Getting to the Root of the Problem: Sums of Squares for Limits of Trees

The inducibility of a graph represents its maximum density as an induced subgraph over all possible sequences of graphs of size growing to infinity. This invariant of graphs has been extensively studied since its introduction in $1975$ by Pippenger and Golumbic. In $2017$, Czabarka, Sz\'ekely and Wagner extended this notion to leaf-labeled rooted binary trees, which are objects widely studied in the field of phylogenetics. They obtain the first results and bounds for the densities and inducibilities of such trees. Following up on their work, we apply Razborov's flag algebra theory to this setting, introducing the flag algebra of rooted leaf-labeled binary trees. This framework allows us to use polynomial optimization methods, based on semidefinite programming, to efficiently obtain new upper bounds for the inducibility of trees and to improve existing ones. Additionally, we obtain the first outer approximations of profiles of trees, which represent all possible simultaneous densities of a pair of trees in a sequence of trees of growing sizes. Finally, we are able to prove the non-convexity of some of these profiles.

==> anc/MiddleCornerCat4.txt <==
Flag algebra model of type BinaryTreeFlag
Objective:  -30//1 ((•(••))(•(••)))
Flagmatic style blocks with 3 types and 9 flags
Equality constraint ( -5//8 ∅ + 1//1 (•(•(••)))  == 0) multiplied with 1 flags.
Flagmatic model

Block of type ((•((••)(••)))•) with flags:
((1((23)(45)))6)
PSD matrix:
1×1 Matrix{Int64}:
 0
Nonzero flag products:
Block ((•((••)(••)))•) total:
>=0

Block of type ((••)(••)) with flags:
((34)(2(1•)))
((34)(•(12)))
((34)(1(2•)))
((12)(3(4•)))
(•((12)(34)))
((12)(•(34)))
((12)(4(3•)))
PSD matrix:
7×7 Matrix{Int64}:
  75   75   75  -75   0  -75  -75
  75   75   75  -75   0  -75  -75
  75   75   75  -75   0  -75  -75
 -75  -75  -75   75   0   75   75
   0    0    0    0  75    0    0
 -75  -75  -75   75   0   75   75
 -75  -75  -75   75   0   75   75
Nonzero flag products:
Product at (1, 1) is 75 ⋅ ((34)(2(1•))) ⋅ ((34)(2(1•))) = 5//4 ((••)(•(•(••))))
Product at (1, 2) is 75 ⋅ ((34)(2(1•))) ⋅ ((34)(•(12))) = 5//12 ((••)(•(•(••))))
Product at (1, 3) is 75 ⋅ ((34)(2(1•))) ⋅ ((34)(1(2•))) = 5//3 ((••)((••)(••)))
Product at (1, 4) is -75 ⋅ ((34)(2(1•))) ⋅ ((12)(3(4•))) = -5//6 ((•(••))(•(••)))
Product at (1, 6) is -75 ⋅ ((34)(2(1•))) ⋅ ((12)(•(34))) = -5//6 ((•(••))(•(••)))
Product at (1, 7) is -75 ⋅ ((34)(2(1•))) ⋅ ((12)(4(3•))) = -5//6 ((•(••))(•(••)))
Product at (2, 2) is 75 ⋅ ((34)(•(12))) ⋅ ((34)(•(12))) = 5//6 ((••)(•(•(••)))) + 5//3 ((••)((••)(••))) 
Product at (2, 3) is 75 ⋅ ((34)(•(12))) ⋅ ((34)(1(2•))) = 5//12 ((••)(•(•(••))))
Product at (2, 4) is -75 ⋅ ((34)(•(12))) ⋅ ((12)(3(4•))) = -5//6 ((•(••))(•(••)))
Product at (2, 6) is -75 ⋅ ((34)(•(12))) ⋅ ((12)(•(34))) = -5//6 ((•(••))(•(••)))
Product at (2, 7) is -75 ⋅ ((34)(•(12))) ⋅ ((12)(4(3•))) = -5//6 ((•(••))(•(••)))
Product at (3, 3) is 75 ⋅ ((34)(1(2•))) ⋅ ((34)(1(2•))) = 5//4 ((••)(•(•(••))))
Product at (3, 4) is -75 ⋅ ((34)(1(2•))) ⋅ ((12)(3(4•))) = -5//6 ((•(••))(•(••)))
Product at (3, 6) is -75 ⋅ ((34)(1(2•))) ⋅ ((12)(•(34))) = -5//6 ((•(••))(•(••)))
Product at (3, 7) is -75 ⋅ ((34)(1(2•))) ⋅ ((12)(4(3•))) = -5//6 ((•(••))(•(••)))
Product at (4, 4) is 75 ⋅ ((12)(3(4•))) ⋅ ((12)(3(4•))) = 5//4 ((••)(•(•(••))))
Product at (4, 6) is 75 ⋅ ((12)(3(4•))) ⋅ ((12)(•(34))) = 5//12 ((••)(•(•(••))))
Product at (4, 7) is 75 ⋅ ((12)(3(4•))) ⋅ ((12)(4(3•))) = 5//3 ((••)((••)(••)))
Product at (5, 5) is 75 ⋅ (•((12)(34))) ⋅ (•((12)(34))) = 5//3 ((•((••)(••)))•) + 5//3 ((••)((••)(••))) 
Product at (6, 6) is 75 ⋅ ((12)(•(34))) ⋅ ((12)(•(34))) = 5//6 ((••)(•(•(••)))) + 5//3 ((••)((••)(••))) 
Product at (6, 7) is 75 ⋅ ((12)(•(34))) ⋅ ((12)(4(3•))) = 5//12 ((••)(•(•(••))))
Product at (7, 7) is 75 ⋅ ((12)(4(3•))) ⋅ ((12)(4(3•))) = 5//4 ((••)(•(•(••))))
Block ((••)(••)) total:
 5//3 ((•((••)(••)))•) + 10//1 ((••)(•(•(••))))  + 35//3 ((••)((••)(••)))  -15//1 ((•(••))(•(••)))>=0

Block of type (•((••)(•(••)))) with flags:
(1((23)(4(56))))
PSD matrix:
1×1 Matrix{Int64}:
 900
Nonzero flag products:
Product at (1, 1) is 900 ⋅ (1((23)(4(56)))) ⋅ (1((23)(4(56)))) = 5//1 (•((••)(•(••))))
Block (•((••)(•(••)))) total:
 5//1 (•((••)(•(••))))>=0
Quotient:
-25 ⋅ ( -1//1 ∅ + 1//1 • ) = 25//1 ∅ -25//1 •= 0
-25 ⋅ ( 1//1 (••) -1//1 •) = -25//1 (••) + 25//1 • = 0
-25 ⋅ ( 1//1 (•(••)) -1//1 (••)) = -25//1 (•(••)) + 25//1 (••) = 0
-25 ⋅ ( -1//1 (•(••)) + 1//1 ((••)(••))  + 1//1 (•(•(••))) ) = 25//1 (•(••)) -25//1 ((••)(••)) -25//1 (•(•(••)))= 0
-25 ⋅ ( -1//1 ((••)(••)) + 1//5 (•((••)(••)))  + 3//5 ((••)(•(••))) ) = 25//1 ((••)(••)) -5//1 (•((••)(••))) -15//1 ((••)(•(••)))= 0
-15 ⋅ ( 2//3 ((••)(•(•(••)))) + 1//6 (•((••)(•(••))))  + 2//3 ((••)((••)(••)))  + 1//1 ((•(••))(•(••)))  -1//1 ((••)(•(••)))) = -10//1 ((••)(•(•(••)))) -5//2 (•((••)(•(••)))) -10//1 ((••)((••)(••))) -15//1 ((•(••))(•(••))) + 15//1 ((••)(•(••))) = 0
-5 ⋅ ( 1//3 ((•((••)(••)))•) + 1//2 (•((••)(•(••))))  + 1//3 ((••)((••)(••)))  -1//1 (•((••)(••)))) = -5//3 ((•((••)(••)))•) -5//2 (•((••)(•(••)))) -5//3 ((••)((••)(••))) + 5//1 (•((••)(••))) = 0
Quotient sum:
 -5//3 ((•((••)(••)))•) -10//1 ((••)(•(•(••)))) + 25//1 ∅  -5//1 (•((••)(•(••)))) -35//3 ((••)((••)(••))) -15//1 ((•(••))(•(••))) -25//1 (•(•(••)))=0

Razborov model result:
 25//1 ∅ -30//1 ((•(••))(•(••))) -25//1 (•(•(••)))>= 0

Equality module coming from constraint
 -5//8 ∅ + 1//1 (•(•(••))) = 0
Times 25∅ :
 -125//8 ∅ + 25//1 (•(•(••))) = 0
Equality module result:
 -125//8 ∅ + 25//1 (•(•(••))) = 0

SOS result:
 75//8 ∅ -30//1 ((•(••))(•(••))) >= 0

Summary:
Flag algebra model of type BinaryTreeFlag
Objective:  -30//1 ((•(••))(•(••)))
Flagmatic style blocks with 3 types and 9 flags
Equality constraint ( -5//8 ∅ + 1//1 (•(•(••)))  == 0) multiplied with 1 flags.
Constant:
75//8
Error:
0//1
Final rigorous bound:
 75//8 ∅ -30//1 ((•(••))(•(••))) >= 0
Floating point bound (rounded appropriately):
 9.375*∅ -30.0*((•(••))(•(••))) >= 0


==> anc/MiddleCornerCat5.txt <==
Flag algebra model of type BinaryTreeFlag
Objective:  -30//1 ((•(••))(•(••)))
Flagmatic style blocks with 3 types and 9 flags
Equality constraint ( -3//8 ∅ + 1//1 (•(•(•(••))))  == 0) multiplied with 1 flags.
Flagmatic model

Block of type ((•((••)(••)))•) with flags:
((1((23)(45)))6)
PSD matrix:
1×1 Matrix{Int64}:
 0
Nonzero flag products:
Block ((•((••)(••)))•) total:
>=0

Block of type ((••)(••)) with flags:
((34)(2(1•)))
((34)(•(12)))
((34)(1(2•)))
((12)(3(4•)))
(•((12)(34)))
((12)(•(34)))
((12)(4(3•)))
PSD matrix:
7×7 Matrix{Int64}:
  75   75   75  -75    0  -75  -75
  75   75   75  -75    0  -75  -75
  75   75   75  -75    0  -75  -75
 -75  -75  -75   75    0   75   75
   0    0    0    0  225    0    0
 -75  -75  -75   75    0   75   75
 -75  -75  -75   75    0   75   75
Nonzero flag products:
Product at (1, 1) is 75 ⋅ ((34)(2(1•))) ⋅ ((34)(2(1•))) = 5//4 ((••)(•(•(••))))
Product at (1, 2) is 75 ⋅ ((34)(2(1•))) ⋅ ((34)(•(12))) = 5//12 ((••)(•(•(••))))
Product at (1, 3) is 75 ⋅ ((34)(2(1•))) ⋅ ((34)(1(2•))) = 5//3 ((••)((••)(••)))
Product at (1, 4) is -75 ⋅ ((34)(2(1•))) ⋅ ((12)(3(4•))) = -5//6 ((•(••))(•(••)))
Product at (1, 6) is -75 ⋅ ((34)(2(1•))) ⋅ ((12)(•(34))) = -5//6 ((•(••))(•(••)))
Product at (1, 7) is -75 ⋅ ((34)(2(1•))) ⋅ ((12)(4(3•))) = -5//6 ((•(••))(•(••)))
Product at (2, 2) is 75 ⋅ ((34)(•(12))) ⋅ ((34)(•(12))) = 5//6 ((••)(•(•(••)))) + 5//3 ((••)((••)(••))) 
Product at (2, 3) is 75 ⋅ ((34)(•(12))) ⋅ ((34)(1(2•))) = 5//12 ((••)(•(•(••))))
Product at (2, 4) is -75 ⋅ ((34)(•(12))) ⋅ ((12)(3(4•))) = -5//6 ((•(••))(•(••)))
Product at (2, 6) is -75 ⋅ ((34)(•(12))) ⋅ ((12)(•(34))) = -5//6 ((•(••))(•(••)))
Product at (2, 7) is -75 ⋅ ((34)(•(12))) ⋅ ((12)(4(3•))) = -5//6 ((•(••))(•(••)))
Product at (3, 3) is 75 ⋅ ((34)(1(2•))) ⋅ ((34)(1(2•))) = 5//4 ((••)(•(•(••))))
Product at (3, 4) is -75 ⋅ ((34)(1(2•))) ⋅ ((12)(3(4•))) = -5//6 ((•(••))(•(••)))
Product at (3, 6) is -75 ⋅ ((34)(1(2•))) ⋅ ((12)(•(34))) = -5//6 ((•(••))(•(••)))
Product at (3, 7) is -75 ⋅ ((34)(1(2•))) ⋅ ((12)(4(3•))) = -5//6 ((•(••))(•(••)))
Product at (4, 4) is 75 ⋅ ((12)(3(4•))) ⋅ ((12)(3(4•))) = 5//4 ((••)(•(•(••))))
Product at (4, 6) is 75 ⋅ ((12)(3(4•))) ⋅ ((12)(•(34))) = 5//12 ((••)(•(•(••))))
Product at (4, 7) is 75 ⋅ ((12)(3(4•))) ⋅ ((12)(4(3•))) = 5//3 ((••)((••)(••)))
Product at (5, 5) is 225 ⋅ (•((12)(34))) ⋅ (•((12)(34))) = 5//1 ((•((••)(••)))•) + 5//1 ((••)((••)(••))) 
Product at (6, 6) is 75 ⋅ ((12)(•(34))) ⋅ ((12)(•(34))) = 5//6 ((••)(•(•(••)))) + 5//3 ((••)((••)(••))) 
Product at (6, 7) is 75 ⋅ ((12)(•(34))) ⋅ ((12)(4(3•))) = 5//12 ((••)(•(•(••))))
Product at (7, 7) is 75 ⋅ ((12)(4(3•))) ⋅ ((12)(4(3•))) = 5//4 ((••)(•(•(••))))
Block ((••)(••)) total:
 5//1 ((•((••)(••)))•) + 10//1 ((••)(•(•(••))))  + 15//1 ((••)((••)(••)))  -15//1 ((•(••))(•(••)))>=0

Block of type (•((••)(•(••)))) with flags:
(1((23)(4(56))))
PSD matrix:
1×1 Matrix{Int64}:
 1800
Nonzero flag products:
Product at (1, 1) is 1800 ⋅ (1((23)(4(56)))) ⋅ (1((23)(4(56)))) = 10//1 (•((••)(•(••))))
Block (•((••)(•(••)))) total:
 10//1 (•((••)(•(••))))>=0
Quotient:
-15 ⋅ ( -1//1 ∅ + 1//1 • ) = 15//1 ∅ -15//1 •= 0
-15 ⋅ ( 1//1 (••) -1//1 •) = -15//1 (••) + 15//1 • = 0
-15 ⋅ ( 1//1 (•(••)) -1//1 (••)) = -15//1 (•(••)) + 15//1 (••) = 0
-15 ⋅ ( -1//1 (•(••)) + 1//1 ((••)(••))  + 1//1 (•(•(••))) ) = 15//1 (•(••)) -15//1 ((••)(••)) -15//1 (•(•(••)))= 0
-15 ⋅ ( 1//1 (•(•(•(••)))) + 4//5 (•((••)(••)))  -1//1 (•(•(••))) + 2//5 ((••)(•(••))) ) = -15//1 (•(•(•(••)))) -12//1 (•((••)(••))) + 15//1 (•(•(••)))  -6//1 ((••)(•(••)))= 0
-15 ⋅ ( -1//1 ((••)(••)) + 1//5 (•((••)(••)))  + 3//5 ((••)(•(••))) ) = 15//1 ((••)(••)) -3//1 (•((••)(••))) -9//1 ((••)(•(••)))= 0
-15 ⋅ ( 2//3 ((••)(•(•(••)))) + 1//6 (•((••)(•(••))))  + 2//3 ((••)((••)(••)))  + 1//1 ((•(••))(•(••)))  -1//1 ((••)(•(••)))) = -10//1 ((••)(•(•(••)))) -5//2 (•((••)(•(••)))) -10//1 ((••)((••)(••))) -15//1 ((•(••))(•(••))) + 15//1 ((••)(•(••))) = 0
-15 ⋅ ( 1//3 ((•((••)(••)))•) + 1//2 (•((••)(•(••))))  + 1//3 ((••)((••)(••)))  -1//1 (•((••)(••)))) = -5//1 ((•((••)(••)))•) -15//2 (•((••)(•(••)))) -5//1 ((••)((••)(••))) + 15//1 (•((••)(••))) = 0
Quotient sum:
 -5//1 ((•((••)(••)))•) -10//1 ((••)(•(•(••)))) + 15//1 ∅  -15//1 (•(•(•(••)))) -10//1 (•((••)(•(••)))) -15//1 ((••)((••)(••))) -15//1 ((•(••))(•(••)))=0

Razborov model result:
 15//1 ∅ -15//1 (•(•(•(••)))) -30//1 ((•(••))(•(••)))>= 0

Equality module coming from constraint
 -3//8 ∅ + 1//1 (•(•(•(••)))) = 0
Times 15∅ :
 -45//8 ∅ + 15//1 (•(•(•(••)))) = 0
Equality module result:
 -45//8 ∅ + 15//1 (•(•(•(••)))) = 0

SOS result:
 75//8 ∅ -30//1 ((•(••))(•(••))) >= 0

Summary:
Flag algebra model of type BinaryTreeFlag
Objective:  -30//1 ((•(••))(•(••)))
Flagmatic style blocks with 3 types and 9 flags
Equality constraint ( -3//8 ∅ + 1//1 (•(•(•(••))))  == 0) multiplied with 1 flags.
Constant:
75//8
Error:
0//1
Final rigorous bound:
 75//8 ∅ -30//1 ((•(••))(•(••))) >= 0
Floating point bound (rounded appropriately):
 9.375*∅ -30.0*((•(••))(•(••))) >= 0


==> anc/MiddleCornerCat6.txt <==
Flag algebra model of type BinaryTreeFlag
Objective:  -30//1 ((•(••))(•(••)))
Flagmatic style blocks with 3 types and 9 flags
Equality constraint ( -7//32 ∅ + 1//1 (•(•(•(•(••)))))  == 0) multiplied with 1 flags.
Flagmatic model

Block of type ((•((••)(••)))•) with flags:
((1((23)(45)))6)
PSD matrix:
1×1 Matrix{Int64}:
 1080
Nonzero flag products:
Product at (1, 1) is 1080 ⋅ ((1((23)(45)))6) ⋅ ((1((23)(45)))6) = 12//1 ((•((••)(••)))•)
Block ((•((••)(••)))•) total:
 12//1 ((•((••)(••)))•)>=0

Block of type ((••)(••)) with flags:
((34)(2(1•)))
((34)(•(12)))
((34)(1(2•)))
((12)(3(4•)))
(•((12)(34)))
((12)(•(34)))
((12)(4(3•)))
PSD matrix:
7×7 Matrix{Int64}:
  90   90   90  -90  0  -90  -90
  90   90   90  -90  0  -90  -90
  90   90   90  -90  0  -90  -90
 -90  -90  -90   90  0   90   90
   0    0    0    0  0    0    0
 -90  -90  -90   90  0   90   90
 -90  -90  -90   90  0   90   90
Nonzero flag products:
Product at (1, 1) is 90 ⋅ ((34)(2(1•))) ⋅ ((34)(2(1•))) = 3//2 ((••)(•(•(••))))
Product at (1, 2) is 90 ⋅ ((34)(2(1•))) ⋅ ((34)(•(12))) = 1//2 ((••)(•(•(••))))
Product at (1, 3) is 90 ⋅ ((34)(2(1•))) ⋅ ((34)(1(2•))) = 2//1 ((••)((••)(••)))
Product at (1, 4) is -90 ⋅ ((34)(2(1•))) ⋅ ((12)(3(4•))) = -1//1 ((•(••))(•(••)))
Product at (1, 6) is -90 ⋅ ((34)(2(1•))) ⋅ ((12)(•(34))) = -1//1 ((•(••))(•(••)))
Product at (1, 7) is -90 ⋅ ((34)(2(1•))) ⋅ ((12)(4(3•))) = -1//1 ((•(••))(•(••)))
Product at (2, 2) is 90 ⋅ ((34)(•(12))) ⋅ ((34)(•(12))) = 1//1 ((••)(•(•(••)))) + 2//1 ((••)((••)(••))) 
Product at (2, 3) is 90 ⋅ ((34)(•(12))) ⋅ ((34)(1(2•))) = 1//2 ((••)(•(•(••))))
Product at (2, 4) is -90 ⋅ ((34)(•(12))) ⋅ ((12)(3(4•))) = -1//1 ((•(••))(•(••)))
Product at (2, 6) is -90 ⋅ ((34)(•(12))) ⋅ ((12)(•(34))) = -1//1 ((•(••))(•(••)))
Product at (2, 7) is -90 ⋅ ((34)(•(12))) ⋅ ((12)(4(3•))) = -1//1 ((•(••))(•(••)))
Product at (3, 3) is 90 ⋅ ((34)(1(2•))) ⋅ ((34)(1(2•))) = 3//2 ((••)(•(•(••))))
Product at (3, 4) is -90 ⋅ ((34)(1(2•))) ⋅ ((12)(3(4•))) = -1//1 ((•(••))(•(••)))
Product at (3, 6) is -90 ⋅ ((34)(1(2•))) ⋅ ((12)(•(34))) = -1//1 ((•(••))(•(••)))
Product at (3, 7) is -90 ⋅ ((34)(1(2•))) ⋅ ((12)(4(3•))) = -1//1 ((•(••))(•(••)))
Product at (4, 4) is 90 ⋅ ((12)(3(4•))) ⋅ ((12)(3(4•))) = 3//2 ((••)(•(•(••))))
Product at (4, 6) is 90 ⋅ ((12)(3(4•))) ⋅ ((12)(•(34))) = 1//2 ((••)(•(•(••))))
Product at (4, 7) is 90 ⋅ ((12)(3(4•))) ⋅ ((12)(4(3•))) = 2//1 ((••)((••)(••)))
Product at (6, 6) is 90 ⋅ ((12)(•(34))) ⋅ ((12)(•(34))) = 1//1 ((••)(•(•(••)))) + 2//1 ((••)((••)(••))) 
Product at (6, 7) is 90 ⋅ ((12)(•(34))) ⋅ ((12)(4(3•))) = 1//2 ((••)(•(•(••))))
Product at (7, 7) is 90 ⋅ ((12)(4(3•))) ⋅ ((12)(4(3•))) = 3//2 ((••)(•(•(••))))
Block ((••)(••)) total:
 12//1 ((••)(•(•(••)))) + 12//1 ((••)((••)(••)))  -18//1 ((•(••))(•(••)))>=0

Block of type (•((••)(•(••)))) with flags:
(1((23)(4(56))))
PSD matrix:
1×1 Matrix{Int64}:
 2160
Nonzero flag products:
Product at (1, 1) is 2160 ⋅ (1((23)(4(56)))) ⋅ (1((23)(4(56)))) = 12//1 (•((••)(•(••))))
Block (•((••)(•(••)))) total:
 12//1 (•((••)(•(••))))>=0
Quotient:
-12 ⋅ ( -1//1 ∅ + 1//1 • ) = 12//1 ∅ -12//1 •= 0
-12 ⋅ ( 1//1 (••) -1//1 •) = -12//1 (••) + 12//1 • = 0
-12 ⋅ ( 1//1 (•(••)) -1//1 (••)) = -12//1 (•(••)) + 12//1 (••) = 0
-12 ⋅ ( -1//1 (•(••)) + 1//1 ((••)(••))  + 1//1 (•(•(••))) ) = 12//1 (•(••)) -12//1 ((••)(••)) -12//1 (•(•(••)))= 0
-12 ⋅ ( 1//1 (•(•(•(••)))) + 4//5 (•((••)(••)))  -1//1 (•(•(••))) + 2//5 ((••)(•(••))) ) = -12//1 (•(•(•(••)))) -48//5 (•((••)(••))) + 12//1 (•(•(••)))  -24//5 ((••)(•(••)))= 0
-12 ⋅ ( -1//1 ((••)(••)) + 1//5 (•((••)(••)))  + 3//5 ((••)(•(••))) ) = 12//1 ((••)(••)) -12//5 (•((••)(••))) -36//5 ((••)(•(••)))= 0
-12 ⋅ ( 2//3 ((•((••)(••)))•) + 1//3 ((••)(•(•(••))))  -1//1 (•(•(•(••)))) + 1//3 (•((••)(•(••))))  + 1//1 (•(•(•(•(••))))) ) = -8//1 ((•((••)(••)))•) -4//1 ((••)(•(•(••)))) + 12//1 (•(•(•(••))))  -4//1 (•((••)(•(••)))) -12//1 (•(•(•(•(••)))))= 0
-12 ⋅ ( 2//3 ((••)(•(•(••)))) + 1//6 (•((••)(•(••))))  + 2//3 ((••)((••)(••)))  + 1//1 ((•(••))(•(••)))  -1//1 ((••)(•(••)))) = -8//1 ((••)(•(•(••)))) -2//1 (•((••)(•(••)))) -8//1 ((••)((••)(••))) -12//1 ((•(••))(•(••))) + 12//1 ((••)(•(••))) = 0
-12 ⋅ ( 1//3 ((•((••)(••)))•) + 1//2 (•((••)(•(••))))  + 1//3 ((••)((••)(••)))  -1//1 (•((••)(••)))) = -4//1 ((•((••)(••)))•) -6//1 (•((••)(•(••)))) -4//1 ((••)((••)(••))) + 12//1 (•((••)(••))) = 0
Quotient sum:
 -12//1 ((•((••)(••)))•) -12//1 ((••)(•(•(••)))) -12//1 (•(•(•(•(••))))) + 12//1 ∅  -12//1 (•((••)(•(••)))) -12//1 ((••)((••)(••))) -12//1 ((•(••))(•(••)))=0

Razborov model result:
 -12//1 (•(•(•(•(••))))) + 12//1 ∅  -30//1 ((•(••))(•(••)))>= 0

Equality module coming from constraint
 -7//32 ∅ + 1//1 (•(•(•(•(••))))) = 0
Times 12∅ :
 -21//8 ∅ + 12//1 (•(•(•(•(••))))) = 0
Equality module result:
 -21//8 ∅ + 12//1 (•(•(•(•(••))))) = 0

SOS result:
 75//8 ∅ -30//1 ((•(••))(•(••))) >= 0

Summary:
Flag algebra model of type BinaryTreeFlag
Objective:  -30//1 ((•(••))(•(••)))
Flagmatic style blocks with 3 types and 9 flags
Equality constraint ( -7//32 ∅ + 1//1 (•(•(•(•(••)))))  == 0) multiplied with 1 flags.
Constant:
75//8
Error:
0//1
Final rigorous bound:
 75//8 ∅ -30//1 ((•(••))(•(••))) >= 0
Floating point bound (rounded appropriately):
 9.375*∅ -30.0*((•(••))(•(••))) >= 0


==> anc/NonconvexityCat4E6.txt <==
Flag algebra model of type BinaryTreeFlag
Objective:  -1//1 ((•(••))(•(••)))
Flagmatic style blocks with 33 types and 186 flags
Equality constraint ( -101//128 ∅ + 1//1 (•(•(••)))  == 0) multiplied with 2 flags.
Flagmatic model

Block of type ∅ with flags:
(•(•(••)))
((••)(••))
PSD matrix:
2×2 Matrix{Rational{BigInt}}:
   331815492306257//2000000000000000  -1241235704397313//2000000000000000
 -1241235704397313//2000000000000000   4643141026065589//2000000000000000
With Cholesky factorization:
2×2 Matrix{Rational{BigInt}}:
 -6953//100000000  -20365887//50000000
 -1859//100000000    4761469//3125000
Nonzero flag products:
Product at (1, 1) is 331815492306257//2000000000000000 ⋅ (•(•(••))) ⋅ (•(•(••))) = 331815492306257//2000000000000000 (•(•(•(•(•(•(••))))))) + 331815492306257//4375000000000000 (((••)(••))((••)(••)))  + 331815492306257//3500000000000000 (((••)(•(•(••))))(••))  + 331815492306257//17500000000000000 ((•((••)(••)))(•(••)))  + 331815492306257//3500000000000000 ((••)((•((••)(••)))•))  + 5640863369206369//35000000000000000 (•(•((•((••)(••)))•)))  + 331815492306257//4375000000000000 (•(((••)(••))(•(••))))  + 331815492306257//4375000000000000 (((••)(••))(•(•(••))))  + 331815492306257//35000000000000000 (((••)(•(••)))(•(••)))  + 331815492306257//2187500000000000 (•((•((••)(•(••))))•))  + 331815492306257//3500000000000000 ((••)((••)((••)(••))))  + 5640863369206369//70000000000000000 (•((•(•(••)))(•(••))))  + 3649970415368827//35000000000000000 (•(((••)(•(••)))(••)))  + 331815492306257//2800000000000000 (•((••)(•(•(•(••))))))  + 5640863369206369//70000000000000000 ((•(•(••)))(•(•(••))))  + 331815492306257//3500000000000000 ((•((••)(•(••))))(••))  + 9622649276881453//70000000000000000 (•(((••)(•(•(••))))•))  + 331815492306257//3500000000000000 ((••)(•(•(•(•(••))))))  + 331815492306257//2500000000000000 ((•((••)((••)(••))))•)  + 4313601399981341//35000000000000000 (•(•((•(••))(•(••)))))  + 331815492306257//3500000000000000 ((••)((•(••))(•(••))))  + 331815492306257//14000000000000000 ((•(•(•(••))))(•(••)))  + 995446476918771//8750000000000000 (•((•((••)(••)))(••))) 
Product at (1, 2) is -1241235704397313//2000000000000000 ⋅ (•(•(••))) ⋅ ((••)(••)) = -1241235704397313//17500000000000000 ((••)((••)((••)(••)))) -11171121339575817//140000000000000000 (•(•((•(••))(•(••))))) -3723707113191939//70000000000000000 ((••)((•(••))(•(••)))) -11171121339575817//140000000000000000 (((••)(•(•(••))))(••)) -11171121339575817//70000000000000000 (•((•(•(••)))(•(••)))) -38478306836316703//140000000000000000 ((•((••)(••)))(•(••))) -16136064157165069//140000000000000000 (•(((••)(•(••)))(••))) -1241235704397313//14000000000000000 (•((••)(•(•(•(••)))))) -1241235704397313//10000000000000000 ((••)((•((••)(••)))•)) -1241235704397313//140000000000000000 (•(•((•((••)(••)))•))) -3723707113191939//35000000000000000 ((•((••)(•(••))))(••)) -3723707113191939//70000000000000000 (•(((••)(•(•(••))))•)) -23583478383548947//140000000000000000 (•(((••)(••))(•(••)))) -1241235704397313//140000000000000000 (((••)(••))(•(•(••)))) -40960778245111329//140000000000000000 (((••)(•(••)))(•(••))) -3723707113191939//140000000000000000 (•((•((••)(•(••))))•)) -3723707113191939//14000000000000000 ((•(•(•(••))))(•(••))) -3723707113191939//28000000000000000 ((••)(•(•(•(•(••)))))) -13653592748370443//140000000000000000 (•((•((••)(••)))(••))) -1241235704397313//20000000000000000 ((•((••)((••)(••))))•)
Product at (2, 2) is 4643141026065589//2000000000000000 ⋅ ((••)(••)) ⋅ ((••)(••)) = 4643141026065589//10000000000000000 ((••)((••)((••)(••)))) + 88219679495246191//70000000000000000 (((••)(••))((••)(••)))  + 4643141026065589//70000000000000000 ((••)((•((••)(••)))•))  + 41788269234590301//35000000000000000 ((•(•(••)))(•(•(••))))  + 13929423078196767//70000000000000000 ((•((••)(•(••))))(••))  + 13929423078196767//35000000000000000 (((••)(•(•(••))))(••))  + 41788269234590301//35000000000000000 (((••)(••))(•(•(••))))  + 41788269234590301//70000000000000000 ((••)((•(••))(•(••)))) 
Block ∅ total:
 331815492306257//2000000000000000 (•(•(•(•(•(•(••))))))) + 93528727372146303//70000000000000000 (((••)(••))((••)(••)))  + 23324034662942857//70000000000000000 (((••)(•(•(••))))(••))  -1486041794683667//2800000000000000 ((•((••)(••)))(•(••))) -6097848989371653//70000000000000000 ((••)((•((••)(••)))•)) + 401619641360617//2800000000000000 (•(•((•((••)(••)))•)))  -3654886101329767//14000000000000000 (•(((••)(••))(•(••)))) + 87644350641683401//70000000000000000 (((••)(••))(•(•(••))))  -8059429452099763//14000000000000000 (((••)(•(••)))(•(••))) + 1378877728121657//14000000000000000 (•((•((••)(•(••))))•))  + 29208411393405759//70000000000000000 ((••)((••)((••)(••))))  -3340275861989053//14000000000000000 (•((•(•(••)))(•(••)))) -1767224665285483//14000000000000000 (•(((••)(•(••)))(••))) -823393947263341//14000000000000000 (•((••)(•(•(•(••)))))) + 89217401838386971//70000000000000000 ((•(•(••)))(•(•(••))))  + 5670904471554151//70000000000000000 ((•((••)(•(••))))(••))  + 87009402019903//2800000000000000 (•(((••)(•(•(••))))•))  -2396445143966911//14000000000000000 ((••)(•(•(•(•(••)))))) + 17205252965543//2000000000000000 ((•((••)((••)(••))))•)  -508783707922627//14000000000000000 (•(•((•(••))(•(••))))) + 40977164854331563//70000000000000000 ((••)((•(••))(•(••))))  -7115598734077621//14000000000000000 ((•(•(•(••))))(•(••))) -227600837320811//2800000000000000 (•((•((••)(••)))(••)))>=0

Block of type ((••)((•((••)(••)))•)) with flags:
((12)((3((45)(67)))8))
PSD matrix:
217551901//100000000
Nonzero flag products:
Product at (1, 1) is 217551901//100000000 ⋅ ((12)((3((45)(67)))8)) ⋅ ((12)((3((45)(67)))8)) = 31078843//36000000000 ((••)((•((••)(••)))•))
Block ((••)((•((••)(••)))•)) total:
 31078843//36000000000 ((••)((•((••)(••)))•))>=0

Block of type ((•(••))(•(••))) with flags:
((4(6(5•)))(1(23)))
((1(3(2•)))(4(56)))
(((4•)(56))(1(23)))
((•(4(56)))(1(23)))
((4(•(56)))(1(23)))
((•(1(23)))(4(56)))
((1(2(3•)))(4(56)))
((4(5(6•)))(1(23)))
(•((1(23))(4(56))))
(((1•)(23))(4(56)))
((1(•(23)))(4(56)))
PSD matrix:
11×11 Matrix{Rational{BigInt}}:
  530753544847//5000000000000000    -27431315339//2000000000000000        155590577871//10000000000000000   -53724280069//2500000000000000    -42988769169//2000000000000000    -34297103681//2500000000000000    -68578788031//5000000000000000    105803591241//2500000000000000   -502739314733//10000000000000000       -92536504773//2000000000000000    -34289013221//2500000000000000
  -27431315339//2000000000000000   1061507357307//10000000000000000      -461228707473//10000000000000000  -137186016363//10000000000000000   -27430970549//2000000000000000     -1678843963//78125000000000      423214946899//10000000000000000  -137157102069//10000000000000000  -502747328393//10000000000000000        15184157979//1000000000000000   -214946939417//10000000000000000
  155590577871//10000000000000000  -461228707473//10000000000000000  21552428927566061//10000000000000000   204590404137//5000000000000000    166281286861//10000000000000000  -231817795493//5000000000000000   -457906853159//10000000000000000    29996989703//2000000000000000    954917444889//10000000000000000    766238465274931//10000000000000000  -462162929721//10000000000000000
  -53724280069//2500000000000000   -137186016363//10000000000000000       204590404137//5000000000000000    424897361539//2500000000000000    -42979335759//2000000000000000    -17154221619//1250000000000000   -137190298011//10000000000000000  -214897213621//10000000000000000  -100527270003//2000000000000000       -451719571311//10000000000000000   -68595292011//5000000000000000
  -42988769169//2000000000000000    -27430970549//2000000000000000        166281286861//10000000000000000   -42979335759//2000000000000000    849839460651//5000000000000000    -34300954519//2500000000000000   -137155558981//10000000000000000    -8597789907//400000000000000    -502742527053//10000000000000000      -115558581673//2500000000000000    -17144518817//1250000000000000
  -34297103681//2500000000000000     -1678843963//78125000000000         -231817795493//5000000000000000    -17154221619//1250000000000000    -34300954519//2500000000000000    424898953067//2500000000000000    -53723947843//2500000000000000     -6859400297//500000000000000    -502637147923//10000000000000000       391739619281//10000000000000000   -10744830267//500000000000000
  -68578788031//5000000000000000    423214946899//10000000000000000      -457906853159//10000000000000000  -137190298011//10000000000000000  -137155558981//10000000000000000   -53723947843//2500000000000000    530754050121//5000000000000000   -137156515499//10000000000000000  -502739946181//10000000000000000       151948459119//10000000000000000  -107473361233//5000000000000000
  105803591241//2500000000000000   -137157102069//10000000000000000        29996989703//2000000000000000   -214897213621//10000000000000000    -8597789907//400000000000000      -6859400297//500000000000000    -137156515499//10000000000000000   265376707377//2500000000000000   -100548264011//2000000000000000       -462862883371//10000000000000000   -68577568883//5000000000000000
 -502739314733//10000000000000000  -502747328393//10000000000000000       954917444889//10000000000000000  -100527270003//2000000000000000   -502742527053//10000000000000000  -502637147923//10000000000000000  -502739946181//10000000000000000  -100548264011//2000000000000000   3502301162597//5000000000000000         12295519891//125000000000000    -502738597497//10000000000000000
  -92536504773//2000000000000000     15184157979//1000000000000000     766238465274931//10000000000000000  -451719571311//10000000000000000  -115558581673//2500000000000000    391739619281//10000000000000000   151948459119//10000000000000000  -462862883371//10000000000000000    12295519891//125000000000000    21596559788200791//10000000000000000    75854120731//5000000000000000
  -34289013221//2500000000000000   -214946939417//10000000000000000      -462162929721//10000000000000000   -68595292011//5000000000000000    -17144518817//1250000000000000    -10744830267//500000000000000    -107473361233//5000000000000000    -68577568883//5000000000000000   -502738597497//10000000000000000        75854120731//5000000000000000   1699668218719//10000000000000000
With Cholesky factorization:
11×11 Matrix{Rational{BigInt}}:
  19761//12500000    55453//12500000   -349777//100000000   447759//100000000   319593//100000000   -64773//25000000   -103683//50000000   -258029//50000000    -39133//20000000         3009//100000000         299//20000000
  19761//12500000   -21861//6250000    -221813//50000000    -89551//20000000     18361//6250000      70079//25000000   -252143//50000000    121861//50000000   -195669//100000000       -3027//100000000         711//50000000
      3//100000000        0                   0                -59//100000000        9//100000000       -1//10000000          0                 -1//100000000      -61//50000000      1616523//1562500    -104158439//100000000
 158093//100000000        0                  1//100000000   111893//25000000   -419779//50000000    427357//50000000      -319//1562500     -13469//100000000    -6113//3125000          4217//100000000          13//5000000
  19761//12500000       -1//100000000         0              11193//2500000     200433//100000000  -336161//100000000    21759//5000000    1045647//100000000  -195667//100000000         153//5000000          1443//100000000
 158093//100000000       1//100000000         0            -223769//50000000   -425267//50000000   -209563//25000000    -53237//100000000   -84381//100000000    -6113//3125000         -2099//50000000          141//50000000
  19761//12500000    21861//6250000      55453//12500000   -111939//25000000    293781//100000000    70079//25000000   -252143//50000000    121861//50000000    -97833//50000000        -3011//100000000         703//50000000
  19761//12500000    -3549//800000       21861//6250000     447757//100000000   319593//100000000   -64773//25000000   -103683//50000000   -516059//100000000   -97833//50000000         1491//50000000          761//50000000
  46777//50000000       -1//100000000         0                   0                  7//20000000          0                  1//100000000        3//100000000  2644951//100000000          -1//25000000         -367//4000000
      3//100000000        0                   0                 29//50000000         1//10000000         9//100000000        1//100000000        1//100000000       -1//800000     -100521091//100000000  -107201073//100000000
  19761//12500000         0                 -1//100000000  -447759//100000000   262953//100000000   277251//100000000   530889//50000000   -201561//50000000    -39133//20000000        -3031//100000000        1427//100000000
Nonzero flag products:
Product at (1, 1) is 530753544847//5000000000000000 ⋅ ((4(6(5•)))(1(23))) ⋅ ((4(6(5•)))(1(23))) = 530753544847//16800000000000000000 ((•(•(•(••))))(•(••)))
Product at (1, 2) is -27431315339//2000000000000000 ⋅ ((4(6(5•)))(1(23))) ⋅ ((1(3(2•)))(4(56))) = -27431315339//10080000000000000000 ((•(•(••)))(•(•(••))))
Product at (1, 3) is 155590577871//10000000000000000 ⋅ ((4(6(5•)))(1(23))) ⋅ (((4•)(56))(1(23))) = 51863525957//16800000000000000000 (((••)(•(••)))(•(••)))
Product at (1, 4) is -53724280069//2500000000000000 ⋅ ((4(6(5•)))(1(23))) ⋅ ((•(4(56)))(1(23))) = -53724280069//25200000000000000000 ((•(•(•(••))))(•(••)))
Product at (1, 5) is -42988769169//2000000000000000 ⋅ ((4(6(5•)))(1(23))) ⋅ ((4(•(56)))(1(23))) = -14329589723//6720000000000000000 ((•(•(•(••))))(•(••)))
Product at (1, 6) is -34297103681//2500000000000000 ⋅ ((4(6(5•)))(1(23))) ⋅ ((•(1(23)))(4(56))) = -34297103681//12600000000000000000 ((•(•(••)))(•(•(••))))
Product at (1, 7) is -68578788031//5000000000000000 ⋅ ((4(6(5•)))(1(23))) ⋅ ((1(2(3•)))(4(56))) = -68578788031//25200000000000000000 ((•(•(••)))(•(•(••))))
Product at (1, 8) is 105803591241//2500000000000000 ⋅ ((4(6(5•)))(1(23))) ⋅ ((4(5(6•)))(1(23))) = 35267863747//2100000000000000000 ((•((••)(••)))(•(••)))
Product at (1, 9) is -502739314733//10000000000000000 ⋅ ((4(6(5•)))(1(23))) ⋅ (•((1(23))(4(56)))) = -502739314733//100800000000000000000 (•((•(•(••)))(•(••))))
Product at (1, 10) is -92536504773//2000000000000000 ⋅ ((4(6(5•)))(1(23))) ⋅ (((1•)(23))(4(56))) = -30845501591//1680000000000000000 (((••)(••))(•(•(••))))
Product at (1, 11) is -34289013221//2500000000000000 ⋅ ((4(6(5•)))(1(23))) ⋅ ((1(•(23)))(4(56))) = -34289013221//12600000000000000000 ((•(•(••)))(•(•(••))))
Product at (2, 2) is 1061507357307//10000000000000000 ⋅ ((1(3(2•)))(4(56))) ⋅ ((1(3(2•)))(4(56))) = 353835785769//11200000000000000000 ((•(•(•(••))))(•(••)))
Product at (2, 3) is -461228707473//10000000000000000 ⋅ ((1(3(2•)))(4(56))) ⋅ (((4•)(56))(1(23))) = -153742902491//8400000000000000000 (((••)(••))(•(•(••))))
Product at (2, 4) is -137186016363//10000000000000000 ⋅ ((1(3(2•)))(4(56))) ⋅ ((•(4(56)))(1(23))) = -15242890707//5600000000000000000 ((•(•(••)))(•(•(••))))
Product at (2, 5) is -27430970549//2000000000000000 ⋅ ((1(3(2•)))(4(56))) ⋅ ((4(•(56)))(1(23))) = -27430970549//10080000000000000000 ((•(•(••)))(•(•(••))))
Product at (2, 6) is -1678843963//78125000000000 ⋅ ((1(3(2•)))(4(56))) ⋅ ((•(1(23)))(4(56))) = -1678843963//787500000000000000 ((•(•(•(••))))(•(••)))
Product at (2, 7) is 423214946899//10000000000000000 ⋅ ((1(3(2•)))(4(56))) ⋅ ((1(2(3•)))(4(56))) = 423214946899//25200000000000000000 ((•((••)(••)))(•(••)))
Product at (2, 8) is -137157102069//10000000000000000 ⋅ ((1(3(2•)))(4(56))) ⋅ ((4(5(6•)))(1(23))) = -45719034023//16800000000000000000 ((•(•(••)))(•(•(••))))
Product at (2, 9) is -502747328393//10000000000000000 ⋅ ((1(3(2•)))(4(56))) ⋅ (•((1(23))(4(56)))) = -502747328393//100800000000000000000 (•((•(•(••)))(•(••))))
Product at (2, 10) is 15184157979//1000000000000000 ⋅ ((1(3(2•)))(4(56))) ⋅ (((1•)(23))(4(56))) = 5061385993//1680000000000000000 (((••)(•(••)))(•(••)))
Product at (2, 11) is -214946939417//10000000000000000 ⋅ ((1(3(2•)))(4(56))) ⋅ ((1(•(23)))(4(56))) = -30706705631//14400000000000000000 ((•(•(•(••))))(•(••)))
Product at (3, 3) is 21552428927566061//10000000000000000 ⋅ (((4•)(56))(1(23))) ⋅ (((4•)(56))(1(23))) = 3078918418223723//2400000000000000000 (((••)(•(••)))(•(••)))
Product at (3, 4) is 204590404137//5000000000000000 ⋅ (((4•)(56))(1(23))) ⋅ ((•(4(56)))(1(23))) = 9742400197//600000000000000000 ((•((••)(••)))(•(••)))
Product at (3, 5) is 166281286861//10000000000000000 ⋅ (((4•)(56))(1(23))) ⋅ ((4(•(56)))(1(23))) = 166281286861//50400000000000000000 (((••)(•(••)))(•(••)))
Product at (3, 6) is -231817795493//5000000000000000 ⋅ (((4•)(56))(1(23))) ⋅ ((•(1(23)))(4(56))) = -231817795493//12600000000000000000 (((••)(••))(•(•(••))))
Product at (3, 7) is -457906853159//10000000000000000 ⋅ (((4•)(56))(1(23))) ⋅ ((1(2(3•)))(4(56))) = -65415264737//3600000000000000000 (((••)(••))(•(•(••))))
Product at (3, 8) is 29996989703//2000000000000000 ⋅ (((4•)(56))(1(23))) ⋅ ((4(5(6•)))(1(23))) = 29996989703//10080000000000000000 (((••)(•(••)))(•(••)))
Product at (3, 9) is 954917444889//10000000000000000 ⋅ (((4•)(56))(1(23))) ⋅ (•((1(23))(4(56)))) = 106101938321//2800000000000000000 (•(((••)(••))(•(••))))
Product at (3, 10) is 766238465274931//10000000000000000 ⋅ (((4•)(56))(1(23))) ⋅ (((1•)(23))(4(56))) = 766238465274931//3150000000000000000 (((••)(••))((••)(••)))
Product at (3, 11) is -462162929721//10000000000000000 ⋅ (((4•)(56))(1(23))) ⋅ ((1(•(23)))(4(56))) = -154054309907//8400000000000000000 (((••)(••))(•(•(••))))
Product at (4, 4) is 424897361539//2500000000000000 ⋅ ((•(4(56)))(1(23))) ⋅ ((•(4(56)))(1(23))) = 60699623077//1800000000000000000 (((••)(•(••)))(•(••))) + 60699623077//1800000000000000000 ((•(•(•(••))))(•(••))) 
Product at (4, 5) is -42979335759//2000000000000000 ⋅ ((•(4(56)))(1(23))) ⋅ ((4(•(56)))(1(23))) = -4775481751//2240000000000000000 ((•(•(•(••))))(•(••)))
Product at (4, 6) is -17154221619//1250000000000000 ⋅ ((•(4(56)))(1(23))) ⋅ ((•(1(23)))(4(56))) = -5718073873//2100000000000000000 ((•(•(••)))(•(•(••))))
Product at (4, 7) is -137190298011//10000000000000000 ⋅ ((•(4(56)))(1(23))) ⋅ ((1(2(3•)))(4(56))) = -45730099337//16800000000000000000 ((•(•(••)))(•(•(••))))
Product at (4, 8) is -214897213621//10000000000000000 ⋅ ((•(4(56)))(1(23))) ⋅ ((4(5(6•)))(1(23))) = -214897213621//100800000000000000000 ((•(•(•(••))))(•(••)))
Product at (4, 9) is -100527270003//2000000000000000 ⋅ ((•(4(56)))(1(23))) ⋅ (•((1(23))(4(56)))) = -11169696667//2240000000000000000 (•((•(•(••)))(•(••))))
Product at (4, 10) is -451719571311//10000000000000000 ⋅ ((•(4(56)))(1(23))) ⋅ (((1•)(23))(4(56))) = -50191063479//2800000000000000000 (((••)(••))(•(•(••))))
Product at (4, 11) is -68595292011//5000000000000000 ⋅ ((•(4(56)))(1(23))) ⋅ ((1(•(23)))(4(56))) = -22865097337//8400000000000000000 ((•(•(••)))(•(•(••))))
Product at (5, 5) is 849839460651//5000000000000000 ⋅ ((4(•(56)))(1(23))) ⋅ ((4(•(56)))(1(23))) = 94426606739//1400000000000000000 ((•((••)(••)))(•(••))) + 94426606739//2800000000000000000 ((•(•(•(••))))(•(••))) 
Product at (5, 6) is -34300954519//2500000000000000 ⋅ ((4(•(56)))(1(23))) ⋅ ((•(1(23)))(4(56))) = -34300954519//12600000000000000000 ((•(•(••)))(•(•(••))))
Product at (5, 7) is -137155558981//10000000000000000 ⋅ ((4(•(56)))(1(23))) ⋅ ((1(2(3•)))(4(56))) = -19593651283//7200000000000000000 ((•(•(••)))(•(•(••))))
Product at (5, 8) is -8597789907//400000000000000 ⋅ ((4(•(56)))(1(23))) ⋅ ((4(5(6•)))(1(23))) = -409418567//192000000000000000 ((•(•(•(••))))(•(••)))
Product at (5, 9) is -502742527053//10000000000000000 ⋅ ((4(•(56)))(1(23))) ⋅ (•((1(23))(4(56)))) = -167580842351//33600000000000000000 (•((•(•(••)))(•(••))))
Product at (5, 10) is -115558581673//2500000000000000 ⋅ ((4(•(56)))(1(23))) ⋅ (((1•)(23))(4(56))) = -115558581673//6300000000000000000 (((••)(••))(•(•(••))))
Product at (5, 11) is -17144518817//1250000000000000 ⋅ ((4(•(56)))(1(23))) ⋅ ((1(•(23)))(4(56))) = -17144518817//6300000000000000000 ((•(•(••)))(•(•(••))))
Product at (6, 6) is 424898953067//2500000000000000 ⋅ ((•(1(23)))(4(56))) ⋅ ((•(1(23)))(4(56))) = 424898953067//12600000000000000000 (((••)(•(••)))(•(••))) + 424898953067//12600000000000000000 ((•(•(•(••))))(•(••))) 
Product at (6, 7) is -53723947843//2500000000000000 ⋅ ((•(1(23)))(4(56))) ⋅ ((1(2(3•)))(4(56))) = -53723947843//25200000000000000000 ((•(•(•(••))))(•(••)))
Product at (6, 8) is -6859400297//500000000000000 ⋅ ((•(1(23)))(4(56))) ⋅ ((4(5(6•)))(1(23))) = -6859400297//2520000000000000000 ((•(•(••)))(•(•(••))))
Product at (6, 9) is -502637147923//10000000000000000 ⋅ ((•(1(23)))(4(56))) ⋅ (•((1(23))(4(56)))) = -502637147923//100800000000000000000 (•((•(•(••)))(•(••))))
Product at (6, 10) is 391739619281//10000000000000000 ⋅ ((•(1(23)))(4(56))) ⋅ (((1•)(23))(4(56))) = 391739619281//25200000000000000000 ((•((••)(••)))(•(••)))
Product at (6, 11) is -10744830267//500000000000000 ⋅ ((•(1(23)))(4(56))) ⋅ ((1(•(23)))(4(56))) = -3581610089//1680000000000000000 ((•(•(•(••))))(•(••)))
Product at (7, 7) is 530754050121//5000000000000000 ⋅ ((1(2(3•)))(4(56))) ⋅ ((1(2(3•)))(4(56))) = 176918016707//5600000000000000000 ((•(•(•(••))))(•(••)))
Product at (7, 8) is -137156515499//10000000000000000 ⋅ ((1(2(3•)))(4(56))) ⋅ ((4(5(6•)))(1(23))) = -137156515499//50400000000000000000 ((•(•(••)))(•(•(••))))
Product at (7, 9) is -502739946181//10000000000000000 ⋅ ((1(2(3•)))(4(56))) ⋅ (•((1(23))(4(56)))) = -502739946181//100800000000000000000 (•((•(•(••)))(•(••))))
Product at (7, 10) is 151948459119//10000000000000000 ⋅ ((1(2(3•)))(4(56))) ⋅ (((1•)(23))(4(56))) = 50649486373//16800000000000000000 (((••)(•(••)))(•(••)))
Product at (7, 11) is -107473361233//5000000000000000 ⋅ ((1(2(3•)))(4(56))) ⋅ ((1(•(23)))(4(56))) = -15353337319//7200000000000000000 ((•(•(•(••))))(•(••)))
Product at (8, 8) is 265376707377//2500000000000000 ⋅ ((4(5(6•)))(1(23))) ⋅ ((4(5(6•)))(1(23))) = 88458902459//2800000000000000000 ((•(•(•(••))))(•(••)))
Product at (8, 9) is -100548264011//2000000000000000 ⋅ ((4(5(6•)))(1(23))) ⋅ (•((1(23))(4(56)))) = -100548264011//20160000000000000000 (•((•(•(••)))(•(••))))
Product at (8, 10) is -462862883371//10000000000000000 ⋅ ((4(5(6•)))(1(23))) ⋅ (((1•)(23))(4(56))) = -66123269053//3600000000000000000 (((••)(••))(•(•(••))))
Product at (8, 11) is -68577568883//5000000000000000 ⋅ ((4(5(6•)))(1(23))) ⋅ ((1(•(23)))(4(56))) = -68577568883//25200000000000000000 ((•(•(••)))(•(•(••))))
Product at (9, 9) is 3502301162597//5000000000000000 ⋅ (•((1(23))(4(56)))) ⋅ (•((1(23))(4(56)))) = 3502301162597//12600000000000000000 (•(•((•(••))(•(••))))) + 3502301162597//12600000000000000000 ((••)((•(••))(•(••)))) 
Product at (9, 10) is 12295519891//125000000000000 ⋅ (•((1(23))(4(56)))) ⋅ (((1•)(23))(4(56))) = 12295519891//315000000000000000 (•(((••)(••))(•(••))))
Product at (9, 11) is -502738597497//10000000000000000 ⋅ (•((1(23))(4(56)))) ⋅ ((1(•(23)))(4(56))) = -167579532499//33600000000000000000 (•((•(•(••)))(•(••))))
Product at (10, 10) is 21596559788200791//10000000000000000 ⋅ (((1•)(23))(4(56))) ⋅ (((1•)(23))(4(56))) = 7198853262733597//5600000000000000000 (((••)(•(••)))(•(••)))
Product at (10, 11) is 75854120731//5000000000000000 ⋅ (((1•)(23))(4(56))) ⋅ ((1(•(23)))(4(56))) = 75854120731//25200000000000000000 (((••)(•(••)))(•(••)))
Product at (11, 11) is 1699668218719//10000000000000000 ⋅ ((1(•(23)))(4(56))) ⋅ ((1(•(23)))(4(56))) = 1699668218719//25200000000000000000 ((•((••)(••)))(•(••))) + 1699668218719//50400000000000000000 ((•(•(•(••))))(•(••))) 
Block ((•(••))(•(••))) total:
 766238465274931//1575000000000000000 (((••)(••))((••)(••))) -80434450637//1008000000000000000 (•((•(•(••)))(•(••)))) + 6694046618857//25200000000000000000 ((•((••)(••)))(•(••)))  -29263819111//336000000000000000 ((•(•(••)))(•(•(••)))) + 276937005167//1800000000000000000 (•(((••)(••))(•(••))))  -263173813327//900000000000000000 (((••)(••))(•(•(••)))) + 2311646786477611//900000000000000000 (((••)(•(••)))(•(••)))  + 3502301162597//12600000000000000000 (•(•((•(••))(•(••)))))  + 3502301162597//12600000000000000000 ((••)((•(••))(•(••))))  + 22036837543001//100800000000000000000 ((•(•(•(••))))(•(••))) >=0

Block of type ((••)((••)(••))) with flags:
(((34)(56))(1(2•)))
((•((34)(56)))(12))
(((34)(6(5•)))(12))
(((34)(•(56)))(12))
(((56)(4(3•)))(12))
(((34)(5(6•)))(12))
(•((12)((34)(56))))
(((34)(56))(•(12)))
(((56)(•(34)))(12))
(((56)(3(4•)))(12))
(((34)(56))(2(1•)))
PSD matrix:
11×11 Matrix{Rational{BigInt}}:
  10583693359734667//10000000000000000  -15976407486753791//10000000000000000     -28925140757267//31250000000000      -1851212248457473//2000000000000000    -9256052075868721//10000000000000000   -4628026913892321//5000000000000000   -197795667636211//5000000000000000   -2349319958350689//10000000000000000   -4628024823688967//5000000000000000    -9256035728428277//10000000000000000    164821816546803//1250000000000000
 -15976407486753791//10000000000000000  268578321576480697//5000000000000000   142691254198134027//5000000000000000   285383056642550923//10000000000000000  285382511349876719//10000000000000000  285382697382366133//10000000000000000   186932769331139//312500000000000     -499255697603049//312500000000000    285382645149545401//10000000000000000  142691142375508111//5000000000000000   -3195268027763817//2000000000000000
    -28925140757267//31250000000000     142691254198134027//5000000000000000    24193008667517289//1250000000000000    78340952601987223//5000000000000000   152516530862186443//10000000000000000  144985192377090709//10000000000000000   900419201423317//2000000000000000   -1156991190591537//1250000000000000   152516613040672879//10000000000000000   38129103276602313//2500000000000000    -578500656678951//625000000000000
  -1851212248457473//2000000000000000   285383056642550923//10000000000000000   78340952601987223//5000000000000000    90924081394596937//5000000000000000    15251682883836237//1000000000000000   156682007594037673//10000000000000000   450210076793699//1000000000000000   -9255943462192977//10000000000000000  152516900592903767//10000000000000000   30503342790617273//2000000000000000    -925603202560711//1000000000000000
  -9256052075868721//10000000000000000  285382511349876719//10000000000000000  152516530862186443//10000000000000000   15251682883836237//1000000000000000   193544080035638481//10000000000000000    1906457980544333//125000000000000    2251040511356653//5000000000000000   -1851182973768621//2000000000000000   156681686985117897//10000000000000000   72492483336132471//5000000000000000   -1851203842404697//2000000000000000
  -4628026913892321//5000000000000000   285382697382366133//10000000000000000  144985192377090709//10000000000000000  156682007594037673//10000000000000000    1906457980544333//125000000000000       483860685178407//25000000000000     2251044764431489//5000000000000000    -289247702012521//312500000000000    152516711798621949//10000000000000000    1906456499650511//125000000000000    -4628010951771461//5000000000000000
   -197795667636211//5000000000000000      186932769331139//312500000000000       900419201423317//2000000000000000      450210076793699//1000000000000000     2251040511356653//5000000000000000     2251044764431489//5000000000000000   9372762064424551//10000000000000000   -395591552327917//10000000000000000     180083578862669//400000000000000      4502093911327847//10000000000000000    -12362177088891//312500000000000
  -2349319958350689//10000000000000000    -499255697603049//312500000000000     -1156991190591537//1250000000000000    -9255943462192977//10000000000000000   -1851182973768621//2000000000000000     -289247702012521//312500000000000    -395591552327917//10000000000000000     44536125733521//31250000000000      -9255924955403059//10000000000000000   -9255925133210379//10000000000000000  -1174662457717833//5000000000000000
  -4628024823688967//5000000000000000   285382645149545401//10000000000000000  152516613040672879//10000000000000000  152516900592903767//10000000000000000  156681686985117897//10000000000000000  152516711798621949//10000000000000000   180083578862669//400000000000000    -9255924955403059//10000000000000000  181847729646133497//10000000000000000  156681569512290977//10000000000000000  -9256021242594669//10000000000000000
  -9256035728428277//10000000000000000  142691142375508111//5000000000000000    38129103276602313//2500000000000000    30503342790617273//2000000000000000    72492483336132471//5000000000000000     1906456499650511//125000000000000    4502093911327847//10000000000000000  -9255925133210379//10000000000000000  156681569512290977//10000000000000000  193543843103352677//10000000000000000  -4628000830001277//5000000000000000
    164821816546803//1250000000000000    -3195268027763817//2000000000000000     -578500656678951//625000000000000      -925603202560711//1000000000000000    -1851203842404697//2000000000000000    -4628010951771461//5000000000000000    -12362177088891//312500000000000    -1174662457717833//5000000000000000    -9256021242594669//10000000000000000   -4628000830001277//5000000000000000    5291852188638789//5000000000000000
With Cholesky factorization:
11×11 Matrix{Rational{BigInt}}:
  -3134157//6250000     -3031681//100000000  -68062809//100000000    2886101//25000000    52600633//100000000         13//50000000          -9//100000000         -3//20000000         -13//100000000          11//25000000     22960483//100000000
   2493797//25000000    -1788261//10000000          -7//100000000   98574169//100000000         39//4000000          -17//25000000         -47//100000000         -1//10000000         -19//100000000          -7//50000000   -145192353//20000000
  -1123099//25000000     5750531//100000000         -3//50000000    -7386753//25000000        -303//100000000  -13283821//25000000    37026699//100000000  -79226539//100000000  -38941597//25000000      2020541//50000000     -7946499//2000000
  -1123099//25000000     1437633//25000000           7//50000000   -29547027//100000000       -151//50000000   106270457//100000000  -74053191//100000000  -79226723//100000000        -13//50000000           47//100000000  -397325719//100000000
  -4492397//100000000    2875249//50000000          -1//25000000   -14773517//50000000        -237//100000000   -9256657//25000000     -531353//1000000      7922663//10000000    -4041033//100000000  -155766373//100000000   -79464991//20000000
  -2246197//50000000      575051//10000000          -1//50000000   -29547021//100000000       -261//100000000  -53135257//100000000    2314171//6250000    -39613293//50000000     2433849//1562500       -404103//10000000   -397325219//100000000
    134999//10000000   -45428741//50000000         221//50000000   -15888723//50000000          -1//400000             3//50000000         -11//100000000         -3//12500000          -7//20000000           67//100000000    -1029813//10000000
 -25073221//50000000    -3031433//100000000         27//12500000     5772997//50000000   -52600441//50000000           9//100000000         39//100000000          3//10000000          21//50000000          -11//12500000     22960171//100000000
  -4492383//100000000    2875249//50000000          17//100000000  -14773473//50000000        -241//100000000   74053247//100000000  106270463//100000000   79226811//100000000        -33//100000000          23//100000000  -397325151//100000000
  -4492391//100000000     575053//10000000          -3//50000000    -3693373//12500000        -327//100000000  -18513323//50000000     -830239//1562500     79226653//100000000    2020539//50000000    155766401//100000000  -397324643//100000000
  -6268273//12500000    -3031073//100000000   68063047//100000000    2886137//25000000    52600783//100000000         -1//4000000           -3//12500000          -1//6250000          -23//100000000          49//100000000    11480199//50000000
Nonzero flag products:
Product at (1, 1) is 10583693359734667//10000000000000000 ⋅ (((34)(56))(1(2•))) ⋅ (((34)(56))(1(2•))) = 10583693359734667//8400000000000000000 (((••)(••))(•(•(••))))
Product at (1, 2) is -15976407486753791//10000000000000000 ⋅ (((34)(56))(1(2•))) ⋅ ((•((34)(56)))(12)) = -2282343926679113//3600000000000000000 ((•((••)(••)))(•(••)))
Product at (1, 3) is -28925140757267//31250000000000 ⋅ (((34)(56))(1(2•))) ⋅ (((34)(6(5•)))(12)) = -28925140757267//157500000000000000 (((••)(•(••)))(•(••)))
Product at (1, 4) is -1851212248457473//2000000000000000 ⋅ (((34)(56))(1(2•))) ⋅ (((34)(•(56)))(12)) = -1851212248457473//10080000000000000000 (((••)(•(••)))(•(••)))
Product at (1, 5) is -9256052075868721//10000000000000000 ⋅ (((34)(56))(1(2•))) ⋅ (((56)(4(3•)))(12)) = -9256052075868721//50400000000000000000 (((••)(•(••)))(•(••)))
Product at (1, 6) is -4628026913892321//5000000000000000 ⋅ (((34)(56))(1(2•))) ⋅ (((34)(5(6•)))(12)) = -1542675637964107//8400000000000000000 (((••)(•(••)))(•(••)))
Product at (1, 7) is -197795667636211//5000000000000000 ⋅ (((34)(56))(1(2•))) ⋅ (•((12)((34)(56)))) = -197795667636211//12600000000000000000 (•(((••)(••))(•(••))))
Product at (1, 8) is -2349319958350689//10000000000000000 ⋅ (((34)(56))(1(2•))) ⋅ (((34)(56))(•(12))) = -783106652783563//8400000000000000000 (((••)(••))(•(•(••))))
Product at (1, 9) is -4628024823688967//5000000000000000 ⋅ (((34)(56))(1(2•))) ⋅ (((56)(•(34)))(12)) = -4628024823688967//25200000000000000000 (((••)(•(••)))(•(••)))
Product at (1, 10) is -9256035728428277//10000000000000000 ⋅ (((34)(56))(1(2•))) ⋅ (((56)(3(4•)))(12)) = -9256035728428277//50400000000000000000 (((••)(•(••)))(•(••)))
Product at (1, 11) is 164821816546803//1250000000000000 ⋅ (((34)(56))(1(2•))) ⋅ (((34)(56))(2(1•))) = 18313535171867//43750000000000000 (((••)(••))((••)(••)))
Product at (2, 2) is 268578321576480697//5000000000000000 ⋅ ((•((34)(56)))(12)) ⋅ ((•((34)(56)))(12)) = 268578321576480697//6300000000000000000 ((••)((••)((••)(••)))) + 268578321576480697//6300000000000000000 ((••)((•((••)(••)))•)) 
Product at (2, 3) is 142691254198134027//5000000000000000 ⋅ ((•((34)(56)))(12)) ⋅ (((34)(6(5•)))(12)) = 47563751399378009//8400000000000000000 ((•((••)(•(••))))(••))
Product at (2, 4) is 285383056642550923//10000000000000000 ⋅ ((•((34)(56)))(12)) ⋅ (((34)(•(56)))(12)) = 40769008091792989//7200000000000000000 ((•((••)(•(••))))(••))
Product at (2, 5) is 285382511349876719//10000000000000000 ⋅ ((•((34)(56)))(12)) ⋅ (((56)(4(3•)))(12)) = 285382511349876719//50400000000000000000 ((•((••)(•(••))))(••))
Product at (2, 6) is 285382697382366133//10000000000000000 ⋅ ((•((34)(56)))(12)) ⋅ (((34)(5(6•)))(12)) = 285382697382366133//50400000000000000000 ((•((••)(•(••))))(••))
Product at (2, 7) is 186932769331139//312500000000000 ⋅ ((•((34)(56)))(12)) ⋅ (•((12)((34)(56)))) = 186932769331139//787500000000000000 (•((•((••)(••)))(••)))
Product at (2, 8) is -499255697603049//312500000000000 ⋅ ((•((34)(56)))(12)) ⋅ (((34)(56))(•(12))) = -166418565867683//262500000000000000 ((•((••)(••)))(•(••)))
Product at (2, 9) is 285382645149545401//10000000000000000 ⋅ ((•((34)(56)))(12)) ⋅ (((56)(•(34)))(12)) = 285382645149545401//50400000000000000000 ((•((••)(•(••))))(••))
Product at (2, 10) is 142691142375508111//5000000000000000 ⋅ ((•((34)(56)))(12)) ⋅ (((56)(3(4•)))(12)) = 20384448910786873//3600000000000000000 ((•((••)(•(••))))(••))
Product at (2, 11) is -3195268027763817//2000000000000000 ⋅ ((•((34)(56)))(12)) ⋅ (((34)(56))(2(1•))) = -1065089342587939//1680000000000000000 ((•((••)(••)))(•(••)))
Product at (3, 3) is 24193008667517289//1250000000000000 ⋅ (((34)(6(5•)))(12)) ⋅ (((34)(6(5•)))(12)) = 8064336222505763//700000000000000000 (((••)(•(•(••))))(••))
Product at (3, 4) is 78340952601987223//5000000000000000 ⋅ (((34)(6(5•)))(12)) ⋅ (((34)(•(56)))(12)) = 78340952601987223//25200000000000000000 (((••)(•(•(••))))(••))
Product at (3, 5) is 152516530862186443//10000000000000000 ⋅ (((34)(6(5•)))(12)) ⋅ (((56)(4(3•)))(12)) = 152516530862186443//25200000000000000000 ((••)((•(••))(•(••))))
Product at (3, 6) is 144985192377090709//10000000000000000 ⋅ (((34)(6(5•)))(12)) ⋅ (((34)(5(6•)))(12)) = 20712170339584387//1800000000000000000 ((••)((••)((••)(••))))
Product at (3, 7) is 900419201423317//2000000000000000 ⋅ (((34)(6(5•)))(12)) ⋅ (•((12)((34)(56)))) = 900419201423317//10080000000000000000 (•(((••)(•(••)))(••)))
Product at (3, 8) is -1156991190591537//1250000000000000 ⋅ (((34)(6(5•)))(12)) ⋅ (((34)(56))(•(12))) = -18364939533199//100000000000000000 (((••)(•(••)))(•(••)))
Product at (3, 9) is 152516613040672879//10000000000000000 ⋅ (((34)(6(5•)))(12)) ⋅ (((56)(•(34)))(12)) = 152516613040672879//25200000000000000000 ((••)((•(••))(•(••))))
Product at (3, 10) is 38129103276602313//2500000000000000 ⋅ (((34)(6(5•)))(12)) ⋅ (((56)(3(4•)))(12)) = 12709701092200771//2100000000000000000 ((••)((•(••))(•(••))))
Product at (3, 11) is -578500656678951//625000000000000 ⋅ (((34)(6(5•)))(12)) ⋅ (((34)(56))(2(1•))) = -192833552226317//1050000000000000000 (((••)(•(••)))(•(••)))
Product at (4, 4) is 90924081394596937//5000000000000000 ⋅ (((34)(•(56)))(12)) ⋅ (((34)(•(56)))(12)) = 90924081394596937//6300000000000000000 ((••)((••)((••)(••)))) + 90924081394596937//12600000000000000000 (((••)(•(•(••))))(••)) 
Product at (4, 5) is 15251682883836237//1000000000000000 ⋅ (((34)(•(56)))(12)) ⋅ (((56)(4(3•)))(12)) = 5083894294612079//840000000000000000 ((••)((•(••))(•(••))))
Product at (4, 6) is 156682007594037673//10000000000000000 ⋅ (((34)(•(56)))(12)) ⋅ (((34)(5(6•)))(12)) = 156682007594037673//50400000000000000000 (((••)(•(•(••))))(••))
Product at (4, 7) is 450210076793699//1000000000000000 ⋅ (((34)(•(56)))(12)) ⋅ (•((12)((34)(56)))) = 450210076793699//5040000000000000000 (•(((••)(•(••)))(••)))
Product at (4, 8) is -9255943462192977//10000000000000000 ⋅ (((34)(•(56)))(12)) ⋅ (((34)(56))(•(12))) = -3085314487397659//16800000000000000000 (((••)(•(••)))(•(••)))
Product at (4, 9) is 152516900592903767//10000000000000000 ⋅ (((34)(•(56)))(12)) ⋅ (((56)(•(34)))(12)) = 152516900592903767//25200000000000000000 ((••)((•(••))(•(••))))
Product at (4, 10) is 30503342790617273//2000000000000000 ⋅ (((34)(•(56)))(12)) ⋅ (((56)(3(4•)))(12)) = 30503342790617273//5040000000000000000 ((••)((•(••))(•(••))))
Product at (4, 11) is -925603202560711//1000000000000000 ⋅ (((34)(•(56)))(12)) ⋅ (((34)(56))(2(1•))) = -925603202560711//5040000000000000000 (((••)(•(••)))(•(••)))
Product at (5, 5) is 193544080035638481//10000000000000000 ⋅ (((56)(4(3•)))(12)) ⋅ (((56)(4(3•)))(12)) = 64514693345212827//5600000000000000000 (((••)(•(•(••))))(••))
Product at (5, 6) is 1906457980544333//125000000000000 ⋅ (((56)(4(3•)))(12)) ⋅ (((34)(5(6•)))(12)) = 1906457980544333//315000000000000000 ((••)((•(••))(•(••))))
Product at (5, 7) is 2251040511356653//5000000000000000 ⋅ (((56)(4(3•)))(12)) ⋅ (•((12)((34)(56)))) = 2251040511356653//25200000000000000000 (•(((••)(•(••)))(••)))
Product at (5, 8) is -1851182973768621//2000000000000000 ⋅ (((56)(4(3•)))(12)) ⋅ (((34)(56))(•(12))) = -617060991256207//3360000000000000000 (((••)(•(••)))(•(••)))
Product at (5, 9) is 156681686985117897//10000000000000000 ⋅ (((56)(4(3•)))(12)) ⋅ (((56)(•(34)))(12)) = 52227228995039299//16800000000000000000 (((••)(•(•(••))))(••))
Product at (5, 10) is 72492483336132471//5000000000000000 ⋅ (((56)(4(3•)))(12)) ⋅ (((56)(3(4•)))(12)) = 24164161112044157//2100000000000000000 ((••)((••)((••)(••))))
Product at (5, 11) is -1851203842404697//2000000000000000 ⋅ (((56)(4(3•)))(12)) ⋅ (((34)(56))(2(1•))) = -1851203842404697//10080000000000000000 (((••)(•(••)))(•(••)))
Product at (6, 6) is 483860685178407//25000000000000 ⋅ (((34)(5(6•)))(12)) ⋅ (((34)(5(6•)))(12)) = 161286895059469//14000000000000000 (((••)(•(•(••))))(••))
Product at (6, 7) is 2251044764431489//5000000000000000 ⋅ (((34)(5(6•)))(12)) ⋅ (•((12)((34)(56)))) = 2251044764431489//25200000000000000000 (•(((••)(•(••)))(••)))
Product at (6, 8) is -289247702012521//312500000000000 ⋅ (((34)(5(6•)))(12)) ⋅ (((34)(56))(•(12))) = -41321100287503//225000000000000000 (((••)(•(••)))(•(••)))
Product at (6, 9) is 152516711798621949//10000000000000000 ⋅ (((34)(5(6•)))(12)) ⋅ (((56)(•(34)))(12)) = 50838903932873983//8400000000000000000 ((••)((•(••))(•(••))))
Product at (6, 10) is 1906456499650511//125000000000000 ⋅ (((34)(5(6•)))(12)) ⋅ (((56)(3(4•)))(12)) = 1906456499650511//315000000000000000 ((••)((•(••))(•(••))))
Product at (6, 11) is -4628010951771461//5000000000000000 ⋅ (((34)(5(6•)))(12)) ⋅ (((34)(56))(2(1•))) = -4628010951771461//25200000000000000000 (((••)(•(••)))(•(••)))
Product at (7, 7) is 9372762064424551//10000000000000000 ⋅ (•((12)((34)(56)))) ⋅ (•((12)((34)(56)))) = 9372762064424551//12600000000000000000 ((••)((••)((••)(••)))) + 9372762064424551//12600000000000000000 ((•((••)((••)(••))))•) 
Product at (7, 8) is -395591552327917//10000000000000000 ⋅ (•((12)((34)(56)))) ⋅ (((34)(56))(•(12))) = -395591552327917//25200000000000000000 (•(((••)(••))(•(••))))
Product at (7, 9) is 180083578862669//400000000000000 ⋅ (•((12)((34)(56)))) ⋅ (((56)(•(34)))(12)) = 180083578862669//2016000000000000000 (•(((••)(•(••)))(••)))
Product at (7, 10) is 4502093911327847//10000000000000000 ⋅ (•((12)((34)(56)))) ⋅ (((56)(3(4•)))(12)) = 4502093911327847//50400000000000000000 (•(((••)(•(••)))(••)))
Product at (7, 11) is -12362177088891//312500000000000 ⋅ (•((12)((34)(56)))) ⋅ (((34)(56))(2(1•))) = -196225033157//12500000000000000 (•(((••)(••))(•(••))))
Product at (8, 8) is 44536125733521//31250000000000 ⋅ (((34)(56))(•(12))) ⋅ (((34)(56))(•(12))) = 14845375244507//3281250000000000 (((••)(••))((••)(••))) + 14845375244507//13125000000000000 (((••)(••))(•(•(••)))) 
Product at (8, 9) is -9255924955403059//10000000000000000 ⋅ (((34)(56))(•(12))) ⋅ (((56)(•(34)))(12)) = -9255924955403059//50400000000000000000 (((••)(•(••)))(•(••)))
Product at (8, 10) is -9255925133210379//10000000000000000 ⋅ (((34)(56))(•(12))) ⋅ (((56)(3(4•)))(12)) = -3085308377736793//16800000000000000000 (((••)(•(••)))(•(••)))
Product at (8, 11) is -1174662457717833//5000000000000000 ⋅ (((34)(56))(•(12))) ⋅ (((34)(56))(2(1•))) = -18645435836791//200000000000000000 (((••)(••))(•(•(••))))
Product at (9, 9) is 181847729646133497//10000000000000000 ⋅ (((56)(•(34)))(12)) ⋅ (((56)(•(34)))(12)) = 20205303294014833//1400000000000000000 ((••)((••)((••)(••)))) + 20205303294014833//2800000000000000000 (((••)(•(•(••))))(••)) 
Product at (9, 10) is 156681569512290977//10000000000000000 ⋅ (((56)(•(34)))(12)) ⋅ (((56)(3(4•)))(12)) = 22383081358898711//7200000000000000000 (((••)(•(•(••))))(••))
Product at (9, 11) is -9256021242594669//10000000000000000 ⋅ (((56)(•(34)))(12)) ⋅ (((34)(56))(2(1•))) = -1028446804732741//5600000000000000000 (((••)(•(••)))(•(••)))
Product at (10, 10) is 193543843103352677//10000000000000000 ⋅ (((56)(3(4•)))(12)) ⋅ (((56)(3(4•)))(12)) = 193543843103352677//16800000000000000000 (((••)(•(•(••))))(••))
Product at (10, 11) is -4628000830001277//5000000000000000 ⋅ (((56)(3(4•)))(12)) ⋅ (((34)(56))(2(1•))) = -1542666943333759//8400000000000000000 (((••)(•(••)))(•(••)))
Product at (11, 11) is 5291852188638789//5000000000000000 ⋅ (((34)(56))(2(1•))) ⋅ (((34)(56))(2(1•))) = 1763950729546263//1400000000000000000 (((••)(••))(•(•(••))))
Block ((••)((••)(••))) total:
 351848110405741//65625000000000000 (((••)(••))((••)(••))) + 745082807875712309//6300000000000000000 ((••)((••)((••)(••))))  + 2151687461556486769//25200000000000000000 (((••)(•(•(••))))(••))  -11982232487217611//3150000000000000000 ((•((••)(••)))(•(••))) + 9004183569841477//8400000000000000000 (•(((••)(•(••)))(••)))  + 268578321576480697//6300000000000000000 ((••)((•((••)(••)))•))  + 428073925917905863//6300000000000000000 ((•((••)(•(••))))(••))  -131863617160539//1400000000000000000 (•(((••)(••))(•(••)))) + 5507201595527831//1680000000000000000 (((••)(••))(•(•(••))))  -166607968523488823//25200000000000000000 (((••)(•(••)))(•(••))) + 9372762064424551//12600000000000000000 ((•((••)((••)(••))))•)  + 274529974121566109//2520000000000000000 ((••)((•(••))(•(••))))  + 186932769331139//393750000000000000 (•((•((••)(••)))(••))) >=0

Block of type (((••)(•(••)))(•(••))) with flags:
(((12)(3(45)))(6(78)))
PSD matrix:
40465069//20000000
Nonzero flag products:
Product at (1, 1) is 40465069//20000000 ⋅ (((12)(3(45)))(6(78))) ⋅ (((12)(3(45)))(6(78))) = 40465069//100800000000 (((••)(•(••)))(•(••)))
Block (((••)(•(••)))(•(••))) total:
 40465069//100800000000 (((••)(•(••)))(•(••)))>=0

Block of type (•(((••)(•(•(••))))•)) with flags:
(1(((23)(4(5(67))))8))
PSD matrix:
38351//50000000
Nonzero flag products:
Product at (1, 1) is 38351//50000000 ⋅ (1(((23)(4(5(67))))8)) ⋅ (1(((23)(4(5(67))))8)) = 38351//504000000000 (•(((••)(•(•(••))))•))
Block (•(((••)(•(•(••))))•)) total:
 38351//504000000000 (•(((••)(•(•(••))))•))>=0

Block of type ((••)(•(•(•(•(••)))))) with flags:
((12)(3(4(5(6(78))))))
PSD matrix:
4849//25000000
Nonzero flag products:
Product at (1, 1) is 4849//25000000 ⋅ ((12)(3(4(5(6(78)))))) ⋅ ((12)(3(4(5(6(78)))))) = 4849//252000000000 ((••)(•(•(•(•(••))))))
Block ((••)(•(•(•(•(••)))))) total:
 4849//252000000000 ((••)(•(•(•(•(••))))))>=0

Block of type ((•(•(•(••))))(•(••))) with flags:
((1(2(3(45))))(6(78)))
PSD matrix:
19143//100000000
Nonzero flag products:
Product at (1, 1) is 19143//100000000 ⋅ ((1(2(3(45))))(6(78))) ⋅ ((1(2(3(45))))(6(78))) = 2127//112000000000 ((•(•(•(••))))(•(••)))
Block ((•(•(•(••))))(•(••))) total:
 2127//112000000000 ((•(•(•(••))))(•(••)))>=0

Block of type (•((•((••)(••)))(••))) with flags:
(1((2((34)(56)))(78)))
PSD matrix:
178635539//100000000
Nonzero flag products:
Product at (1, 1) is 178635539//100000000 ⋅ (1((2((34)(56)))(78))) ⋅ (1((2((34)(56)))(78))) = 178635539//252000000000 (•((•((••)(••)))(••)))
Block (•((•((••)(••)))(••))) total:
 178635539//252000000000 (•((•((••)(••)))(••)))>=0

Block of type (((••)(•(•(••))))(••)) with flags:
(((12)(3(4(56))))(78))
PSD matrix:
58908467//25000000
Nonzero flag products:
Product at (1, 1) is 58908467//25000000 ⋅ (((12)(3(4(56))))(78)) ⋅ (((12)(3(4(56))))(78)) = 58908467//126000000000 (((••)(•(•(••))))(••))
Block (((••)(•(•(••))))(••)) total:
 58908467//126000000000 (((••)(•(•(••))))(••))>=0

Block of type ((•((••)(••)))(•(••))) with flags:
((1((23)(45)))(6(78)))
PSD matrix:
113959279//50000000
Nonzero flag products:
Product at (1, 1) is 113959279//50000000 ⋅ ((1((23)(45)))(6(78))) ⋅ ((1((23)(45)))(6(78))) = 16279897//18000000000 ((•((••)(••)))(•(••)))
Block ((•((••)(••)))(•(••))) total:
 16279897//18000000000 ((•((••)(••)))(•(••)))>=0

Block of type (((••)(••))(•(•(••)))) with flags:
(((12)(34))(5(6(78))))
PSD matrix:
144100171//100000000
Nonzero flag products:
Product at (1, 1) is 144100171//100000000 ⋅ (((12)(34))(5(6(78)))) ⋅ (((12)(34))(5(6(78)))) = 144100171//252000000000 (((••)(••))(•(•(••))))
Block (((••)(••))(•(•(••)))) total:
 144100171//252000000000 (((••)(••))(•(•(••))))>=0

Block of type (•(((••)(••))(•(••)))) with flags:
(1(((23)(45))(6(78))))
PSD matrix:
102899567//50000000
Nonzero flag products:
Product at (1, 1) is 102899567//50000000 ⋅ (1(((23)(45))(6(78)))) ⋅ (1(((23)(45))(6(78)))) = 102899567//126000000000 (•(((••)(••))(•(••))))
Block (•(((••)(••))(•(••)))) total:
 102899567//126000000000 (•(((••)(••))(•(••))))>=0

Block of type (••) with flags:
(•(2(1(••))))
(1((2•)(••)))
(•(•(2(1•))))
(2(•(1(••))))
((••)(•(12)))
(2((1•)(••)))
(•(1(•(2•))))
((2•)(1(••)))
((1•)(•(2•)))
(1(2(•(••))))
(•(•(•(12))))
(•(1(2(••))))
(•(•(1(2•))))
(•(2(•(1•))))
((••)(2(1•)))
((1•)(2(••)))
(•((1•)(2•)))
(2(1(•(••))))
(1(•(•(2•))))
((12)(•(••)))
((••)(1(2•)))
(•((12)(••)))
(2(•(•(1•))))
((2•)(•(1•)))
(1(•(2(••))))
PSD matrix:
25×25 Matrix{Rational{BigInt}}:
  18899168907//5000000000000000    -4073940437//2500000000000000      155065361//400000000000000      -163712591//1250000000000000    -86033332531//10000000000000000   -3335624453//2500000000000000    20829027757//10000000000000000    131962601//500000000000000     -650365167//2500000000000000    -403455737//10000000000000000    1056173977//625000000000000        84146211//39062500000000       7226974401//10000000000000000    4598107803//2000000000000000     -9363847051//1000000000000000     -24045919//200000000000000    -25425232553//10000000000000000  -6193741259//10000000000000000   1064928921//5000000000000000     40875544699//5000000000000000    -44223624141//5000000000000000     11120279553//1250000000000000     608673869//5000000000000000      34767529//5000000000000000      317264433//1250000000000000
  -4073940437//2500000000000000    48288729943//10000000000000000   -4018670947//5000000000000000    -1239361951//5000000000000000     17863747937//2500000000000000    13564131259//10000000000000000   -2725529931//2500000000000000     -60246839//250000000000000      186464023//125000000000000     -154124491//250000000000000     -5981068537//5000000000000000    -3335624453//2500000000000000    -4986399027//5000000000000000    -1568915143//1000000000000000     71122245447//10000000000000000   5056172507//5000000000000000     2985764401//5000000000000000      13629833//5000000000000000    -927885959//625000000000000     -33152131971//5000000000000000     14678042859//2000000000000000    -71486352581//10000000000000000  -1065280313//5000000000000000    -121746347//1000000000000000    -8120259133//5000000000000000
    155065361//400000000000000     -4018670947//5000000000000000     8135812193//5000000000000000      362201067//1000000000000000    -23437793697//5000000000000000    -4986399027//5000000000000000        3424863//5000000000000       -938926247//5000000000000000    -295903397//2500000000000000      81154731//2000000000000000      418401321//1250000000000000     7226974401//10000000000000000    4954588033//5000000000000000      419941619//1250000000000000     -1352575563//312500000000000      -21964523//500000000000000      -361359243//625000000000000     1498864671//10000000000000000    437943979//2500000000000000      8100397713//2000000000000000     -2526852599//625000000000000      17448402483//5000000000000000     415785561//1250000000000000    -361074683//1250000000000000      246062349//1250000000000000
   -163712591//1250000000000000    -1239361951//5000000000000000      362201067//1000000000000000    12410622993//5000000000000000    -12884521437//10000000000000000   -8120259133//5000000000000000      484699893//2000000000000000   -3260729989//5000000000000000    1275709817//10000000000000000     39320943//5000000000000000     1619359973//10000000000000000     317264433//1250000000000000      246062349//1250000000000000    -1207438737//10000000000000000   -12055172997//10000000000000000    751109051//5000000000000000     1755934779//5000000000000000   -1356862439//5000000000000000     243129717//5000000000000000     11559805157//10000000000000000   -12284877183//10000000000000000     1557469231//1250000000000000     294205373//1250000000000000   -6887142781//10000000000000000     276128169//5000000000000000
 -86033332531//10000000000000000   17863747937//2500000000000000   -23437793697//5000000000000000   -12884521437//10000000000000000   442366189463//10000000000000000   17863747937//2500000000000000   -82844540417//10000000000000000    240337939//625000000000000    10113022251//10000000000000000     35907801//1250000000000000   -82685656271//10000000000000000  -86033332531//10000000000000000  -23437793697//5000000000000000   -82844540417//10000000000000000   376093788817//10000000000000000    240337939//625000000000000     42444680997//5000000000000000      35907801//1250000000000000    -691058051//625000000000000    -183939742223//5000000000000000    376093788817//10000000000000000   -14761539523//400000000000000     -691058051//625000000000000    10113022251//10000000000000000  -12884521437//10000000000000000
  -3335624453//2500000000000000    13564131259//10000000000000000   -4986399027//5000000000000000    -8120259133//5000000000000000     17863747937//2500000000000000    48288729943//10000000000000000   -1568915143//1000000000000000    5056172507//5000000000000000    -121746347//1000000000000000      13629833//5000000000000000    -5981068537//5000000000000000    -4073940437//2500000000000000    -4018670947//5000000000000000    -2725529931//2500000000000000     14678042859//2000000000000000     -60246839//250000000000000      2985764401//5000000000000000    -154124491//250000000000000    -1065280313//5000000000000000    -33152131971//5000000000000000     71122245447//10000000000000000   -71486352581//10000000000000000   -927885959//625000000000000      186464023//125000000000000     -1239361951//5000000000000000
  20829027757//10000000000000000   -2725529931//2500000000000000        3424863//5000000000000         484699893//2000000000000000    -82844540417//10000000000000000   -1568915143//1000000000000000    29795440287//10000000000000000  -1350060971//10000000000000000    216254829//1250000000000000   -1221495499//10000000000000000    2048016313//1250000000000000     4598107803//2000000000000000      419941619//1250000000000000    20143714949//10000000000000000   -85292725101//10000000000000000   1606366811//10000000000000000  -25329796971//10000000000000000   -405315571//10000000000000000  -2817770289//10000000000000000    78805464901//10000000000000000   -90408864339//10000000000000000    85789513139//10000000000000000   2030954511//10000000000000000   -336933643//1250000000000000    -1207438737//10000000000000000
    131962601//500000000000000       -60246839//250000000000000      -938926247//5000000000000000    -3260729989//5000000000000000       240337939//625000000000000      5056172507//5000000000000000    -1350060971//10000000000000000  16586097987//10000000000000000  -2214211961//5000000000000000     445702753//5000000000000000      -62674021//2000000000000000      -24045919//200000000000000       -21964523//500000000000000      1606366811//10000000000000000     1791648027//5000000000000000    -827008249//2000000000000000    -1098877803//2000000000000000    -184286079//250000000000000       11069473//78125000000000        -341990341//1000000000000000       869102179//2500000000000000     -1890986167//5000000000000000    -328428259//1250000000000000    2238220073//5000000000000000      751109051//5000000000000000
   -650365167//2500000000000000      186464023//125000000000000      -295903397//2500000000000000     1275709817//10000000000000000    10113022251//10000000000000000    -121746347//1000000000000000      216254829//1250000000000000   -2214211961//5000000000000000     199388309//156250000000000    -1763161169//10000000000000000   -1322286819//10000000000000000      34767529//5000000000000000     -361074683//1250000000000000     -336933643//1250000000000000      9674428817//10000000000000000   2238220073//5000000000000000    -5312958713//10000000000000000    886660203//10000000000000000   -204544007//250000000000000      -2301530723//2500000000000000      1986745033//2000000000000000     -5009787047//5000000000000000     305150373//2500000000000000   -1154770729//2500000000000000    -6887142781//10000000000000000
   -403455737//10000000000000000    -154124491//250000000000000        81154731//2000000000000000       39320943//5000000000000000        35907801//1250000000000000       13629833//5000000000000000    -1221495499//10000000000000000    445702753//5000000000000000   -1763161169//10000000000000000   1657293631//1250000000000000       -6274197//125000000000000     -6193741259//10000000000000000    1498864671//10000000000000000    -405315571//10000000000000000      370839317//5000000000000000    -184286079//250000000000000      3900077897//10000000000000000     35424179//5000000000000000    1974392347//10000000000000000     -300807881//5000000000000000       322291593//2500000000000000      -324255579//5000000000000000      77327983//10000000000000000    886660203//10000000000000000   -1356862439//5000000000000000
   1056173977//625000000000000     -5981068537//5000000000000000      418401321//1250000000000000     1619359973//10000000000000000   -82685656271//10000000000000000   -5981068537//5000000000000000     2048016313//1250000000000000     -62674021//2000000000000000   -1322286819//10000000000000000     -6274197//125000000000000     22187652823//10000000000000000    1056173977//625000000000000       418401321//1250000000000000     2048016313//1250000000000000    -64527429369//10000000000000000    -62674021//2000000000000000     -821791429//500000000000000       -6274197//125000000000000      132452809//1000000000000000     65170336279//10000000000000000   -64527429369//10000000000000000    31345655283//5000000000000000     132452809//1000000000000000   -1322286819//10000000000000000    1619359973//10000000000000000
     84146211//39062500000000      -3335624453//2500000000000000     7226974401//10000000000000000     317264433//1250000000000000    -86033332531//10000000000000000   -4073940437//2500000000000000     4598107803//2000000000000000     -24045919//200000000000000       34767529//5000000000000000   -6193741259//10000000000000000    1056173977//625000000000000     18899168907//5000000000000000      155065361//400000000000000     20829027757//10000000000000000   -44223624141//5000000000000000     131962601//500000000000000    -25425232553//10000000000000000   -403455737//10000000000000000    608673869//5000000000000000     40875544699//5000000000000000     -9363847051//1000000000000000     11120279553//1250000000000000    1064928921//5000000000000000    -650365167//2500000000000000     -163712591//1250000000000000
   7226974401//10000000000000000   -4986399027//5000000000000000     4954588033//5000000000000000      246062349//1250000000000000    -23437793697//5000000000000000    -4018670947//5000000000000000      419941619//1250000000000000     -21964523//500000000000000     -361074683//1250000000000000    1498864671//10000000000000000     418401321//1250000000000000      155065361//400000000000000      8135812193//5000000000000000        3424863//5000000000000        -2526852599//625000000000000     -938926247//5000000000000000     -361359243//625000000000000       81154731//2000000000000000     415785561//1250000000000000      8100397713//2000000000000000     -1352575563//312500000000000      17448402483//5000000000000000     437943979//2500000000000000    -295903397//2500000000000000      362201067//1000000000000000
   4598107803//2000000000000000    -1568915143//1000000000000000      419941619//1250000000000000    -1207438737//10000000000000000   -82844540417//10000000000000000   -2725529931//2500000000000000    20143714949//10000000000000000   1606366811//10000000000000000   -336933643//1250000000000000    -405315571//10000000000000000    2048016313//1250000000000000    20829027757//10000000000000000       3424863//5000000000000       29795440287//10000000000000000   -90408864339//10000000000000000  -1350060971//10000000000000000  -25329796971//10000000000000000  -1221495499//10000000000000000   2030954511//10000000000000000    78805464901//10000000000000000   -85292725101//10000000000000000    85789513139//10000000000000000  -2817770289//10000000000000000    216254829//1250000000000000      484699893//2000000000000000
  -9363847051//1000000000000000    71122245447//10000000000000000   -1352575563//312500000000000    -12055172997//10000000000000000   376093788817//10000000000000000   14678042859//2000000000000000   -85292725101//10000000000000000   1791648027//5000000000000000    9674428817//10000000000000000    370839317//5000000000000000   -64527429369//10000000000000000  -44223624141//5000000000000000    -2526852599//625000000000000    -90408864339//10000000000000000   396884669621//10000000000000000    869102179//2500000000000000    88340655571//10000000000000000    322291593//2500000000000000   -5238426809//5000000000000000   -176709409091//5000000000000000    379551097509//10000000000000000  -377510703723//10000000000000000  -5101706583//5000000000000000    1986745033//2000000000000000   -12284877183//10000000000000000
    -24045919//200000000000000      5056172507//5000000000000000      -21964523//500000000000000       751109051//5000000000000000       240337939//625000000000000       -60246839//250000000000000      1606366811//10000000000000000   -827008249//2000000000000000    2238220073//5000000000000000    -184286079//250000000000000       -62674021//2000000000000000      131962601//500000000000000      -938926247//5000000000000000    -1350060971//10000000000000000      869102179//2500000000000000   16586097987//10000000000000000   -1098877803//2000000000000000     445702753//5000000000000000    -328428259//1250000000000000      -341990341//1000000000000000      1791648027//5000000000000000     -1890986167//5000000000000000      11069473//78125000000000     -2214211961//5000000000000000    -3260729989//5000000000000000
 -25425232553//10000000000000000    2985764401//5000000000000000     -361359243//625000000000000      1755934779//5000000000000000     42444680997//5000000000000000     2985764401//5000000000000000   -25329796971//10000000000000000  -1098877803//2000000000000000   -5312958713//10000000000000000   3900077897//10000000000000000    -821791429//500000000000000    -25425232553//10000000000000000    -361359243//625000000000000    -25329796971//10000000000000000    88340655571//10000000000000000  -1098877803//2000000000000000    53215523467//10000000000000000   3900077897//10000000000000000   3570744013//10000000000000000   -15942738089//2000000000000000     88340655571//10000000000000000   -83861020939//10000000000000000   3570744013//10000000000000000  -5312958713//10000000000000000    1755934779//5000000000000000
  -6193741259//10000000000000000      13629833//5000000000000000     1498864671//10000000000000000   -1356862439//5000000000000000        35907801//1250000000000000     -154124491//250000000000000      -405315571//10000000000000000   -184286079//250000000000000      886660203//10000000000000000     35424179//5000000000000000       -6274197//125000000000000      -403455737//10000000000000000      81154731//2000000000000000    -1221495499//10000000000000000      322291593//2500000000000000     445702753//5000000000000000     3900077897//10000000000000000   1657293631//1250000000000000      77327983//10000000000000000     -300807881//5000000000000000       370839317//5000000000000000      -324255579//5000000000000000    1974392347//10000000000000000  -1763161169//10000000000000000      39320943//5000000000000000
   1064928921//5000000000000000     -927885959//625000000000000       437943979//2500000000000000      243129717//5000000000000000      -691058051//625000000000000     -1065280313//5000000000000000    -2817770289//10000000000000000     11069473//78125000000000      -204544007//250000000000000     1974392347//10000000000000000     132452809//1000000000000000      608673869//5000000000000000      415785561//1250000000000000     2030954511//10000000000000000    -5238426809//5000000000000000    -328428259//1250000000000000     3570744013//10000000000000000     77327983//10000000000000000  10387789251//10000000000000000     9871708197//10000000000000000    -5101706583//5000000000000000     10641500707//10000000000000000    428857547//10000000000000000    305150373//2500000000000000      294205373//1250000000000000
  40875544699//5000000000000000   -33152131971//5000000000000000     8100397713//2000000000000000    11559805157//10000000000000000  -183939742223//5000000000000000   -33152131971//5000000000000000    78805464901//10000000000000000   -341990341//1000000000000000   -2301530723//2500000000000000    -300807881//5000000000000000    65170336279//10000000000000000   40875544699//5000000000000000     8100397713//2000000000000000    78805464901//10000000000000000  -176709409091//5000000000000000    -341990341//1000000000000000   -15942738089//2000000000000000    -300807881//5000000000000000    9871708197//10000000000000000    16935982857//500000000000000    -176709409091//5000000000000000    165788577519//5000000000000000    9871708197//10000000000000000  -2301530723//2500000000000000    11559805157//10000000000000000
 -44223624141//5000000000000000    14678042859//2000000000000000    -2526852599//625000000000000    -12284877183//10000000000000000   376093788817//10000000000000000   71122245447//10000000000000000  -90408864339//10000000000000000    869102179//2500000000000000    1986745033//2000000000000000     322291593//2500000000000000   -64527429369//10000000000000000   -9363847051//1000000000000000    -1352575563//312500000000000    -85292725101//10000000000000000   379551097509//10000000000000000   1791648027//5000000000000000    88340655571//10000000000000000    370839317//5000000000000000   -5101706583//5000000000000000   -176709409091//5000000000000000    396884669621//10000000000000000  -377510703723//10000000000000000  -5238426809//5000000000000000    9674428817//10000000000000000  -12055172997//10000000000000000
  11120279553//1250000000000000   -71486352581//10000000000000000   17448402483//5000000000000000     1557469231//1250000000000000    -14761539523//400000000000000    -71486352581//10000000000000000   85789513139//10000000000000000  -1890986167//5000000000000000   -5009787047//5000000000000000    -324255579//5000000000000000    31345655283//5000000000000000    11120279553//1250000000000000    17448402483//5000000000000000    85789513139//10000000000000000  -377510703723//10000000000000000  -1890986167//5000000000000000   -83861020939//10000000000000000   -324255579//5000000000000000   10641500707//10000000000000000   165788577519//5000000000000000   -377510703723//10000000000000000    55501531651//1250000000000000   10641500707//10000000000000000  -5009787047//5000000000000000     1557469231//1250000000000000
    608673869//5000000000000000    -1065280313//5000000000000000      415785561//1250000000000000      294205373//1250000000000000      -691058051//625000000000000      -927885959//625000000000000      2030954511//10000000000000000   -328428259//1250000000000000     305150373//2500000000000000      77327983//10000000000000000     132452809//1000000000000000     1064928921//5000000000000000      437943979//2500000000000000    -2817770289//10000000000000000    -5101706583//5000000000000000      11069473//78125000000000       3570744013//10000000000000000   1974392347//10000000000000000    428857547//10000000000000000     9871708197//10000000000000000    -5238426809//5000000000000000     10641500707//10000000000000000  10387789251//10000000000000000   -204544007//250000000000000       243129717//5000000000000000
     34767529//5000000000000000     -121746347//1000000000000000     -361074683//1250000000000000    -6887142781//10000000000000000    10113022251//10000000000000000     186464023//125000000000000      -336933643//1250000000000000    2238220073//5000000000000000   -1154770729//2500000000000000     886660203//10000000000000000   -1322286819//10000000000000000    -650365167//2500000000000000     -295903397//2500000000000000      216254829//1250000000000000      1986745033//2000000000000000   -2214211961//5000000000000000    -5312958713//10000000000000000  -1763161169//10000000000000000    305150373//2500000000000000     -2301530723//2500000000000000      9674428817//10000000000000000    -5009787047//5000000000000000    -204544007//250000000000000      199388309//156250000000000      1275709817//10000000000000000
    317264433//1250000000000000    -8120259133//5000000000000000      246062349//1250000000000000      276128169//5000000000000000    -12884521437//10000000000000000   -1239361951//5000000000000000    -1207438737//10000000000000000    751109051//5000000000000000   -6887142781//10000000000000000  -1356862439//5000000000000000     1619359973//10000000000000000    -163712591//1250000000000000      362201067//1000000000000000      484699893//2000000000000000    -12284877183//10000000000000000  -3260729989//5000000000000000     1755934779//5000000000000000      39320943//5000000000000000     294205373//1250000000000000     11559805157//10000000000000000   -12055172997//10000000000000000     1557469231//1250000000000000     243129717//5000000000000000    1275709817//10000000000000000   12410622993//5000000000000000
With Cholesky factorization:
25×25 Matrix{Rational{BigInt}}:
  777//25000000    -2021//100000000    5089//100000000   -107//2500000      2321//100000000   14439//100000000   12153//100000000   -3023//100000000   -1969//50000000    -3089//20000000   -44609//100000000   -6369//50000000   -46113//100000000    1311//6250000      1429//6250000     28991//100000000    8933//100000000     899//6250000     12923//20000000     5879//12500000   -12517//50000000     26729//100000000  -38641//100000000    1417//6250000     -72477//50000000
  347//25000000      151//20000000      -23//781250     -7759//100000000     107//1000000     -1483//50000000    -7847//100000000  -14237//100000000    1307//20000000    -9297//50000000      679//100000000    1821//5000000      1201//20000000    19747//100000000   -8187//50000000    44189//100000000    6921//50000000    -1181//12500000    26409//100000000   -5523//12500000      391//1000000    -119351//100000000  -13009//12500000      349//2000000       5837//5000000
 3541//50000000    -2389//25000000    11927//100000000  -3783//25000000    -1313//50000000     2089//100000000    -817//25000000       83//4000000    -14223//100000000    -549//3125000    -14493//100000000  -30771//100000000     139//390625      -7621//100000000   23021//100000000   -1199//20000000     1289//50000000   -33799//100000000   -4229//100000000  -64301//100000000   -7423//100000000    -3491//25000000    25163//100000000   -1983//5000000      -3323//5000000
 3301//100000000    2207//100000000    4121//100000000    209//3125000      5277//100000000    5939//100000000   12797//100000000  -11687//100000000     699//20000000     -699//20000000    -1529//100000000     671//25000000     -943//100000000  -18609//50000000    -4879//12500000      673//10000000    -9263//12500000    -7061//10000000     8823//50000000    16917//50000000    -7219//50000000    -34281//50000000    62879//100000000  -13741//100000000   -20159//100000000
 1853//50000000    -6729//100000000        0                 0             -6393//100000000   -4373//100000000        0             -2837//100000000   17337//100000000        0               269//4000000          0                  0                  0             -2559//50000000     2387//50000000         0                69//2500000          0             -7061//50000000   -62829//50000000          0              2861//25000000    16569//10000000    631081//100000000
  347//25000000      151//20000000       23//781250      7759//100000000     107//1000000     -1483//50000000     7847//100000000  -14237//100000000    1307//20000000     9297//50000000      679//100000000   -1821//5000000     -1201//20000000   -19747//100000000   -8187//50000000    44189//100000000   -6921//50000000    -1181//12500000   -26409//100000000   -5523//12500000      391//1000000     119351//100000000  -13009//12500000      349//2000000       5837//5000000
  911//12500000     -741//20000000    -6237//50000000     193//5000000     12589//100000000    5001//100000000    3417//50000000     7643//50000000   -10391//50000000    -7037//25000000      421//1562500    -18039//50000000      729//20000000     1449//5000000     -6043//20000000    -2211//50000000    -8387//50000000     4363//25000000    -2881//12500000    18107//100000000   -4479//25000000    -14569//50000000   -39929//100000000    2693//12500000    -17403//12500000
 1909//50000000     4863//100000000      57//25000000      -1//625000      -4493//50000000     2137//12500000    17509//100000000   -2113//25000000     -983//100000000        0              2413//6250000     11721//50000000    42329//100000000   42743//100000000   23729//50000000     4541//100000000  -23371//100000000  -19737//100000000    2173//10000000     1139//10000000     2997//100000000    34883//50000000    -1473//4000000      1583//20000000      2803//50000000
 9189//100000000   11799//100000000   -2371//100000000  -9367//100000000    -907//6250000     -6313//100000000    2629//20000000    10777//100000000     911//50000000    42817//100000000  -18859//100000000  -10237//50000000      563//50000000     1081//5000000    -21163//100000000   -7019//50000000      149//4000000      -489//12500000     6961//100000000   -4523//50000000     7989//100000000   -37551//50000000    -8903//20000000     9071//100000000    15871//100000000
 1441//50000000     1797//100000000    -341//10000000   -3803//100000000     689//25000000    19793//100000000  -29039//100000000  -20981//100000000    1047//25000000    10689//100000000   -2497//50000000     -467//4000000       129//25000000      927//5000000    -11167//50000000   -38899//100000000   -6479//12500000    22713//50000000     8019//20000000   -28759//100000000      51//4000000       7227//25000000     7083//25000000     -393//5000000       1541//100000000
 7271//100000000  -13731//100000000        0                 0            -19411//100000000  -11273//50000000         0            -26471//100000000    -371//100000000        0              5907//50000000         0                  0                  0            -17117//100000000    2499//100000000        0             13103//50000000         0             54663//100000000   41243//100000000         0             -1053//5000000    -40621//100000000  -111589//100000000
  777//25000000    -2021//100000000   -5089//100000000    107//2500000      2321//100000000   14439//100000000  -12153//100000000   -3023//100000000   -1969//50000000     3089//20000000   -44609//100000000    6369//50000000    46113//100000000   -1311//6250000      1429//6250000     28991//100000000   -8933//100000000     899//6250000    -12923//20000000     5879//12500000   -12517//50000000    -26729//100000000  -38641//100000000    1417//6250000     -72477//50000000
 3541//50000000    -2389//25000000   -11927//100000000   3783//25000000    -1313//50000000     2089//100000000     817//25000000       83//4000000    -14223//100000000     549//3125000    -14493//100000000   30771//100000000    -139//390625       7621//100000000   23021//100000000   -1199//20000000    -1289//50000000   -33799//100000000    4229//100000000  -64301//100000000   -7423//100000000     3491//25000000    25163//100000000   -1983//5000000      -3323//5000000
  911//12500000     -741//20000000     6237//50000000    -193//5000000     12589//100000000    5001//100000000   -3417//50000000     7643//50000000   -10391//50000000     7037//25000000      421//1562500     18039//50000000     -729//20000000    -1449//5000000     -6043//20000000    -2211//50000000     8387//50000000     4363//25000000     2881//12500000    18107//100000000   -4479//25000000     14569//50000000   -39929//100000000    2693//12500000    -17403//12500000
  883//25000000    -4869//100000000    6831//100000000  -1861//25000000     3839//100000000    8933//100000000    -259//25000000     2517//20000000    13401//100000000   -1183//100000000    -559//12500000    14609//100000000  -30741//100000000     307//800000       1327//25000000    -1311//12500000    -7309//20000000    -1951//100000000  -67791//100000000   22277//100000000   80033//100000000       91//100000000      29//312500     -17403//100000000   308341//50000000
 1909//50000000     4863//100000000     -57//25000000       1//625000      -4493//50000000     2137//12500000   -17509//100000000   -2113//25000000     -983//100000000        0              2413//6250000    -11721//50000000   -42329//100000000  -42743//100000000   23729//50000000     4541//100000000   23371//100000000  -19737//100000000   -2173//10000000     1139//10000000     2997//100000000   -34883//50000000    -1473//4000000      1583//20000000      2803//50000000
  241//6250000       893//20000000         0                 0             -8543//100000000    5819//100000000        0               119//2000000     -4181//50000000         0             11401//100000000        0                  0                  0             -6979//50000000      571//625000           0               583//1250000          0            -20211//100000000    6173//50000000          0            143571//100000000   -6289//20000000     70639//50000000
 1441//50000000     1797//100000000     341//10000000    3803//100000000     689//25000000    19793//100000000   29039//100000000  -20981//100000000    1047//25000000   -10689//100000000   -2497//50000000      467//4000000      -129//25000000     -927//5000000    -11167//50000000   -38899//100000000    6479//12500000    22713//50000000    -8019//20000000   -28759//100000000      51//4000000      -7227//25000000     7083//25000000     -393//5000000       1541//100000000
  309//4000000      5517//100000000    -637//6250000    -1323//6250000      8701//50000000     -739//4000000      1919//25000000    -6239//100000000    8113//100000000   -4193//100000000     589//50000000     2267//20000000     -503//6250000    -39221//100000000   39437//100000000   -3371//50000000   -14503//100000000    2769//20000000    -1239//25000000     8213//100000000   -9339//100000000      763//1562500     47051//100000000  -10623//100000000      -67//390625
 3233//100000000   -5599//100000000        0                 0              -787//100000000    2009//25000000         0              2047//12500000    26899//50000000         0               471//4000000          0                  0                  0             -1007//12500000     6807//50000000         0              6413//100000000        0              -569//5000000     -4129//10000000          0            -20473//100000000  -84283//100000000  -570669//100000000
  883//25000000    -4869//100000000   -6831//100000000   1861//25000000     3839//100000000    8933//100000000     259//25000000     2517//20000000    13401//100000000    1183//100000000    -559//12500000   -14609//100000000   30741//100000000    -307//800000       1327//25000000    -1311//12500000     7309//20000000    -1951//100000000   67791//100000000   22277//100000000   80033//100000000      -91//100000000      29//312500     -17403//100000000   308341//50000000
 1581//100000000    -337//12500000         0                 0              -471//50000000      731//50000000         0              1667//50000000     2261//25000000         0              -553//100000000        0                  0                  0              2229//50000000    -1351//50000000         0             -2109//25000000         0              -201//2000000     51291//50000000          0             13461//20000000     1667//800000       -4849//781250
  309//4000000      5517//100000000     637//6250000     1323//6250000      8701//50000000     -739//4000000     -1919//25000000    -6239//100000000    8113//100000000    4193//100000000     589//50000000    -2267//20000000      503//6250000     39221//100000000   39437//100000000   -3371//50000000    14503//100000000    2769//20000000     1239//25000000     8213//100000000   -9339//100000000     -763//1562500     47051//100000000  -10623//100000000      -67//390625
 9189//100000000   11799//100000000    2371//100000000   9367//100000000    -907//6250000     -6313//100000000   -2629//20000000    10777//100000000     911//50000000   -42817//100000000  -18859//100000000   10237//50000000     -563//50000000    -1081//5000000    -21163//100000000   -7019//50000000     -149//4000000      -489//12500000    -6961//100000000   -4523//50000000     7989//100000000    37551//50000000    -8903//20000000     9071//100000000    15871//100000000
 3301//100000000    2207//100000000   -4121//100000000   -209//3125000      5277//100000000    5939//100000000  -12797//100000000  -11687//100000000     699//20000000      699//20000000    -1529//100000000    -671//25000000      943//100000000   18609//50000000    -4879//12500000      673//10000000     9263//12500000    -7061//10000000    -8823//50000000    16917//50000000    -7219//50000000     34281//50000000    62879//100000000  -13741//100000000   -20159//100000000
Nonzero flag products:
Product at (1, 1) is 18899168907//5000000000000000 ⋅ (•(2(1(••)))) ⋅ (•(2(1(••)))) = 56697506721//1400000000000000000 (•(•(•(•(•(•(••))))))) + 56697506721//1400000000000000000 ((••)((•((••)(••)))•))  + 56697506721//1400000000000000000 (•(•((•((••)(••)))•)))  + 18899168907//1400000000000000000 ((•((••)(•(••))))(••))  + 56697506721//1400000000000000000 ((••)(•(•(•(•(••))))))  + 18899168907//1400000000000000000 (•((•((••)(•(••))))•)) 
Product at (1, 2) is -4073940437//2500000000000000 ⋅ (•(2(1(••)))) ⋅ (1((2•)(••))) = -581991491//100000000000000000 (•(((••)(••))(•(••))))
Product at (1, 3) is 155065361//400000000000000 ⋅ (•(2(1(••)))) ⋅ (•(•(2(1•)))) = 465196083//112000000000000000 (•(•(•(•(•(•(••))))))) + 155065361//56000000000000000 ((••)((•((••)(••)))•))  + 465196083//112000000000000000 (•(•((•((••)(••)))•)))  + 155065361//56000000000000000 ((••)(•(•(•(•(••))))))  + 155065361//56000000000000000 (•((••)(•(•(•(••))))))  + 155065361//56000000000000000 (•((•((••)(••)))(••))) 
Product at (1, 4) is -163712591//1250000000000000 ⋅ (•(2(1(••)))) ⋅ (2(•(1(••)))) = -70162539//100000000000000000 (•(•(•(•(•(•(••))))))) -70162539//100000000000000000 (•(•((•((••)(••)))•))) -23387513//200000000000000000 (•(((••)(•(•(••))))•)) -23387513//100000000000000000 (•((•((••)(•(••))))•)) -70162539//100000000000000000 (•(•((•(••))(•(••)))))
Product at (1, 5) is -86033332531//10000000000000000 ⋅ (•(2(1(••)))) ⋅ ((••)(•(12))) = -86033332531//5600000000000000000 (((••)(•(•(••))))(••)) -86033332531//5600000000000000000 ((••)(•(•(•(•(••)))))) -258099997593//11200000000000000000 ((•(•(•(••))))(•(••))) -86033332531//11200000000000000000 (•((••)(•(•(•(••))))))
Product at (1, 6) is -3335624453//2500000000000000 ⋅ (•(2(1(••)))) ⋅ (2((1•)(••))) = -476517779//25000000000000000 (•(((••)(•(•(••))))•)) -476517779//20000000000000000 ((•((••)((••)(••))))•)
Product at (1, 7) is 20829027757//10000000000000000 ⋅ (•(2(1(••)))) ⋅ (•(1(•(2•)))) = 20829027757//1400000000000000000 (•(•((•(••))(•(••))))) + 20829027757//1400000000000000000 ((••)((•(••))(•(••)))) 
Product at (1, 8) is 131962601//500000000000000 ⋅ (•(2(1(••)))) ⋅ ((2•)(1(••))) = 131962601//140000000000000000 (•(((••)(•(••)))(••))) + 395887803//140000000000000000 (•((••)(•(•(•(••))))))  + 395887803//140000000000000000 (•((•((••)(••)))(••))) 
Product at (1, 9) is -650365167//2500000000000000 ⋅ (•(2(1(••)))) ⋅ ((1•)(•(2•))) = -650365167//350000000000000000 (•((•(•(••)))(•(••)))) -650365167//350000000000000000 (•(((••)(••))(•(••))))
Product at (1, 10) is -403455737//10000000000000000 ⋅ (•(2(1(••)))) ⋅ (1(2(•(••)))) = -403455737//11200000000000000000 (•((•(•(••)))(•(••))))
Product at (1, 11) is 1056173977//625000000000000 ⋅ (•(2(1(••)))) ⋅ (•(•(•(12)))) = 1056173977//175000000000000000 (•(•(•(•(•(•(••))))))) + 1056173977//350000000000000000 (•(((••)(•(•(••))))•))  + 1056173977//350000000000000000 ((••)(•(•(•(•(••))))))  + 1056173977//350000000000000000 (•((••)(•(•(•(••)))))) 
Product at (1, 12) is 84146211//39062500000000 ⋅ (•(2(1(••)))) ⋅ (•(1(2(••)))) = 84146211//10937500000000000 (•(•((•(••))(•(••))))) + 84146211//10937500000000000 ((••)((•(••))(•(••)))) 
Product at (1, 13) is 7226974401//10000000000000000 ⋅ (•(2(1(••)))) ⋅ (•(•(1(2•)))) = 7226974401//2800000000000000000 ((•((••)(•(••))))(••)) + 7226974401//2800000000000000000 (•(((••)(•(••)))(••)))  + 21680923203//5600000000000000000 (•((•((••)(•(••))))•)) 
Product at (1, 14) is 4598107803//2000000000000000 ⋅ (•(2(1(••)))) ⋅ (•(2(•(1•)))) = 4598107803//280000000000000000 (•(•(•(•(•(•(••))))))) + 4598107803//280000000000000000 ((••)((•((••)(••)))•))  + 4598107803//280000000000000000 (•(•((•((••)(••)))•)))  + 4598107803//140000000000000000 ((•((••)(•(••))))(••))  + 4598107803//280000000000000000 ((••)(•(•(•(•(••))))))  + 4598107803//140000000000000000 (•((•((••)(•(••))))•)) 
Product at (1, 15) is -9363847051//1000000000000000 ⋅ (•(2(1(••)))) ⋅ ((••)(2(1•))) = -9363847051//280000000000000000 ((••)((•((••)(••)))•)) -28091541153//280000000000000000 ((•((••)(••)))(•(••))) -9363847051//280000000000000000 ((••)(•(•(•(•(••)))))) -28091541153//280000000000000000 ((•(•(•(••))))(•(••))) -9363847051//280000000000000000 (•((••)(•(•(•(••)))))) -9363847051//280000000000000000 (•((•((••)(••)))(••)))
Product at (1, 16) is -24045919//200000000000000 ⋅ (•(2(1(••)))) ⋅ ((1•)(2(••))) = -24045919//56000000000000000 (•((•(•(••)))(•(••)))) -24045919//56000000000000000 (•(((••)(••))(•(••))))
Product at (1, 17) is -25425232553//10000000000000000 ⋅ (•(2(1(••)))) ⋅ (•((1•)(2•))) = -3632176079//100000000000000000 ((••)((••)((••)(••)))) -3632176079//100000000000000000 (((••)(•(•(••))))(••)) -3632176079//100000000000000000 (•(((••)(•(•(••))))•)) -3632176079//100000000000000000 ((•((••)((••)(••))))•)
Product at (1, 18) is -6193741259//10000000000000000 ⋅ (•(2(1(••)))) ⋅ (2(1(•(••)))) = -6193741259//1120000000000000000 (•(•(•(•(•(•(••))))))) -6193741259//1120000000000000000 (•(•((•((••)(••)))•))) -6193741259//11200000000000000000 (•(((••)(•(•(••))))•)) -6193741259//1120000000000000000 (•((•((••)(•(••))))•)) -6193741259//5600000000000000000 (•(•((•(••))(•(••)))))
Product at (1, 19) is 1064928921//5000000000000000 ⋅ (•(2(1(••)))) ⋅ (1(•(•(2•)))) = 152132703//400000000000000000 (•((•(•(••)))(•(••))))
Product at (1, 20) is 40875544699//5000000000000000 ⋅ (•(2(1(••)))) ⋅ ((12)(•(••))) = 40875544699//700000000000000000 ((•(•(••)))(•(•(••)))) + 40875544699//5600000000000000000 (•((•(•(••)))(•(••))))  + 40875544699//1400000000000000000 (((••)(••))(•(•(••))))  + 40875544699//5600000000000000000 ((•(•(•(••))))(•(••))) 
Product at (1, 21) is -44223624141//5000000000000000 ⋅ (•(2(1(••)))) ⋅ ((••)(1(2•))) = -44223624141//2800000000000000000 ((•((••)(•(••))))(••)) -44223624141//2800000000000000000 (•(((••)(•(••)))(••))) -132670872423//2800000000000000000 (((••)(•(••)))(•(••)))
Product at (1, 22) is 11120279553//1250000000000000 ⋅ (•(2(1(••)))) ⋅ (•((12)(••))) = 11120279553//700000000000000000 (((••)(•(•(••))))(••)) + 33360838659//1400000000000000000 (•((•(•(••)))(•(••))))  + 11120279553//700000000000000000 (•(((••)(•(•(••))))•))  + 11120279553//1400000000000000000 (•((••)(•(•(•(••)))))) 
Product at (1, 23) is 608673869//5000000000000000 ⋅ (•(2(1(••)))) ⋅ (2(•(•(1•)))) = 608673869//1400000000000000000 (•(•(•(•(•(•(••))))))) + 608673869//1400000000000000000 (•(•((•((••)(••)))•)))  + 608673869//2800000000000000000 (•(((••)(•(•(••))))•))  + 608673869//700000000000000000 (•((•((••)(•(••))))•))  + 1826021607//1400000000000000000 (•(•((•(••))(•(••))))) 
Product at (1, 24) is 34767529//5000000000000000 ⋅ (•(2(1(••)))) ⋅ ((2•)(•(1•))) = 34767529//350000000000000000 (•(((••)(•(••)))(••))) + 34767529//700000000000000000 (•((••)(•(•(•(••))))))  + 34767529//700000000000000000 (•((•((••)(••)))(••))) 
Product at (1, 25) is 317264433//1250000000000000 ⋅ (•(2(1(••)))) ⋅ (1(•(2(••)))) = 317264433//1400000000000000000 (•((•(•(••)))(•(••))))
Product at (2, 2) is 48288729943//10000000000000000 ⋅ (1((2•)(••))) ⋅ (1((2•)(••))) = 434598569487//2800000000000000000 (•((•(•(••)))(•(••)))) + 434598569487//2800000000000000000 (•(((••)(••))(•(••))))  + 144866189829//1400000000000000000 (•(((••)(•(••)))(••)))  + 48288729943//1400000000000000000 (•((•((••)(••)))(••))) 
Product at (2, 3) is -4018670947//5000000000000000 ⋅ (1((2•)(••))) ⋅ (•(•(2(1•)))) = -4018670947//700000000000000000 ((•((••)((••)(••))))•)
Product at (2, 4) is -1239361951//5000000000000000 ⋅ (1((2•)(••))) ⋅ (2(•(1(••)))) = -1239361951//1400000000000000000 (((••)(••))(•(•(••))))
Product at (2, 5) is 17863747937//2500000000000000 ⋅ (1((2•)(••))) ⋅ ((••)(•(12))) = 2551963991//100000000000000000 ((••)((•((••)(••)))•))
Product at (2, 6) is 13564131259//10000000000000000 ⋅ (1((2•)(••))) ⋅ (2((1•)(••))) = 1937733037//50000000000000000 (((••)(••))((••)(••)))
Product at (2, 7) is -2725529931//2500000000000000 ⋅ (1((2•)(••))) ⋅ (•(1(•(2•)))) = -2725529931//700000000000000000 (•(•((•((••)(••)))•))) -2725529931//350000000000000000 (•(((••)(•(•(••))))•)) -8176589793//700000000000000000 (•((•((••)(•(••))))•)) -2725529931//350000000000000000 ((•((••)((••)(••))))•) -24529769379//700000000000000000 (•(•((•(••))(•(••)))))
Product at (2, 8) is -60246839//250000000000000 ⋅ (1((2•)(••))) ⋅ ((2•)(1(••))) = -60246839//70000000000000000 ((•((••)(••)))(•(••))) -180740517//70000000000000000 (((••)(•(••)))(•(••)))
Product at (2, 9) is 186464023//125000000000000 ⋅ (1((2•)(••))) ⋅ ((1•)(•(2•))) = 186464023//8750000000000000 ((••)((••)((••)(••)))) + 186464023//17500000000000000 ((••)((•((••)(••)))•))  + 559392069//17500000000000000 ((•((••)(•(••))))(••))  + 186464023//8750000000000000 (((••)(•(•(••))))(••))  + 1678176207//17500000000000000 ((••)((•(••))(•(••)))) 
Product at (2, 10) is -154124491//250000000000000 ⋅ (1((2•)(••))) ⋅ (1(2(•(••)))) = -154124491//70000000000000000 (•(((••)(••))(•(••)))) -1695369401//140000000000000000 (•(((••)(•(••)))(••))) -154124491//11200000000000000 (•((••)(•(•(•(••)))))) -462373473//35000000000000000 (•((•((••)(••)))(••)))
Product at (2, 11) is -5981068537//5000000000000000 ⋅ (1((2•)(••))) ⋅ (•(•(•(12)))) = -5981068537//1400000000000000000 (•(•((•((••)(••)))•)))
Product at (2, 12) is -3335624453//2500000000000000 ⋅ (1((2•)(••))) ⋅ (•(1(2(••)))) = -476517779//25000000000000000 (•(((••)(•(•(••))))•)) -476517779//20000000000000000 ((•((••)((••)(••))))•)
Product at (2, 13) is -4986399027//5000000000000000 ⋅ (1((2•)(••))) ⋅ (•(•(1(2•)))) = -4986399027//1400000000000000000 (•(•((•((••)(••)))•))) -14959197081//1400000000000000000 (•((•((••)(•(••))))•))
Product at (2, 14) is -1568915143//1000000000000000 ⋅ (1((2•)(••))) ⋅ (•(2(•(1•)))) = -1568915143//140000000000000000 (•(((••)(••))(•(••))))
Product at (2, 15) is 71122245447//10000000000000000 ⋅ (1((2•)(••))) ⋅ ((••)(2(1•))) = 71122245447//1400000000000000000 ((••)((••)((••)(••))))
Product at (2, 16) is 5056172507//5000000000000000 ⋅ (1((2•)(••))) ⋅ ((1•)(2(••))) = 5056172507//140000000000000000 ((••)((••)((••)(••)))) + 5056172507//175000000000000000 (((••)(•(•(••))))(••)) 
Product at (2, 17) is 2985764401//5000000000000000 ⋅ (1((2•)(••))) ⋅ (•((1•)(2•))) = 8957293203//700000000000000000 (•(((••)(•(••)))(••))) + 2985764401//700000000000000000 (•((•((••)(••)))(••))) 
Product at (2, 18) is 13629833//5000000000000000 ⋅ (1((2•)(••))) ⋅ (2(1(•(••)))) = 1947119//200000000000000000 (((••)(••))(•(•(••))))
Product at (2, 19) is -927885959//625000000000000 ⋅ (1((2•)(••))) ⋅ (1(•(•(2•)))) = -132555137//25000000000000000 (•(•((•((••)(••)))•))) -397665411//12500000000000000 (•((•(•(••)))(•(••)))) -132555137//12500000000000000 (•(((••)(•(•(••))))•)) -397665411//12500000000000000 (•(((••)(••))(•(••)))) -132555137//25000000000000000 (•(((••)(•(••)))(••))) -397665411//25000000000000000 (•((•((••)(•(••))))•)) -132555137//12500000000000000 ((•((••)((••)(••))))•) -1192996233//25000000000000000 (•(•((•(••))(•(••))))) -132555137//10000000000000000 (•((••)(•(•(•(••)))))) -132555137//12500000000000000 (•((•((••)(••)))(••)))
Product at (2, 20) is -33152131971//5000000000000000 ⋅ (1((2•)(••))) ⋅ ((12)(•(••))) = -4736018853//200000000000000000 ((•((••)(••)))(•(••)))
Product at (2, 21) is 14678042859//2000000000000000 ⋅ (1((2•)(••))) ⋅ ((••)(1(2•))) = 14678042859//560000000000000000 ((••)((•((••)(••)))•)) + 44034128577//560000000000000000 ((•((••)(•(••))))(••)) 
Product at (2, 22) is -71486352581//10000000000000000 ⋅ (1((2•)(••))) ⋅ (•((12)(••))) = -10212336083//400000000000000000 (•((•((••)(••)))(••)))
Product at (2, 23) is -1065280313//5000000000000000 ⋅ (1((2•)(••))) ⋅ (2(•(•(1•)))) = -1065280313//700000000000000000 (((••)(••))(•(•(••))))
Product at (2, 24) is -121746347//1000000000000000 ⋅ (1((2•)(••))) ⋅ ((2•)(•(1•))) = -121746347//140000000000000000 ((•((••)(••)))(•(••))) -365239041//140000000000000000 (((••)(•(••)))(•(••)))
Product at (2, 25) is -8120259133//5000000000000000 ⋅ (1((2•)(••))) ⋅ (1(•(2(••)))) = -3480111057//200000000000000000 (•((•(•(••)))(•(••)))) -1160037019//50000000000000000 (•(((••)(•(•(••))))•)) -3480111057//200000000000000000 (•(((••)(••))(•(••)))) -1160037019//400000000000000000 (•(((••)(•(••)))(••))) -1160037019//40000000000000000 ((•((••)((••)(••))))•) -1160037019//160000000000000000 (•((••)(•(•(•(••)))))) -1160037019//200000000000000000 (•((•((••)(••)))(••)))
Product at (3, 3) is 8135812193//5000000000000000 ⋅ (•(•(2(1•)))) ⋅ (•(•(2(1•)))) = 73222309737//1400000000000000000 (•(•(•(•(•(•(••))))))) + 24407436579//700000000000000000 (((••)(•(•(••))))(••))  + 24407436579//700000000000000000 (•(((••)(•(•(••))))•))  + 24407436579//700000000000000000 ((••)(•(•(•(•(••))))))  + 24407436579//700000000000000000 (•((••)(•(•(•(••)))))) 
Product at (3, 4) is 362201067//1000000000000000 ⋅ (•(•(2(1•)))) ⋅ (2(•(1(••)))) = 362201067//224000000000000000 (•(•(•(•(•(•(••))))))) + 362201067//280000000000000000 (•(•((•((••)(••)))•)))  + 362201067//560000000000000000 (•((•((••)(•(••))))•)) 
Product at (3, 5) is -23437793697//5000000000000000 ⋅ (•(•(2(1•)))) ⋅ ((••)(•(12))) = -23437793697//1400000000000000000 ((•((••)(•(••))))(••)) -23437793697//1400000000000000000 (((••)(•(•(••))))(••)) -70313381091//2800000000000000000 (•((•(•(••)))(•(••)))) -23437793697//1400000000000000000 (•(((••)(•(••)))(••))) -23437793697//2800000000000000000 (•(((••)(•(•(••))))•)) -70313381091//1400000000000000000 (((••)(•(••)))(•(••))) -70313381091//2800000000000000000 ((••)(•(•(•(•(••)))))) -70313381091//1400000000000000000 ((•(•(•(••))))(•(••))) -23437793697//1400000000000000000 (•((••)(•(•(•(••))))))
Product at (3, 6) is -4986399027//5000000000000000 ⋅ (•(•(2(1•)))) ⋅ (2((1•)(••))) = -4986399027//1400000000000000000 (•(•((•((••)(••)))•))) -14959197081//1400000000000000000 (•((•((••)(•(••))))•))
Product at (3, 7) is 3424863//5000000000000 ⋅ (•(•(2(1•)))) ⋅ (•(1(•(2•)))) = 3424863//700000000000000 ((•((••)(•(••))))(••)) + 3424863//700000000000000 (•(((••)(•(••)))(••)))  + 10274589//1400000000000000 (•((•((••)(•(••))))•)) 
Product at (3, 8) is -938926247//5000000000000000 ⋅ (•(•(2(1•)))) ⋅ ((2•)(1(••))) = -134132321//100000000000000000 (•(((••)(•(•(••))))•)) -134132321//100000000000000000 ((•((••)((••)(••))))•)
Product at (3, 9) is -295903397//2500000000000000 ⋅ (•(•(2(1•)))) ⋅ ((1•)(•(2•))) = -887710191//350000000000000000 (•(•((•(••))(•(••)))))
Product at (3, 10) is 81154731//2000000000000000 ⋅ (•(•(2(1•)))) ⋅ (1(2(•(••)))) = 11593533//160000000000000000 (•(((••)(•(•(••))))•))
Product at (3, 11) is 418401321//1250000000000000 ⋅ (•(•(2(1•)))) ⋅ (•(•(•(12)))) = 418401321//70000000000000000 (•(•(•(•(•(•(••))))))) + 418401321//175000000000000000 ((•((••)(•(••))))(••))  + 418401321//175000000000000000 (((••)(•(•(••))))(••))  + 1255203963//350000000000000000 (•(((••)(•(•(••))))•))  + 418401321//175000000000000000 (•(((••)(•(••)))(••)))  + 1255203963//350000000000000000 ((••)(•(•(•(•(••))))))  + 1255203963//350000000000000000 (•((•((••)(•(••))))•))  + 1255203963//350000000000000000 (•((••)(•(•(•(••)))))) 
Product at (3, 12) is 7226974401//10000000000000000 ⋅ (•(•(2(1•)))) ⋅ (•(1(2(••)))) = 7226974401//2800000000000000000 ((•((••)(•(••))))(••)) + 7226974401//2800000000000000000 (•(((••)(•(••)))(••)))  + 21680923203//5600000000000000000 (•((•((••)(•(••))))•)) 
Product at (3, 13) is 4954588033//5000000000000000 ⋅ (•(•(2(1•)))) ⋅ (•(•(1(2•)))) = 4954588033//175000000000000000 ((••)((••)((••)(••)))) + 4954588033//175000000000000000 ((••)((•((••)(••)))•))  + 14863764099//350000000000000000 (•(•((•((••)(••)))•)))  + 4954588033//175000000000000000 ((•((••)((••)(••))))•)  + 4954588033//175000000000000000 (•((•((••)(••)))(••))) 
Product at (3, 14) is 419941619//1250000000000000 ⋅ (•(•(2(1•)))) ⋅ (•(2(•(1•)))) = 1259824857//175000000000000000 (•(•(•(•(•(•(••))))))) + 419941619//87500000000000000 ((••)((•((••)(••)))•))  + 1259824857//175000000000000000 (•(•((•((••)(••)))•)))  + 419941619//87500000000000000 ((••)(•(•(•(•(••))))))  + 419941619//87500000000000000 (•((••)(•(•(•(••))))))  + 419941619//87500000000000000 (•((•((••)(••)))(••))) 
Product at (3, 15) is -1352575563//312500000000000 ⋅ (•(•(2(1•)))) ⋅ ((••)(2(1•))) = -12173180067//175000000000000000 (•((•(•(••)))(•(••)))) -4057726689//175000000000000000 (•(((••)(•(•(••))))•)) -4057726689//175000000000000000 ((••)(•(•(•(•(••)))))) -12173180067//175000000000000000 ((•(•(•(••))))(•(••))) -4057726689//175000000000000000 (•((••)(•(•(•(••))))))
Product at (3, 16) is -21964523//500000000000000 ⋅ (•(•(2(1•)))) ⋅ ((1•)(2(••))) = -9413367//20000000000000000 (•(•((•(••))(•(••)))))
Product at (3, 17) is -361359243//625000000000000 ⋅ (•(•(2(1•)))) ⋅ (•((1•)(2•))) = -154868247//12500000000000000 ((•((••)(•(••))))(••)) -154868247//12500000000000000 (•(((••)(•(••)))(••))) -464604741//25000000000000000 (•((•((••)(•(••))))•))
Product at (3, 18) is 1498864671//10000000000000000 ⋅ (•(•(2(1•)))) ⋅ (2(1(•(••)))) = 1498864671//2240000000000000000 (•(•(•(•(•(•(••))))))) + 1498864671//2800000000000000000 (•(•((•((••)(••)))•)))  + 1498864671//5600000000000000000 (•((•((••)(•(••))))•)) 
Product at (3, 19) is 437943979//2500000000000000 ⋅ (•(•(2(1•)))) ⋅ (1(•(•(2•)))) = 437943979//700000000000000000 (•(((••)(•(•(••))))•))
Product at (3, 20) is 8100397713//2000000000000000 ⋅ (•(•(2(1•)))) ⋅ ((12)(•(••))) = 8100397713//140000000000000000 ((•(•(••)))(•(•(••)))) + 8100397713//224000000000000000 (•((•(•(••)))(•(••))))  + 8100397713//280000000000000000 (•(((••)(••))(•(••))))  + 8100397713//280000000000000000 (((••)(••))(•(•(••))))  + 8100397713//560000000000000000 (•(•((•(••))(•(••)))))  + 8100397713//1120000000000000000 ((•(•(•(••))))(•(••))) 
Product at (3, 21) is -2526852599//625000000000000 ⋅ (•(•(2(1•)))) ⋅ ((••)(1(2•))) = -2526852599//87500000000000000 ((••)((•((••)(••)))•)) -7580557797//87500000000000000 ((•((••)(••)))(•(••))) -7580557797//87500000000000000 (•(((••)(••))(•(••)))) -2526852599//87500000000000000 ((•((••)((••)(••))))•) -2526852599//87500000000000000 (•((•((••)(••)))(••)))
Product at (3, 22) is 17448402483//5000000000000000 ⋅ (•(•(2(1•)))) ⋅ (•((12)(••))) = 17448402483//1400000000000000000 ((•((••)(•(••))))(••)) + 17448402483//1400000000000000000 (((••)(•(•(••))))(••))  + 52345207449//2800000000000000000 (•((•(•(••)))(•(••))))  + 17448402483//1400000000000000000 (•(((••)(•(••)))(••)))  + 17448402483//1400000000000000000 (•(((••)(•(•(••))))•))  + 52345207449//2800000000000000000 (•((•((••)(•(••))))•))  + 52345207449//700000000000000000 (•(•((•(••))(•(••)))))  + 52345207449//700000000000000000 ((••)((•(••))(•(••))))  + 17448402483//2800000000000000000 (•((••)(•(•(•(••)))))) 
Product at (3, 23) is 415785561//1250000000000000 ⋅ (•(•(2(1•)))) ⋅ (2(•(•(1•)))) = 415785561//140000000000000000 (•(•(•(•(•(•(••))))))) + 415785561//175000000000000000 (•(•((•((••)(••)))•)))  + 415785561//350000000000000000 (•((•((••)(•(••))))•)) 
Product at (3, 24) is -361074683//1250000000000000 ⋅ (•(•(2(1•)))) ⋅ ((2•)(•(1•))) = -361074683//87500000000000000 (•(((••)(•(•(••))))•)) -361074683//87500000000000000 ((•((••)((••)(••))))•)
Product at (3, 25) is 246062349//1250000000000000 ⋅ (•(•(2(1•)))) ⋅ (1(•(2(••)))) = 246062349//700000000000000000 (•(((••)(•(•(••))))•))
Product at (4, 4) is 12410622993//5000000000000000 ⋅ (2(•(1(••)))) ⋅ (2(•(1(••)))) = 37231868979//1400000000000000000 (•(•(•(•(•(•(••))))))) + 37231868979//1400000000000000000 (•(•((•((••)(••)))•)))  + 12410622993//2800000000000000000 (•(((••)(•(•(••))))•))  + 12410622993//1400000000000000000 (•(((••)(•(••)))(••)))  + 12410622993//1400000000000000000 (•((•((••)(•(••))))•))  + 37231868979//1400000000000000000 (•(•((•(••))(•(••)))))  + 37231868979//1400000000000000000 (•((••)(•(•(•(••))))))  + 37231868979//1400000000000000000 (•((•((••)(••)))(••))) 
Product at (4, 5) is -12884521437//10000000000000000 ⋅ (2(•(1(••)))) ⋅ ((••)(•(12))) = -12884521437//11200000000000000000 ((••)(•(•(•(•(••))))))
Product at (4, 6) is -8120259133//5000000000000000 ⋅ (2(•(1(••)))) ⋅ (2((1•)(••))) = -3480111057//200000000000000000 (•((•(•(••)))(•(••)))) -1160037019//50000000000000000 (•(((••)(•(•(••))))•)) -3480111057//200000000000000000 (•(((••)(••))(•(••)))) -1160037019//400000000000000000 (•(((••)(•(••)))(••))) -1160037019//40000000000000000 ((•((••)((••)(••))))•) -1160037019//160000000000000000 (•((••)(•(•(•(••)))))) -1160037019//200000000000000000 (•((•((••)(••)))(••)))
Product at (4, 7) is 484699893//2000000000000000 ⋅ (2(•(1(••)))) ⋅ (•(1(•(2•)))) = 484699893//1120000000000000000 (•((•(•(••)))(•(••))))
Product at (4, 8) is -3260729989//5000000000000000 ⋅ (2(•(1(••)))) ⋅ ((2•)(1(••))) = -9782189967//1400000000000000000 ((••)((•((••)(••)))•)) -3260729989//1400000000000000000 ((•((••)(•(••))))(••)) -3260729989//2800000000000000000 (((••)(•(•(••))))(••)) -9782189967//1400000000000000000 ((••)(•(•(•(•(••)))))) -9782189967//1400000000000000000 ((••)((•(••))(•(••))))
Product at (4, 9) is 1275709817//10000000000000000 ⋅ (2(•(1(••)))) ⋅ ((1•)(•(2•))) = 1275709817//1400000000000000000 ((•((••)(••)))(•(••))) + 1275709817//2800000000000000000 (((••)(•(••)))(•(••)))  + 1275709817//1120000000000000000 ((•(•(•(••))))(•(••))) 
Product at (4, 10) is 39320943//5000000000000000 ⋅ (2(•(1(••)))) ⋅ (1(2(•(••)))) = 39320943//2800000000000000000 ((•(•(••)))(•(•(••))))
Product at (4, 11) is 1619359973//10000000000000000 ⋅ (2(•(1(••)))) ⋅ (•(•(•(12)))) = 231337139//1600000000000000000 (•(•(•(•(•(•(••)))))))
Product at (4, 12) is 317264433//1250000000000000 ⋅ (2(•(1(••)))) ⋅ (•(1(2(••)))) = 317264433//1400000000000000000 (•((•(•(••)))(•(••))))
Product at (4, 13) is 246062349//1250000000000000 ⋅ (2(•(1(••)))) ⋅ (•(•(1(2•)))) = 246062349//700000000000000000 (•(((••)(•(•(••))))•))
Product at (4, 14) is -1207438737//10000000000000000 ⋅ (2(•(1(••)))) ⋅ (•(2(•(1•)))) = -10866948633//11200000000000000000 (•(•(•(•(•(•(••))))))) -1207438737//1400000000000000000 (•(•((•((••)(••)))•))) -1207438737//1400000000000000000 (•(((••)(•(•(••))))•)) -1207438737//1120000000000000000 (•((•((••)(•(••))))•)) -1207438737//1400000000000000000 ((•((••)((••)(••))))•)
Product at (4, 15) is -12055172997//10000000000000000 ⋅ (2(•(1(••)))) ⋅ ((••)(2(1•))) = -1722167571//400000000000000000 ((••)((•((••)(••)))•)) -1722167571//800000000000000000 ((•((••)(•(••))))(••)) -1722167571//320000000000000000 ((••)(•(•(•(•(••))))))
Product at (4, 16) is 751109051//5000000000000000 ⋅ (2(•(1(••)))) ⋅ ((1•)(2(••))) = 107301293//200000000000000000 ((•((••)(••)))(•(••))) + 107301293//400000000000000000 (((••)(•(••)))(•(••)))  + 107301293//160000000000000000 ((•(•(•(••))))(•(••))) 
Product at (4, 17) is 1755934779//5000000000000000 ⋅ (2(•(1(••)))) ⋅ (•((1•)(2•))) = 1755934779//1400000000000000000 (•(((••)(•(••)))(••))) + 1755934779//560000000000000000 (•((••)(•(•(•(••))))))  + 1755934779//700000000000000000 (•((•((••)(••)))(••))) 
Product at (4, 18) is -1356862439//5000000000000000 ⋅ (2(•(1(••)))) ⋅ (2(1(•(••)))) = -1356862439//560000000000000000 (•(•(•(•(•(•(••))))))) -1356862439//560000000000000000 (•(•((•((••)(••)))•))) -1356862439//1120000000000000000 (•((•(•(••)))(•(••)))) -1356862439//5600000000000000000 (•(((••)(•(•(••))))•)) -1356862439//1400000000000000000 (•(((••)(••))(•(••)))) -1356862439//560000000000000000 (•((•((••)(•(••))))•)) -1356862439//2800000000000000000 (•(•((•(••))(•(••)))))
Product at (4, 19) is 243129717//5000000000000000 ⋅ (2(•(1(••)))) ⋅ (1(•(•(2•)))) = 243129717//1400000000000000000 ((•(•(••)))(•(•(••))))
Product at (4, 20) is 11559805157//10000000000000000 ⋅ (2(•(1(••)))) ⋅ ((12)(•(••))) = 11559805157//11200000000000000000 ((•(•(•(••))))(•(••)))
Product at (4, 21) is -12284877183//10000000000000000 ⋅ (2(•(1(••)))) ⋅ ((••)(1(2•))) = -12284877183//5600000000000000000 (((••)(•(•(••))))(••))
Product at (4, 22) is 1557469231//1250000000000000 ⋅ (2(•(1(••)))) ⋅ (•((12)(••))) = 1557469231//1400000000000000000 (•((••)(•(•(•(••))))))
Product at (4, 23) is 294205373//1250000000000000 ⋅ (2(•(1(••)))) ⋅ (2(•(•(1•)))) = 546381407//200000000000000000 (•(•(•(•(•(•(••))))))) + 126088017//50000000000000000 (•(•((•((••)(••)))•)))  + 42029339//20000000000000000 (•(((••)(•(•(••))))•))  + 42029339//12500000000000000 (•(((••)(•(••)))(••)))  + 378264051//100000000000000000 (•((•((••)(•(••))))•))  + 42029339//25000000000000000 ((•((••)((••)(••))))•)  + 126088017//50000000000000000 (•(•((•(••))(•(••)))))  + 42029339//25000000000000000 (•((••)(•(•(•(••))))))  + 42029339//25000000000000000 (•((•((••)(••)))(••))) 
Product at (4, 24) is -6887142781//10000000000000000 ⋅ (2(•(1(••)))) ⋅ ((2•)(•(1•))) = -6887142781//700000000000000000 ((••)((••)((••)(••)))) -6887142781//700000000000000000 ((••)((•((••)(••)))•)) -6887142781//560000000000000000 ((•((••)(•(••))))(••)) -6887142781//700000000000000000 (((••)(•(•(••))))(••)) -61984285029//5600000000000000000 ((••)(•(•(•(•(••))))))
Product at (4, 25) is 276128169//5000000000000000 ⋅ (2(•(1(••)))) ⋅ (1(•(2(••)))) = 276128169//2800000000000000000 ((•(•(••)))(•(•(••))))
Product at (5, 5) is 442366189463//10000000000000000 ⋅ ((••)(•(12))) ⋅ ((••)(•(12))) = 442366189463//700000000000000000 ((••)((••)((••)(••)))) + 1327098568389//350000000000000000 (((••)(••))((••)(••)))  + 1327098568389//700000000000000000 ((•(•(••)))(•(•(••))))  + 442366189463//2800000000000000000 ((•((••)(•(••))))(••))  + 442366189463//1400000000000000000 (((••)(•(•(••))))(••))  + 3981295705167//1400000000000000000 (((••)(••))(•(•(••))))  + 1327098568389//1400000000000000000 ((••)((•(••))(•(••)))) 
Product at (5, 6) is 17863747937//2500000000000000 ⋅ ((••)(•(12))) ⋅ (2((1•)(••))) = 2551963991//100000000000000000 ((••)((•((••)(••)))•))
Product at (5, 7) is -82844540417//10000000000000000 ⋅ ((••)(•(12))) ⋅ (•(1(•(2•)))) = -82844540417//2800000000000000000 (((••)(•(•(••))))(••)) -82844540417//2800000000000000000 ((••)(•(•(•(•(••)))))) -248533621251//5600000000000000000 ((•(•(•(••))))(•(••))) -82844540417//5600000000000000000 (•((••)(•(•(•(••))))))
Product at (5, 8) is 240337939//625000000000000 ⋅ ((••)(•(12))) ⋅ ((2•)(1(••))) = 240337939//350000000000000000 ((•((••)(•(••))))(••))
Product at (5, 9) is 10113022251//10000000000000000 ⋅ ((••)(•(12))) ⋅ ((1•)(•(2•))) = 10113022251//2800000000000000000 ((•((••)(•(••))))(••))
Product at (5, 10) is 35907801//1250000000000000 ⋅ ((••)(•(12))) ⋅ (1(2(•(••)))) = 35907801//1400000000000000000 ((••)(•(•(•(•(••))))))
Product at (5, 11) is -82685656271//10000000000000000 ⋅ ((••)(•(12))) ⋅ (•(•(•(12)))) = -82685656271//2800000000000000000 (((••)(•(•(••))))(••)) -248056968813//2800000000000000000 (•((•(•(••)))(•(••)))) -248056968813//1400000000000000000 ((•((••)(••)))(•(••))) -82685656271//2800000000000000000 (•(((••)(•(••)))(••))) -248056968813//5600000000000000000 (•((••)(•(•(•(••)))))) -82685656271//1400000000000000000 ((••)((•((••)(••)))•)) -82685656271//2800000000000000000 ((•((••)(•(••))))(••)) -82685656271//2800000000000000000 (•(((••)(•(•(••))))•)) -248056968813//1400000000000000000 (•(((••)(••))(•(••)))) -82685656271//1400000000000000000 ((••)(•(•(•(•(••)))))) -248056968813//2800000000000000000 (((••)(•(••)))(•(••))) -82685656271//5600000000000000000 (•((•((••)(•(••))))•)) -82685656271//1400000000000000000 ((•((••)((••)(••))))•) -248056968813//2800000000000000000 (•(•((•(••))(•(••))))) -744170906439//5600000000000000000 ((•(•(•(••))))(•(••))) -82685656271//1400000000000000000 (•((•((••)(••)))(••)))
Product at (5, 12) is -86033332531//10000000000000000 ⋅ ((••)(•(12))) ⋅ (•(1(2(••)))) = -86033332531//5600000000000000000 (((••)(•(•(••))))(••)) -86033332531//5600000000000000000 ((••)(•(•(•(•(••)))))) -258099997593//11200000000000000000 ((•(•(•(••))))(•(••))) -86033332531//11200000000000000000 (•((••)(•(•(•(••))))))
Product at (5, 13) is -23437793697//5000000000000000 ⋅ ((••)(•(12))) ⋅ (•(•(1(2•)))) = -23437793697//1400000000000000000 ((•((••)(•(••))))(••)) -23437793697//1400000000000000000 (((••)(•(•(••))))(••)) -70313381091//2800000000000000000 (•((•(•(••)))(•(••)))) -23437793697//1400000000000000000 (•(((••)(•(••)))(••))) -23437793697//2800000000000000000 (•(((••)(•(•(••))))•)) -70313381091//1400000000000000000 (((••)(•(••)))(•(••))) -70313381091//2800000000000000000 ((••)(•(•(•(•(••)))))) -70313381091//1400000000000000000 ((•(•(•(••))))(•(••))) -23437793697//1400000000000000000 (•((••)(•(•(•(••))))))
Product at (5, 14) is -82844540417//10000000000000000 ⋅ ((••)(•(12))) ⋅ (•(2(•(1•)))) = -82844540417//2800000000000000000 (((••)(•(•(••))))(••)) -82844540417//2800000000000000000 ((••)(•(•(•(•(••)))))) -248533621251//5600000000000000000 ((•(•(•(••))))(•(••))) -82844540417//5600000000000000000 (•((••)(•(•(•(••))))))
Product at (5, 15) is 376093788817//10000000000000000 ⋅ ((••)(•(12))) ⋅ ((••)(2(1•))) = 1128281366451//1400000000000000000 ((•(•(••)))(•(•(••)))) + 376093788817//5600000000000000000 ((•((••)(•(••))))(••))  + 376093788817//2800000000000000000 (((••)(•(•(••))))(••))  + 1128281366451//2800000000000000000 (((••)(••))(•(•(••))))  + 1128281366451//2800000000000000000 ((••)((•(••))(•(••)))) 
Product at (5, 16) is 240337939//625000000000000 ⋅ ((••)(•(12))) ⋅ ((1•)(2(••))) = 240337939//350000000000000000 ((•((••)(•(••))))(••))
Product at (5, 17) is 42444680997//5000000000000000 ⋅ ((••)(•(12))) ⋅ (•((1•)(2•))) = 42444680997//350000000000000000 ((••)((••)((••)(••)))) + 42444680997//350000000000000000 ((••)((•((••)(••)))•))  + 127334042991//700000000000000000 ((•((••)(••)))(•(••)))  + 42444680997//700000000000000000 (•((•((••)(••)))(••))) 
Product at (5, 18) is 35907801//1250000000000000 ⋅ ((••)(•(12))) ⋅ (2(1(•(••)))) = 35907801//1400000000000000000 ((••)(•(•(•(•(••))))))
Product at (5, 19) is -691058051//625000000000000 ⋅ ((••)(•(12))) ⋅ (1(•(•(2•)))) = -691058051//350000000000000000 ((••)(•(•(•(•(••))))))
Product at (5, 20) is -183939742223//5000000000000000 ⋅ ((••)(•(12))) ⋅ ((12)(•(••))) = -183939742223//700000000000000000 ((••)((••)((••)(••)))) -183939742223//2800000000000000000 ((•((••)(•(••))))(••)) -183939742223//700000000000000000 (((••)(•(•(••))))(••)) -183939742223//280000000000000000 ((•((••)(••)))(•(••))) -2023337164453//2800000000000000000 (((••)(•(••)))(•(••))) -183939742223//1400000000000000000 ((••)((•(••))(•(••)))) -183939742223//280000000000000000 ((•(•(•(••))))(•(••)))
Product at (5, 21) is 376093788817//10000000000000000 ⋅ ((••)(•(12))) ⋅ ((••)(1(2•))) = 1128281366451//1400000000000000000 ((•(•(••)))(•(•(••)))) + 376093788817//5600000000000000000 ((•((••)(•(••))))(••))  + 376093788817//2800000000000000000 (((••)(•(•(••))))(••))  + 1128281366451//2800000000000000000 (((••)(••))(•(•(••))))  + 1128281366451//2800000000000000000 ((••)((•(••))(•(••)))) 
Product at (5, 22) is -14761539523//400000000000000 ⋅ ((••)(•(12))) ⋅ (•((12)(••))) = -14761539523//56000000000000000 ((••)((••)((••)(••)))) -14761539523//56000000000000000 ((••)((•((••)(••)))•)) -14761539523//56000000000000000 ((•((••)(•(••))))(••)) -44284618569//112000000000000000 (•((•(•(••)))(•(••)))) -44284618569//112000000000000000 ((•((••)(••)))(•(••))) -44284618569//112000000000000000 (•(((••)(••))(•(••)))) -44284618569//56000000000000000 (((••)(•(••)))(•(••))) -14761539523//44800000000000000 (•(((••)(•(••)))(••))) -14761539523//112000000000000000 (•((•((••)(••)))(••)))
Product at (5, 23) is -691058051//625000000000000 ⋅ ((••)(•(12))) ⋅ (2(•(•(1•)))) = -691058051//350000000000000000 ((••)(•(•(•(•(••))))))
Product at (5, 24) is 10113022251//10000000000000000 ⋅ ((••)(•(12))) ⋅ ((2•)(•(1•))) = 10113022251//2800000000000000000 ((•((••)(•(••))))(••))
Product at (5, 25) is -12884521437//10000000000000000 ⋅ ((••)(•(12))) ⋅ (1(•(2(••)))) = -12884521437//11200000000000000000 ((••)(•(•(•(•(••))))))
Product at (6, 6) is 48288729943//10000000000000000 ⋅ (2((1•)(••))) ⋅ (2((1•)(••))) = 434598569487//2800000000000000000 (•((•(•(••)))(•(••)))) + 434598569487//2800000000000000000 (•(((••)(••))(•(••))))  + 144866189829//1400000000000000000 (•(((••)(•(••)))(••)))  + 48288729943//1400000000000000000 (•((•((••)(••)))(••))) 
Product at (6, 7) is -1568915143//1000000000000000 ⋅ (2((1•)(••))) ⋅ (•(1(•(2•)))) = -1568915143//140000000000000000 (•(((••)(••))(•(••))))
Product at (6, 8) is 5056172507//5000000000000000 ⋅ (2((1•)(••))) ⋅ ((2•)(1(••))) = 5056172507//140000000000000000 ((••)((••)((••)(••)))) + 5056172507//175000000000000000 (((••)(•(•(••))))(••)) 
Product at (6, 9) is -121746347//1000000000000000 ⋅ (2((1•)(••))) ⋅ ((1•)(•(2•))) = -121746347//140000000000000000 ((•((••)(••)))(•(••))) -365239041//140000000000000000 (((••)(•(••)))(•(••)))
Product at (6, 10) is 13629833//5000000000000000 ⋅ (2((1•)(••))) ⋅ (1(2(•(••)))) = 1947119//200000000000000000 (((••)(••))(•(•(••))))
Product at (6, 11) is -5981068537//5000000000000000 ⋅ (2((1•)(••))) ⋅ (•(•(•(12)))) = -5981068537//1400000000000000000 (•(•((•((••)(••)))•)))
Product at (6, 12) is -4073940437//2500000000000000 ⋅ (2((1•)(••))) ⋅ (•(1(2(••)))) = -581991491//100000000000000000 (•(((••)(••))(•(••))))
Product at (6, 13) is -4018670947//5000000000000000 ⋅ (2((1•)(••))) ⋅ (•(•(1(2•)))) = -4018670947//700000000000000000 ((•((••)((••)(••))))•)
Product at (6, 14) is -2725529931//2500000000000000 ⋅ (2((1•)(••))) ⋅ (•(2(•(1•)))) = -2725529931//700000000000000000 (•(•((•((••)(••)))•))) -2725529931//350000000000000000 (•(((••)(•(•(••))))•)) -8176589793//700000000000000000 (•((•((••)(•(••))))•)) -2725529931//350000000000000000 ((•((••)((••)(••))))•) -24529769379//700000000000000000 (•(•((•(••))(•(••)))))
Product at (6, 15) is 14678042859//2000000000000000 ⋅ (2((1•)(••))) ⋅ ((••)(2(1•))) = 14678042859//560000000000000000 ((••)((•((••)(••)))•)) + 44034128577//560000000000000000 ((•((••)(•(••))))(••)) 
Product at (6, 16) is -60246839//250000000000000 ⋅ (2((1•)(••))) ⋅ ((1•)(2(••))) = -60246839//70000000000000000 ((•((••)(••)))(•(••))) -180740517//70000000000000000 (((••)(•(••)))(•(••)))
Product at (6, 17) is 2985764401//5000000000000000 ⋅ (2((1•)(••))) ⋅ (•((1•)(2•))) = 8957293203//700000000000000000 (•(((••)(•(••)))(••))) + 2985764401//700000000000000000 (•((•((••)(••)))(••))) 
Product at (6, 18) is -154124491//250000000000000 ⋅ (2((1•)(••))) ⋅ (2(1(•(••)))) = -154124491//70000000000000000 (•(((••)(••))(•(••)))) -1695369401//140000000000000000 (•(((••)(•(••)))(••))) -154124491//11200000000000000 (•((••)(•(•(•(••)))))) -462373473//35000000000000000 (•((•((••)(••)))(••)))
Product at (6, 19) is -1065280313//5000000000000000 ⋅ (2((1•)(••))) ⋅ (1(•(•(2•)))) = -1065280313//700000000000000000 (((••)(••))(•(•(••))))
Product at (6, 20) is -33152131971//5000000000000000 ⋅ (2((1•)(••))) ⋅ ((12)(•(••))) = -4736018853//200000000000000000 ((•((••)(••)))(•(••)))
Product at (6, 21) is 71122245447//10000000000000000 ⋅ (2((1•)(••))) ⋅ ((••)(1(2•))) = 71122245447//1400000000000000000 ((••)((••)((••)(••))))
Product at (6, 22) is -71486352581//10000000000000000 ⋅ (2((1•)(••))) ⋅ (•((12)(••))) = -10212336083//400000000000000000 (•((•((••)(••)))(••)))
Product at (6, 23) is -927885959//625000000000000 ⋅ (2((1•)(••))) ⋅ (2(•(•(1•)))) = -132555137//25000000000000000 (•(•((•((••)(••)))•))) -397665411//12500000000000000 (•((•(•(••)))(•(••)))) -132555137//12500000000000000 (•(((••)(•(•(••))))•)) -397665411//12500000000000000 (•(((••)(••))(•(••)))) -132555137//25000000000000000 (•(((••)(•(••)))(••))) -397665411//25000000000000000 (•((•((••)(•(••))))•)) -132555137//12500000000000000 ((•((••)((••)(••))))•) -1192996233//25000000000000000 (•(•((•(••))(•(••))))) -132555137//10000000000000000 (•((••)(•(•(•(••)))))) -132555137//12500000000000000 (•((•((••)(••)))(••)))
Product at (6, 24) is 186464023//125000000000000 ⋅ (2((1•)(••))) ⋅ ((2•)(•(1•))) = 186464023//8750000000000000 ((••)((••)((••)(••)))) + 186464023//17500000000000000 ((••)((•((••)(••)))•))  + 559392069//17500000000000000 ((•((••)(•(••))))(••))  + 186464023//8750000000000000 (((••)(•(•(••))))(••))  + 1678176207//17500000000000000 ((••)((•(••))(•(••)))) 
Product at (6, 25) is -1239361951//5000000000000000 ⋅ (2((1•)(••))) ⋅ (1(•(2(••)))) = -1239361951//1400000000000000000 (((••)(••))(•(•(••))))
Product at (7, 7) is 29795440287//10000000000000000 ⋅ (•(1(•(2•)))) ⋅ (•(1(•(2•)))) = 29795440287//350000000000000000 (•(•(•(•(•(•(••))))))) + 29795440287//350000000000000000 ((••)((•((••)(••)))•))  + 29795440287//350000000000000000 (•(•((•((••)(••)))•)))  + 89386320861//1400000000000000000 ((•((••)(•(••))))(••))  + 29795440287//350000000000000000 ((••)(•(•(•(•(••))))))  + 89386320861//1400000000000000000 (•((•((••)(•(••))))•)) 
Product at (7, 8) is -1350060971//10000000000000000 ⋅ (•(1(•(2•)))) ⋅ ((2•)(1(••))) = -192865853//200000000000000000 (•((•(•(••)))(•(••)))) -192865853//200000000000000000 (•(((••)(••))(•(••))))
Product at (7, 9) is 216254829//1250000000000000 ⋅ (•(1(•(2•)))) ⋅ ((1•)(•(2•))) = 92680641//25000000000000000 (•(((••)(•(••)))(••))) + 30893547//6250000000000000 (•((••)(•(•(•(••))))))  + 30893547//6250000000000000 (•((•((••)(••)))(••))) 
Product at (7, 10) is -1221495499//10000000000000000 ⋅ (•(1(•(2•)))) ⋅ (1(2(•(••)))) = -174499357//320000000000000000 (•(•(•(•(•(•(••))))))) -174499357//400000000000000000 (•(•((•((••)(••)))•))) -174499357//200000000000000000 (•(((••)(•(•(••))))•)) -174499357//800000000000000000 (•((•((••)(•(••))))•)) -174499357//200000000000000000 ((•((••)((••)(••))))•) -174499357//400000000000000000 (•(•((•(••))(•(••)))))
Product at (7, 11) is 2048016313//1250000000000000 ⋅ (•(1(•(2•)))) ⋅ (•(•(•(12)))) = 292573759//25000000000000000 (•(•(•(•(•(•(••))))))) + 292573759//50000000000000000 (•(((••)(•(•(••))))•))  + 292573759//50000000000000000 ((••)(•(•(•(•(••))))))  + 292573759//50000000000000000 (•((••)(•(•(•(••)))))) 
Product at (7, 12) is 4598107803//2000000000000000 ⋅ (•(1(•(2•)))) ⋅ (•(1(2(••)))) = 4598107803//280000000000000000 (•(•(•(•(•(•(••))))))) + 4598107803//280000000000000000 ((••)((•((••)(••)))•))  + 4598107803//280000000000000000 (•(•((•((••)(••)))•)))  + 4598107803//140000000000000000 ((•((••)(•(••))))(••))  + 4598107803//280000000000000000 ((••)(•(•(•(•(••))))))  + 4598107803//140000000000000000 (•((•((••)(•(••))))•)) 
Product at (7, 13) is 419941619//1250000000000000 ⋅ (•(1(•(2•)))) ⋅ (•(•(1(2•)))) = 1259824857//175000000000000000 (•(•(•(•(•(•(••))))))) + 419941619//87500000000000000 ((••)((•((••)(••)))•))  + 1259824857//175000000000000000 (•(•((•((••)(••)))•)))  + 419941619//87500000000000000 ((••)(•(•(•(•(••))))))  + 419941619//87500000000000000 (•((••)(•(•(•(••))))))  + 419941619//87500000000000000 (•((•((••)(••)))(••))) 
Product at (7, 14) is 20143714949//10000000000000000 ⋅ (•(1(•(2•)))) ⋅ (•(2(•(1•)))) = 20143714949//700000000000000000 (•(•((•(••))(•(••))))) + 20143714949//700000000000000000 ((••)((•(••))(•(••)))) 
Product at (7, 15) is -85292725101//10000000000000000 ⋅ (•(1(•(2•)))) ⋅ ((••)(2(1•))) = -85292725101//2800000000000000000 ((•((••)(•(••))))(••)) -85292725101//2800000000000000000 (•(((••)(•(••)))(••))) -255878175303//2800000000000000000 (((••)(•(••)))(•(••)))
Product at (7, 16) is 1606366811//10000000000000000 ⋅ (•(1(•(2•)))) ⋅ ((1•)(2(••))) = 229480973//100000000000000000 (•(((••)(•(••)))(••))) + 229480973//200000000000000000 (•((••)(•(•(•(••))))))  + 229480973//200000000000000000 (•((•((••)(••)))(••))) 
Product at (7, 17) is -25329796971//10000000000000000 ⋅ (•(1(•(2•)))) ⋅ (•((1•)(2•))) = -25329796971//350000000000000000 ((••)((••)((••)(••)))) -25329796971//350000000000000000 (((••)(•(•(••))))(••)) -25329796971//350000000000000000 (•(((••)(•(•(••))))•)) -25329796971//350000000000000000 ((•((••)((••)(••))))•)
Product at (7, 18) is -405315571//10000000000000000 ⋅ (•(1(•(2•)))) ⋅ (2(1(•(••)))) = -405315571//5600000000000000000 (•((•(•(••)))(•(••))))
Product at (7, 19) is -2817770289//10000000000000000 ⋅ (•(1(•(2•)))) ⋅ (1(•(•(2•)))) = -36631013757//5600000000000000000 (•(•(•(•(•(•(••))))))) -8453310867//1400000000000000000 (•(•((•((••)(••)))•))) -2817770289//700000000000000000 (•(((••)(•(•(••))))•)) -2817770289//700000000000000000 (•((•((••)(•(••))))•)) -2817770289//700000000000000000 ((•((••)((••)(••))))•)
Product at (7, 20) is 78805464901//10000000000000000 ⋅ (•(1(•(2•)))) ⋅ ((12)(•(••))) = 78805464901//700000000000000000 ((•(•(••)))(•(•(••)))) + 78805464901//5600000000000000000 (•((•(•(••)))(•(••))))  + 78805464901//1400000000000000000 (((••)(••))(•(•(••))))  + 78805464901//5600000000000000000 ((•(•(•(••))))(•(••))) 
Product at (7, 21) is -90408864339//10000000000000000 ⋅ (•(1(•(2•)))) ⋅ ((••)(1(2•))) = -90408864339//1400000000000000000 ((••)((•((••)(••)))•)) -271226593017//1400000000000000000 ((•((••)(••)))(•(••))) -90408864339//1400000000000000000 ((••)(•(•(•(•(••)))))) -271226593017//1400000000000000000 ((•(•(•(••))))(•(••))) -90408864339//1400000000000000000 (•((••)(•(•(•(••)))))) -90408864339//1400000000000000000 (•((•((••)(••)))(••)))
Product at (7, 22) is 85789513139//10000000000000000 ⋅ (•(1(•(2•)))) ⋅ (•((12)(••))) = 85789513139//2800000000000000000 (((••)(•(•(••))))(••)) + 257368539417//5600000000000000000 (•((•(•(••)))(•(••))))  + 85789513139//2800000000000000000 (•(((••)(•(•(••))))•))  + 85789513139//5600000000000000000 (•((••)(•(•(•(••)))))) 
Product at (7, 23) is 2030954511//10000000000000000 ⋅ (•(1(•(2•)))) ⋅ (2(•(•(1•)))) = 2030954511//2800000000000000000 (•((•(•(••)))(•(••))))
Product at (7, 24) is -336933643//1250000000000000 ⋅ (•(1(•(2•)))) ⋅ ((2•)(•(1•))) = -336933643//87500000000000000 (•((•(•(••)))(•(••)))) -336933643//87500000000000000 (•(((••)(••))(•(••))))
Product at (7, 25) is -1207438737//10000000000000000 ⋅ (•(1(•(2•)))) ⋅ (1(•(2(••)))) = -10866948633//11200000000000000000 (•(•(•(•(•(•(••))))))) -1207438737//1400000000000000000 (•(•((•((••)(••)))•))) -1207438737//1400000000000000000 (•(((••)(•(•(••))))•)) -1207438737//1120000000000000000 (•((•((••)(•(••))))•)) -1207438737//1400000000000000000 ((•((••)((••)(••))))•)
Product at (8, 8) is 16586097987//10000000000000000 ⋅ ((2•)(1(••))) ⋅ ((2•)(1(••))) = 149274881883//2800000000000000000 ((•((••)(••)))(•(••))) + 49758293961//2800000000000000000 (((••)(•(••)))(•(••)))  + 149274881883//2800000000000000000 ((•(•(•(••))))(•(••))) 
Product at (8, 9) is -2214211961//5000000000000000 ⋅ ((2•)(1(••))) ⋅ ((1•)(•(2•))) = -2214211961//87500000000000000 (((••)(••))((••)(••))) -2214211961//87500000000000000 ((•(•(••)))(•(•(••)))) -2214211961//87500000000000000 (((••)(••))(•(•(••))))
Product at (8, 10) is 445702753//5000000000000000 ⋅ ((2•)(1(••))) ⋅ (1(2(•(••)))) = 445702753//1400000000000000000 ((•((••)(••)))(•(••))) + 445702753//2800000000000000000 (((••)(•(••)))(•(••)))  + 445702753//1120000000000000000 ((•(•(•(••))))(•(••))) 
Product at (8, 11) is -62674021//2000000000000000 ⋅ ((2•)(1(••))) ⋅ (•(•(•(12)))) = -62674021//1120000000000000000 (•((•((••)(•(••))))•))
Product at (8, 12) is -24045919//200000000000000 ⋅ ((2•)(1(••))) ⋅ (•(1(2(••)))) = -24045919//56000000000000000 (•((•(•(••)))(•(••)))) -24045919//56000000000000000 (•(((••)(••))(•(••))))
Product at (8, 13) is -21964523//500000000000000 ⋅ ((2•)(1(••))) ⋅ (•(•(1(2•)))) = -9413367//20000000000000000 (•(•((•(••))(•(••)))))
Product at (8, 14) is 1606366811//10000000000000000 ⋅ ((2•)(1(••))) ⋅ (•(2(•(1•)))) = 229480973//100000000000000000 (•(((••)(•(••)))(••))) + 229480973//200000000000000000 (•((••)(•(•(•(••))))))  + 229480973//200000000000000000 (•((•((••)(••)))(••))) 
Product at (8, 15) is 1791648027//5000000000000000 ⋅ ((2•)(1(••))) ⋅ ((••)(2(1•))) = 1791648027//700000000000000000 ((••)((••)((••)(••)))) + 1791648027//700000000000000000 (((••)(•(•(••))))(••)) 
Product at (8, 16) is -827008249//2000000000000000 ⋅ ((2•)(1(••))) ⋅ ((1•)(2(••))) = -827008249//70000000000000000 (((••)(••))((••)(••))) -827008249//70000000000000000 ((•(•(••)))(•(•(••)))) -827008249//70000000000000000 (((••)(••))(•(•(••))))
Product at (8, 17) is -1098877803//2000000000000000 ⋅ ((2•)(1(••))) ⋅ (•((1•)(2•))) = -3296633409//280000000000000000 (•((•(•(••)))(•(••)))) -3296633409//280000000000000000 (•(((••)(••))(•(••))))
Product at (8, 18) is -184286079//250000000000000 ⋅ ((2•)(1(••))) ⋅ (2(1(•(••)))) = -184286079//14000000000000000 ((••)((•((••)(••)))•)) -184286079//14000000000000000 ((•((••)(•(••))))(••)) -184286079//140000000000000000 (((••)(•(•(••))))(••)) -184286079//14000000000000000 ((••)(•(•(•(•(••)))))) -184286079//70000000000000000 ((••)((•(••))(•(••))))
Product at (8, 19) is 11069473//78125000000000 ⋅ ((2•)(1(••))) ⋅ (1(•(•(2•)))) = 11069473//10937500000000000 ((•((••)(••)))(•(••))) + 11069473//21875000000000000 (((••)(•(••)))(•(••)))  + 11069473//8750000000000000 ((•(•(•(••))))(•(••))) 
Product at (8, 20) is -341990341//1000000000000000 ⋅ ((2•)(1(••))) ⋅ ((12)(•(••))) = -48855763//80000000000000000 (((••)(•(••)))(•(••)))
Product at (8, 21) is 869102179//2500000000000000 ⋅ ((2•)(1(••))) ⋅ ((••)(1(2•))) = 2607306537//700000000000000000 ((••)((•(••))(•(••))))
Product at (8, 22) is -1890986167//5000000000000000 ⋅ ((2•)(1(••))) ⋅ (•((12)(••))) = -270140881//400000000000000000 (•(((••)(•(••)))(••)))
Product at (8, 23) is -328428259//1250000000000000 ⋅ ((2•)(1(••))) ⋅ (2(•(•(1•)))) = -328428259//175000000000000000 ((••)((•((••)(••)))•)) -328428259//87500000000000000 ((•((••)(•(••))))(••)) -328428259//350000000000000000 (((••)(•(•(••))))(••)) -328428259//175000000000000000 ((••)(•(•(•(•(••)))))) -985284777//175000000000000000 ((••)((•(••))(•(••))))
Product at (8, 24) is 2238220073//5000000000000000 ⋅ ((2•)(1(••))) ⋅ ((2•)(•(1•))) = 6714660219//700000000000000000 ((•((••)(••)))(•(••))) + 6714660219//350000000000000000 (((••)(•(••)))(•(••)))  + 6714660219//700000000000000000 ((•(•(•(••))))(•(••))) 
Product at (8, 25) is 751109051//5000000000000000 ⋅ ((2•)(1(••))) ⋅ (1(•(2(••)))) = 107301293//200000000000000000 ((•((••)(••)))(•(••))) + 107301293//400000000000000000 (((••)(•(••)))(•(••)))  + 107301293//160000000000000000 ((•(•(•(••))))(•(••))) 
Product at (9, 9) is 199388309//156250000000000 ⋅ ((1•)(•(2•))) ⋅ ((1•)(•(2•))) = 598164927//5468750000000000 ((•((••)(••)))(•(••))) + 1794494781//21875000000000000 (((••)(•(••)))(•(••)))  + 598164927//5468750000000000 ((•(•(•(••))))(•(••))) 
Product at (9, 10) is -1763161169//10000000000000000 ⋅ ((1•)(•(2•))) ⋅ (1(2(•(••)))) = -251880167//100000000000000000 ((••)((••)((••)(••)))) -251880167//200000000000000000 ((••)((•((••)(••)))•)) -251880167//400000000000000000 ((•((••)(•(••))))(••)) -251880167//100000000000000000 (((••)(•(•(••))))(••)) -251880167//160000000000000000 ((••)(•(•(•(•(••)))))) -251880167//200000000000000000 ((••)((•(••))(•(••))))
Product at (9, 11) is -1322286819//10000000000000000 ⋅ ((1•)(•(2•))) ⋅ (•(•(•(12)))) = -188898117//400000000000000000 (•((•((••)(•(••))))•))
Product at (9, 12) is 34767529//5000000000000000 ⋅ ((1•)(•(2•))) ⋅ (•(1(2(••)))) = 34767529//350000000000000000 (•(((••)(•(••)))(••))) + 34767529//700000000000000000 (•((••)(•(•(•(••))))))  + 34767529//700000000000000000 (•((•((••)(••)))(••))) 
Product at (9, 13) is -361074683//1250000000000000 ⋅ ((1•)(•(2•))) ⋅ (•(•(1(2•)))) = -361074683//87500000000000000 (•(((••)(•(•(••))))•)) -361074683//87500000000000000 ((•((••)((••)(••))))•)
Product at (9, 14) is -336933643//1250000000000000 ⋅ ((1•)(•(2•))) ⋅ (•(2(•(1•)))) = -336933643//87500000000000000 (•((•(•(••)))(•(••)))) -336933643//87500000000000000 (•(((••)(••))(•(••))))
Product at (9, 15) is 9674428817//10000000000000000 ⋅ ((1•)(•(2•))) ⋅ ((••)(2(1•))) = 29023286451//1400000000000000000 ((••)((•(••))(•(••))))
Product at (9, 16) is 2238220073//5000000000000000 ⋅ ((1•)(•(2•))) ⋅ ((1•)(2(••))) = 6714660219//700000000000000000 ((•((••)(••)))(•(••))) + 6714660219//350000000000000000 (((••)(•(••)))(•(••)))  + 6714660219//700000000000000000 ((•(•(•(••))))(•(••))) 
Product at (9, 17) is -5312958713//10000000000000000 ⋅ ((1•)(•(2•))) ⋅ (•((1•)(2•))) = -15938876139//700000000000000000 (•((•(•(••)))(•(••)))) -15938876139//700000000000000000 (•(((••)(••))(•(••))))
Product at (9, 18) is 886660203//10000000000000000 ⋅ ((1•)(•(2•))) ⋅ (2(1(•(••)))) = 886660203//1400000000000000000 ((•((••)(••)))(•(••))) + 886660203//2800000000000000000 (((••)(•(••)))(•(••)))  + 886660203//1120000000000000000 ((•(•(•(••))))(•(••))) 
Product at (9, 19) is -204544007//250000000000000 ⋅ ((1•)(•(2•))) ⋅ (1(•(•(2•)))) = -204544007//8750000000000000 ((••)((••)((••)(••)))) -613632021//17500000000000000 ((••)((•((••)(••)))•)) -204544007//8750000000000000 ((•((••)(•(••))))(••)) -204544007//8750000000000000 (((••)(•(•(••))))(••)) -2659072091//70000000000000000 ((••)(•(•(•(•(••))))))
Product at (9, 20) is -2301530723//2500000000000000 ⋅ ((1•)(•(2•))) ⋅ ((12)(•(••))) = -2301530723//700000000000000000 (((••)(•(••)))(•(••)))
Product at (9, 21) is 1986745033//2000000000000000 ⋅ ((1•)(•(2•))) ⋅ ((••)(1(2•))) = 283820719//20000000000000000 ((••)((••)((••)(••)))) + 283820719//20000000000000000 (((••)(•(•(••))))(••)) 
Product at (9, 22) is -5009787047//5000000000000000 ⋅ ((1•)(•(2•))) ⋅ (•((12)(••))) = -5009787047//1400000000000000000 (•(((••)(•(••)))(••)))
Product at (9, 23) is 305150373//2500000000000000 ⋅ ((1•)(•(2•))) ⋅ (2(•(•(1•)))) = 305150373//175000000000000000 ((•((••)(••)))(•(••))) + 305150373//350000000000000000 (((••)(•(••)))(•(••)))  + 305150373//140000000000000000 ((•(•(•(••))))(•(••))) 
Product at (9, 24) is -1154770729//2500000000000000 ⋅ ((1•)(•(2•))) ⋅ ((2•)(•(1•))) = -164967247//3125000000000000 (((••)(••))((••)(••))) -164967247//3125000000000000 ((•(•(••)))(•(•(••)))) -164967247//3125000000000000 (((••)(••))(•(•(••))))
Product at (9, 25) is -6887142781//10000000000000000 ⋅ ((1•)(•(2•))) ⋅ (1(•(2(••)))) = -6887142781//700000000000000000 ((••)((••)((••)(••)))) -6887142781//700000000000000000 ((••)((•((••)(••)))•)) -6887142781//560000000000000000 ((•((••)(•(••))))(••)) -6887142781//700000000000000000 (((••)(•(•(••))))(••)) -61984285029//5600000000000000000 ((••)(•(•(•(•(••))))))
Product at (10, 10) is 1657293631//1250000000000000 ⋅ (1(2(•(••)))) ⋅ (1(2(•(••)))) = 236756233//10000000000000000 (•(•(•(•(•(•(••))))))) + 236756233//10000000000000000 (•(•((•((••)(••)))•)))  + 236756233//100000000000000000 (•((•(•(••)))(•(••))))  + 236756233//10000000000000000 (•(((••)(•(•(••))))•))  + 236756233//10000000000000000 (•((•((••)(•(••))))•))  + 236756233//10000000000000000 ((•((••)((••)(••))))•)  + 236756233//10000000000000000 (•(•((•(••))(•(••))))) 
Product at (10, 11) is -6274197//125000000000000 ⋅ (1(2(•(••)))) ⋅ (•(•(•(12)))) = -6274197//140000000000000000 (•(•(•(•(•(•(••)))))))
Product at (10, 12) is -6193741259//10000000000000000 ⋅ (1(2(•(••)))) ⋅ (•(1(2(••)))) = -6193741259//1120000000000000000 (•(•(•(•(•(•(••))))))) -6193741259//1120000000000000000 (•(•((•((••)(••)))•))) -6193741259//11200000000000000000 (•(((••)(•(•(••))))•)) -6193741259//1120000000000000000 (•((•((••)(•(••))))•)) -6193741259//5600000000000000000 (•(•((•(••))(•(••)))))
Product at (10, 13) is 1498864671//10000000000000000 ⋅ (1(2(•(••)))) ⋅ (•(•(1(2•)))) = 1498864671//2240000000000000000 (•(•(•(•(•(•(••))))))) + 1498864671//2800000000000000000 (•(•((•((••)(••)))•)))  + 1498864671//5600000000000000000 (•((•((••)(•(••))))•)) 
Product at (10, 14) is -405315571//10000000000000000 ⋅ (1(2(•(••)))) ⋅ (•(2(•(1•)))) = -405315571//5600000000000000000 (•((•(•(••)))(•(••))))
Product at (10, 15) is 370839317//5000000000000000 ⋅ (1(2(•(••)))) ⋅ ((••)(2(1•))) = 370839317//2800000000000000000 (((••)(•(•(••))))(••))
Product at (10, 16) is -184286079//250000000000000 ⋅ (1(2(•(••)))) ⋅ ((1•)(2(••))) = -184286079//14000000000000000 ((••)((•((••)(••)))•)) -184286079//14000000000000000 ((•((••)(•(••))))(••)) -184286079//140000000000000000 (((••)(•(•(••))))(••)) -184286079//14000000000000000 ((••)(•(•(•(•(••)))))) -184286079//70000000000000000 ((••)((•(••))(•(••))))
Product at (10, 17) is 3900077897//10000000000000000 ⋅ (1(2(•(••)))) ⋅ (•((1•)(2•))) = 3900077897//2800000000000000000 (•(((••)(•(••)))(••))) + 3900077897//1120000000000000000 (•((••)(•(•(•(••))))))  + 3900077897//1400000000000000000 (•((•((••)(••)))(••))) 
Product at (10, 18) is 35424179//5000000000000000 ⋅ (1(2(•(••)))) ⋅ (2(1(•(••)))) = 5060597//400000000000000000 ((•(•(••)))(•(•(••))))
Product at (10, 19) is 1974392347//10000000000000000 ⋅ (1(2(•(••)))) ⋅ (1(•(•(2•)))) = 1974392347//2240000000000000000 (•(•(•(•(•(•(••))))))) + 1974392347//2800000000000000000 (•(•((•((••)(••)))•)))  + 1974392347//1120000000000000000 (•((•(•(••)))(•(••))))  + 1974392347//1400000000000000000 (•(((••)(•(•(••))))•))  + 1974392347//1400000000000000000 (•(((••)(••))(•(••))))  + 1974392347//5600000000000000000 (•((•((••)(•(••))))•))  + 1974392347//1400000000000000000 ((•((••)((••)(••))))•)  + 1974392347//2800000000000000000 (•(•((•(••))(•(••))))) 
Product at (10, 20) is -300807881//5000000000000000 ⋅ (1(2(•(••)))) ⋅ ((12)(•(••))) = -300807881//5600000000000000000 ((•(•(•(••))))(•(••)))
Product at (10, 21) is 322291593//2500000000000000 ⋅ (1(2(•(••)))) ⋅ ((••)(1(2•))) = 322291593//700000000000000000 ((••)((•((••)(••)))•)) + 322291593//1400000000000000000 ((•((••)(•(••))))(••))  + 322291593//560000000000000000 ((••)(•(•(•(•(••)))))) 
Product at (10, 22) is -324255579//5000000000000000 ⋅ (1(2(•(••)))) ⋅ (•((12)(••))) = -324255579//5600000000000000000 (•((••)(•(•(•(••))))))
Product at (10, 23) is 77327983//10000000000000000 ⋅ (1(2(•(••)))) ⋅ (2(•(•(1•)))) = 77327983//2800000000000000000 ((•(•(••)))(•(•(••))))
Product at (10, 24) is 886660203//10000000000000000 ⋅ (1(2(•(••)))) ⋅ ((2•)(•(1•))) = 886660203//1400000000000000000 ((•((••)(••)))(•(••))) + 886660203//2800000000000000000 (((••)(•(••)))(•(••)))  + 886660203//1120000000000000000 ((•(•(•(••))))(•(••))) 
Product at (10, 25) is -1356862439//5000000000000000 ⋅ (1(2(•(••)))) ⋅ (1(•(2(••)))) = -1356862439//560000000000000000 (•(•(•(•(•(•(••))))))) -1356862439//560000000000000000 (•(•((•((••)(••)))•))) -1356862439//1120000000000000000 (•((•(•(••)))(•(••)))) -1356862439//5600000000000000000 (•(((••)(•(•(••))))•)) -1356862439//1400000000000000000 (•(((••)(••))(•(••)))) -1356862439//560000000000000000 (•((•((••)(•(••))))•)) -1356862439//2800000000000000000 (•(•((•(••))(•(••)))))
Product at (11, 11) is 22187652823//10000000000000000 ⋅ (•(•(•(12)))) ⋅ (•(•(•(12)))) = 3169664689//40000000000000000 (•(•(•(•(•(•(••))))))) + 3169664689//50000000000000000 ((••)((••)((••)(••))))  + 3169664689//100000000000000000 (((••)(•(•(••))))(••))  + 3169664689//100000000000000000 (•(((••)(•(••)))(••)))  + 9508994067//200000000000000000 (•((••)(•(•(•(••))))))  + 3169664689//50000000000000000 ((••)((•((••)(••)))•))  + 9508994067//100000000000000000 (•(•((•((••)(••)))•)))  + 3169664689//100000000000000000 ((•((••)(•(••))))(••))  + 9508994067//200000000000000000 (•(((••)(•(•(••))))•))  + 9508994067//200000000000000000 ((••)(•(•(•(•(••))))))  + 9508994067//200000000000000000 (•((•((••)(•(••))))•))  + 3169664689//50000000000000000 ((•((••)((••)(••))))•)  + 3169664689//50000000000000000 (•((•((••)(••)))(••))) 
Product at (11, 12) is 1056173977//625000000000000 ⋅ (•(•(•(12)))) ⋅ (•(1(2(••)))) = 1056173977//175000000000000000 (•(•(•(•(•(•(••))))))) + 1056173977//350000000000000000 (•(((••)(•(•(••))))•))  + 1056173977//350000000000000000 ((••)(•(•(•(•(••))))))  + 1056173977//350000000000000000 (•((••)(•(•(•(••)))))) 
Product at (11, 13) is 418401321//1250000000000000 ⋅ (•(•(•(12)))) ⋅ (•(•(1(2•)))) = 418401321//70000000000000000 (•(•(•(•(•(•(••))))))) + 418401321//175000000000000000 ((•((••)(•(••))))(••))  + 418401321//175000000000000000 (((••)(•(•(••))))(••))  + 1255203963//350000000000000000 (•(((••)(•(•(••))))•))  + 418401321//175000000000000000 (•(((••)(•(••)))(••)))  + 1255203963//350000000000000000 ((••)(•(•(•(•(••))))))  + 1255203963//350000000000000000 (•((•((••)(•(••))))•))  + 1255203963//350000000000000000 (•((••)(•(•(•(••)))))) 
Product at (11, 14) is 2048016313//1250000000000000 ⋅ (•(•(•(12)))) ⋅ (•(2(•(1•)))) = 292573759//25000000000000000 (•(•(•(•(•(•(••))))))) + 292573759//50000000000000000 (•(((••)(•(•(••))))•))  + 292573759//50000000000000000 ((••)(•(•(•(•(••))))))  + 292573759//50000000000000000 (•((••)(•(•(•(••)))))) 
Product at (11, 15) is -64527429369//10000000000000000 ⋅ (•(•(•(12)))) ⋅ ((••)(2(1•))) = -193582288107//5600000000000000000 (•((•(•(••)))(•(••)))) -64527429369//5600000000000000000 (•(((••)(•(•(••))))•)) -64527429369//5600000000000000000 ((••)(•(•(•(•(••)))))) -64527429369//5600000000000000000 (•((•((••)(•(••))))•)) -193582288107//2800000000000000000 (•(•((•(••))(•(••))))) -193582288107//5600000000000000000 ((•(•(•(••))))(•(••))) -64527429369//5600000000000000000 (•((••)(•(•(•(••))))))
Product at (11, 16) is -62674021//2000000000000000 ⋅ (•(•(•(12)))) ⋅ ((1•)(2(••))) = -62674021//1120000000000000000 (•((•((••)(•(••))))•))
Product at (11, 17) is -821791429//500000000000000 ⋅ (•(•(•(12)))) ⋅ (•((1•)(2•))) = -821791429//35000000000000000 ((••)((•((••)(••)))•)) -821791429//17500000000000000 (•(•((•((••)(••)))•))) -821791429//35000000000000000 ((•((••)((••)(••))))•) -821791429//35000000000000000 (•((•((••)(••)))(••)))
Product at (11, 18) is -6274197//125000000000000 ⋅ (•(•(•(12)))) ⋅ (2(1(•(••)))) = -6274197//140000000000000000 (•(•(•(•(•(•(••)))))))
Product at (11, 19) is 132452809//1000000000000000 ⋅ (•(•(•(12)))) ⋅ (1(•(•(2•)))) = 132452809//560000000000000000 (•(•(•(•(•(•(••)))))))
Product at (11, 20) is 65170336279//10000000000000000 ⋅ (•(•(•(12)))) ⋅ ((12)(•(••))) = 65170336279//700000000000000000 ((•(•(••)))(•(•(••)))) + 65170336279//1120000000000000000 (•((•(•(••)))(•(••))))  + 65170336279//1400000000000000000 (•(((••)(•(•(••))))•))  + 65170336279//1400000000000000000 (•(((••)(••))(•(••))))  + 65170336279//1400000000000000000 (((••)(••))(•(•(••))))  + 65170336279//5600000000000000000 (•((•((••)(•(••))))•))  + 65170336279//1400000000000000000 ((•((••)((••)(••))))•)  + 65170336279//2800000000000000000 (•(•((•(••))(•(••)))))  + 65170336279//5600000000000000000 ((•(•(•(••))))(•(••))) 
Product at (11, 21) is -64527429369//10000000000000000 ⋅ (•(•(•(12)))) ⋅ ((••)(1(2•))) = -193582288107//5600000000000000000 (•((•(•(••)))(•(••)))) -64527429369//5600000000000000000 (•(((••)(•(•(••))))•)) -64527429369//5600000000000000000 ((••)(•(•(•(•(••)))))) -64527429369//5600000000000000000 (•((•((••)(•(••))))•)) -193582288107//2800000000000000000 (•(•((•(••))(•(••))))) -193582288107//5600000000000000000 ((•(•(•(••))))(•(••))) -64527429369//5600000000000000000 (•((••)(•(•(•(••))))))
Product at (11, 22) is 31345655283//5000000000000000 ⋅ (•(•(•(12)))) ⋅ (•((12)(••))) = 31345655283//1400000000000000000 (((••)(•(•(••))))(••)) + 94036965849//2800000000000000000 (•((•(•(••)))(•(••))))  + 31345655283//350000000000000000 (•(((••)(•(••)))(••)))  + 31345655283//2800000000000000000 (•((••)(•(•(•(••))))))  + 31345655283//700000000000000000 ((••)((•((••)(••)))•))  + 31345655283//350000000000000000 (•(•((•((••)(••)))•)))  + 31345655283//350000000000000000 ((•((••)(•(••))))(••))  + 31345655283//1400000000000000000 (•(((••)(•(•(••))))•))  + 94036965849//700000000000000000 (•((•((••)(•(••))))•))  + 31345655283//700000000000000000 ((•((••)((••)(••))))•)  + 94036965849//700000000000000000 (•(•((•(••))(•(••)))))  + 94036965849//700000000000000000 ((••)((•(••))(•(••))))  + 31345655283//700000000000000000 (•((•((••)(••)))(••))) 
Product at (11, 23) is 132452809//1000000000000000 ⋅ (•(•(•(12)))) ⋅ (2(•(•(1•)))) = 132452809//560000000000000000 (•(•(•(•(•(•(••)))))))
Product at (11, 24) is -1322286819//10000000000000000 ⋅ (•(•(•(12)))) ⋅ ((2•)(•(1•))) = -188898117//400000000000000000 (•((•((••)(•(••))))•))
Product at (11, 25) is 1619359973//10000000000000000 ⋅ (•(•(•(12)))) ⋅ (1(•(2(••)))) = 231337139//1600000000000000000 (•(•(•(•(•(•(••)))))))
Product at (12, 12) is 18899168907//5000000000000000 ⋅ (•(1(2(••)))) ⋅ (•(1(2(••)))) = 56697506721//1400000000000000000 (•(•(•(•(•(•(••))))))) + 56697506721//1400000000000000000 ((••)((•((••)(••)))•))  + 56697506721//1400000000000000000 (•(•((•((••)(••)))•)))  + 18899168907//1400000000000000000 ((•((••)(•(••))))(••))  + 56697506721//1400000000000000000 ((••)(•(•(•(•(••))))))  + 18899168907//1400000000000000000 (•((•((••)(•(••))))•)) 
Product at (12, 13) is 155065361//400000000000000 ⋅ (•(1(2(••)))) ⋅ (•(•(1(2•)))) = 465196083//112000000000000000 (•(•(•(•(•(•(••))))))) + 155065361//56000000000000000 ((••)((•((••)(••)))•))  + 465196083//112000000000000000 (•(•((•((••)(••)))•)))  + 155065361//56000000000000000 ((••)(•(•(•(•(••))))))  + 155065361//56000000000000000 (•((••)(•(•(•(••))))))  + 155065361//56000000000000000 (•((•((••)(••)))(••))) 
Product at (12, 14) is 20829027757//10000000000000000 ⋅ (•(1(2(••)))) ⋅ (•(2(•(1•)))) = 20829027757//1400000000000000000 (•(•((•(••))(•(••))))) + 20829027757//1400000000000000000 ((••)((•(••))(•(••)))) 
Product at (12, 15) is -44223624141//5000000000000000 ⋅ (•(1(2(••)))) ⋅ ((••)(2(1•))) = -44223624141//2800000000000000000 ((•((••)(•(••))))(••)) -44223624141//2800000000000000000 (•(((••)(•(••)))(••))) -132670872423//2800000000000000000 (((••)(•(••)))(•(••)))
Product at (12, 16) is 131962601//500000000000000 ⋅ (•(1(2(••)))) ⋅ ((1•)(2(••))) = 131962601//140000000000000000 (•(((••)(•(••)))(••))) + 395887803//140000000000000000 (•((••)(•(•(•(••))))))  + 395887803//140000000000000000 (•((•((••)(••)))(••))) 
Product at (12, 17) is -25425232553//10000000000000000 ⋅ (•(1(2(••)))) ⋅ (•((1•)(2•))) = -3632176079//100000000000000000 ((••)((••)((••)(••)))) -3632176079//100000000000000000 (((••)(•(•(••))))(••)) -3632176079//100000000000000000 (•(((••)(•(•(••))))•)) -3632176079//100000000000000000 ((•((••)((••)(••))))•)
Product at (12, 18) is -403455737//10000000000000000 ⋅ (•(1(2(••)))) ⋅ (2(1(•(••)))) = -403455737//11200000000000000000 (•((•(•(••)))(•(••))))
Product at (12, 19) is 608673869//5000000000000000 ⋅ (•(1(2(••)))) ⋅ (1(•(•(2•)))) = 608673869//1400000000000000000 (•(•(•(•(•(•(••))))))) + 608673869//1400000000000000000 (•(•((•((••)(••)))•)))  + 608673869//2800000000000000000 (•(((••)(•(•(••))))•))  + 608673869//700000000000000000 (•((•((••)(•(••))))•))  + 1826021607//1400000000000000000 (•(•((•(••))(•(••))))) 
Product at (12, 20) is 40875544699//5000000000000000 ⋅ (•(1(2(••)))) ⋅ ((12)(•(••))) = 40875544699//700000000000000000 ((•(•(••)))(•(•(••)))) + 40875544699//5600000000000000000 (•((•(•(••)))(•(••))))  + 40875544699//1400000000000000000 (((••)(••))(•(•(••))))  + 40875544699//5600000000000000000 ((•(•(•(••))))(•(••))) 
Product at (12, 21) is -9363847051//1000000000000000 ⋅ (•(1(2(••)))) ⋅ ((••)(1(2•))) = -9363847051//280000000000000000 ((••)((•((••)(••)))•)) -28091541153//280000000000000000 ((•((••)(••)))(•(••))) -9363847051//280000000000000000 ((••)(•(•(•(•(••)))))) -28091541153//280000000000000000 ((•(•(•(••))))(•(••))) -9363847051//280000000000000000 (•((••)(•(•(•(••)))))) -9363847051//280000000000000000 (•((•((••)(••)))(••)))
Product at (12, 22) is 11120279553//1250000000000000 ⋅ (•(1(2(••)))) ⋅ (•((12)(••))) = 11120279553//700000000000000000 (((••)(•(•(••))))(••)) + 33360838659//1400000000000000000 (•((•(•(••)))(•(••))))  + 11120279553//700000000000000000 (•(((••)(•(•(••))))•))  + 11120279553//1400000000000000000 (•((••)(•(•(•(••)))))) 
Product at (12, 23) is 1064928921//5000000000000000 ⋅ (•(1(2(••)))) ⋅ (2(•(•(1•)))) = 152132703//400000000000000000 (•((•(•(••)))(•(••))))
Product at (12, 24) is -650365167//2500000000000000 ⋅ (•(1(2(••)))) ⋅ ((2•)(•(1•))) = -650365167//350000000000000000 (•((•(•(••)))(•(••)))) -650365167//350000000000000000 (•(((••)(••))(•(••))))
Product at (12, 25) is -163712591//1250000000000000 ⋅ (•(1(2(••)))) ⋅ (1(•(2(••)))) = -70162539//100000000000000000 (•(•(•(•(•(•(••))))))) -70162539//100000000000000000 (•(•((•((••)(••)))•))) -23387513//200000000000000000 (•(((••)(•(•(••))))•)) -23387513//100000000000000000 (•((•((••)(•(••))))•)) -70162539//100000000000000000 (•(•((•(••))(•(••)))))
Product at (13, 13) is 8135812193//5000000000000000 ⋅ (•(•(1(2•)))) ⋅ (•(•(1(2•)))) = 73222309737//1400000000000000000 (•(•(•(•(•(•(••))))))) + 24407436579//700000000000000000 (((••)(•(•(••))))(••))  + 24407436579//700000000000000000 (•(((••)(•(•(••))))•))  + 24407436579//700000000000000000 ((••)(•(•(•(•(••))))))  + 24407436579//700000000000000000 (•((••)(•(•(•(••)))))) 
Product at (13, 14) is 3424863//5000000000000 ⋅ (•(•(1(2•)))) ⋅ (•(2(•(1•)))) = 3424863//700000000000000 ((•((••)(•(••))))(••)) + 3424863//700000000000000 (•(((••)(•(••)))(••)))  + 10274589//1400000000000000 (•((•((••)(•(••))))•)) 
Product at (13, 15) is -2526852599//625000000000000 ⋅ (•(•(1(2•)))) ⋅ ((••)(2(1•))) = -2526852599//87500000000000000 ((••)((•((••)(••)))•)) -7580557797//87500000000000000 ((•((••)(••)))(•(••))) -7580557797//87500000000000000 (•(((••)(••))(•(••)))) -2526852599//87500000000000000 ((•((••)((••)(••))))•) -2526852599//87500000000000000 (•((•((••)(••)))(••)))
Product at (13, 16) is -938926247//5000000000000000 ⋅ (•(•(1(2•)))) ⋅ ((1•)(2(••))) = -134132321//100000000000000000 (•(((••)(•(•(••))))•)) -134132321//100000000000000000 ((•((••)((••)(••))))•)
Product at (13, 17) is -361359243//625000000000000 ⋅ (•(•(1(2•)))) ⋅ (•((1•)(2•))) = -154868247//12500000000000000 ((•((••)(•(••))))(••)) -154868247//12500000000000000 (•(((••)(•(••)))(••))) -464604741//25000000000000000 (•((•((••)(•(••))))•))
Product at (13, 18) is 81154731//2000000000000000 ⋅ (•(•(1(2•)))) ⋅ (2(1(•(••)))) = 11593533//160000000000000000 (•(((••)(•(•(••))))•))
Product at (13, 19) is 415785561//1250000000000000 ⋅ (•(•(1(2•)))) ⋅ (1(•(•(2•)))) = 415785561//140000000000000000 (•(•(•(•(•(•(••))))))) + 415785561//175000000000000000 (•(•((•((••)(••)))•)))  + 415785561//350000000000000000 (•((•((••)(•(••))))•)) 
Product at (13, 20) is 8100397713//2000000000000000 ⋅ (•(•(1(2•)))) ⋅ ((12)(•(••))) = 8100397713//140000000000000000 ((•(•(••)))(•(•(••)))) + 8100397713//224000000000000000 (•((•(•(••)))(•(••))))  + 8100397713//280000000000000000 (•(((••)(••))(•(••))))  + 8100397713//280000000000000000 (((••)(••))(•(•(••))))  + 8100397713//560000000000000000 (•(•((•(••))(•(••)))))  + 8100397713//1120000000000000000 ((•(•(•(••))))(•(••))) 
Product at (13, 21) is -1352575563//312500000000000 ⋅ (•(•(1(2•)))) ⋅ ((••)(1(2•))) = -12173180067//175000000000000000 (•((•(•(••)))(•(••)))) -4057726689//175000000000000000 (•(((••)(•(•(••))))•)) -4057726689//175000000000000000 ((••)(•(•(•(•(••)))))) -12173180067//175000000000000000 ((•(•(•(••))))(•(••))) -4057726689//175000000000000000 (•((••)(•(•(•(••))))))
Product at (13, 22) is 17448402483//5000000000000000 ⋅ (•(•(1(2•)))) ⋅ (•((12)(••))) = 17448402483//1400000000000000000 ((•((••)(•(••))))(••)) + 17448402483//1400000000000000000 (((••)(•(•(••))))(••))  + 52345207449//2800000000000000000 (•((•(•(••)))(•(••))))  + 17448402483//1400000000000000000 (•(((••)(•(••)))(••)))  + 17448402483//1400000000000000000 (•(((••)(•(•(••))))•))  + 52345207449//2800000000000000000 (•((•((••)(•(••))))•))  + 52345207449//700000000000000000 (•(•((•(••))(•(••)))))  + 52345207449//700000000000000000 ((••)((•(••))(•(••))))  + 17448402483//2800000000000000000 (•((••)(•(•(•(••)))))) 
Product at (13, 23) is 437943979//2500000000000000 ⋅ (•(•(1(2•)))) ⋅ (2(•(•(1•)))) = 437943979//700000000000000000 (•(((••)(•(•(••))))•))
Product at (13, 24) is -295903397//2500000000000000 ⋅ (•(•(1(2•)))) ⋅ ((2•)(•(1•))) = -887710191//350000000000000000 (•(•((•(••))(•(••)))))
Product at (13, 25) is 362201067//1000000000000000 ⋅ (•(•(1(2•)))) ⋅ (1(•(2(••)))) = 362201067//224000000000000000 (•(•(•(•(•(•(••))))))) + 362201067//280000000000000000 (•(•((•((••)(••)))•)))  + 362201067//560000000000000000 (•((•((••)(•(••))))•)) 
Product at (14, 14) is 29795440287//10000000000000000 ⋅ (•(2(•(1•)))) ⋅ (•(2(•(1•)))) = 29795440287//350000000000000000 (•(•(•(•(•(•(••))))))) + 29795440287//350000000000000000 ((••)((•((••)(••)))•))  + 29795440287//350000000000000000 (•(•((•((••)(••)))•)))  + 89386320861//1400000000000000000 ((•((••)(•(••))))(••))  + 29795440287//350000000000000000 ((••)(•(•(•(•(••))))))  + 89386320861//1400000000000000000 (•((•((••)(•(••))))•)) 
Product at (14, 15) is -90408864339//10000000000000000 ⋅ (•(2(•(1•)))) ⋅ ((••)(2(1•))) = -90408864339//1400000000000000000 ((••)((•((••)(••)))•)) -271226593017//1400000000000000000 ((•((••)(••)))(•(••))) -90408864339//1400000000000000000 ((••)(•(•(•(•(••)))))) -271226593017//1400000000000000000 ((•(•(•(••))))(•(••))) -90408864339//1400000000000000000 (•((••)(•(•(•(••)))))) -90408864339//1400000000000000000 (•((•((••)(••)))(••)))
Product at (14, 16) is -1350060971//10000000000000000 ⋅ (•(2(•(1•)))) ⋅ ((1•)(2(••))) = -192865853//200000000000000000 (•((•(•(••)))(•(••)))) -192865853//200000000000000000 (•(((••)(••))(•(••))))
Product at (14, 17) is -25329796971//10000000000000000 ⋅ (•(2(•(1•)))) ⋅ (•((1•)(2•))) = -25329796971//350000000000000000 ((••)((••)((••)(••)))) -25329796971//350000000000000000 (((••)(•(•(••))))(••)) -25329796971//350000000000000000 (•(((••)(•(•(••))))•)) -25329796971//350000000000000000 ((•((••)((••)(••))))•)
Product at (14, 18) is -1221495499//10000000000000000 ⋅ (•(2(•(1•)))) ⋅ (2(1(•(••)))) = -174499357//320000000000000000 (•(•(•(•(•(•(••))))))) -174499357//400000000000000000 (•(•((•((••)(••)))•))) -174499357//200000000000000000 (•(((••)(•(•(••))))•)) -174499357//800000000000000000 (•((•((••)(•(••))))•)) -174499357//200000000000000000 ((•((••)((••)(••))))•) -174499357//400000000000000000 (•(•((•(••))(•(••)))))
Product at (14, 19) is 2030954511//10000000000000000 ⋅ (•(2(•(1•)))) ⋅ (1(•(•(2•)))) = 2030954511//2800000000000000000 (•((•(•(••)))(•(••))))
Product at (14, 20) is 78805464901//10000000000000000 ⋅ (•(2(•(1•)))) ⋅ ((12)(•(••))) = 78805464901//700000000000000000 ((•(•(••)))(•(•(••)))) + 78805464901//5600000000000000000 (•((•(•(••)))(•(••))))  + 78805464901//1400000000000000000 (((••)(••))(•(•(••))))  + 78805464901//5600000000000000000 ((•(•(•(••))))(•(••))) 
Product at (14, 21) is -85292725101//10000000000000000 ⋅ (•(2(•(1•)))) ⋅ ((••)(1(2•))) = -85292725101//2800000000000000000 ((•((••)(•(••))))(••)) -85292725101//2800000000000000000 (•(((••)(•(••)))(••))) -255878175303//2800000000000000000 (((••)(•(••)))(•(••)))
Product at (14, 22) is 85789513139//10000000000000000 ⋅ (•(2(•(1•)))) ⋅ (•((12)(••))) = 85789513139//2800000000000000000 (((••)(•(•(••))))(••)) + 257368539417//5600000000000000000 (•((•(•(••)))(•(••))))  + 85789513139//2800000000000000000 (•(((••)(•(•(••))))•))  + 85789513139//5600000000000000000 (•((••)(•(•(•(••)))))) 
Product at (14, 23) is -2817770289//10000000000000000 ⋅ (•(2(•(1•)))) ⋅ (2(•(•(1•)))) = -36631013757//5600000000000000000 (•(•(•(•(•(•(••))))))) -8453310867//1400000000000000000 (•(•((•((••)(••)))•))) -2817770289//700000000000000000 (•(((••)(•(•(••))))•)) -2817770289//700000000000000000 (•((•((••)(•(••))))•)) -2817770289//700000000000000000 ((•((••)((••)(••))))•)
Product at (14, 24) is 216254829//1250000000000000 ⋅ (•(2(•(1•)))) ⋅ ((2•)(•(1•))) = 92680641//25000000000000000 (•(((••)(•(••)))(••))) + 30893547//6250000000000000 (•((••)(•(•(•(••))))))  + 30893547//6250000000000000 (•((•((••)(••)))(••))) 
Product at (14, 25) is 484699893//2000000000000000 ⋅ (•(2(•(1•)))) ⋅ (1(•(2(••)))) = 484699893//1120000000000000000 (•((•(•(••)))(•(••))))
Product at (15, 15) is 396884669621//10000000000000000 ⋅ ((••)(2(1•))) ⋅ ((••)(2(1•))) = 3571962026589//1400000000000000000 ((•(•(••)))(•(•(••)))) + 1190654008863//2800000000000000000 (((••)(•(•(••))))(••))  + 3571962026589//2800000000000000000 (((••)(••))(•(•(••)))) 
Product at (15, 16) is 869102179//2500000000000000 ⋅ ((••)(2(1•))) ⋅ ((1•)(2(••))) = 2607306537//700000000000000000 ((••)((•(••))(•(••))))
Product at (15, 17) is 88340655571//10000000000000000 ⋅ ((••)(2(1•))) ⋅ (•((1•)(2•))) = 37860280959//400000000000000000 ((•((••)(•(••))))(••)) + 37860280959//400000000000000000 (•(((••)(•(••)))(••)))  + 113580842877//400000000000000000 (((••)(•(••)))(•(••))) 
Product at (15, 18) is 322291593//2500000000000000 ⋅ ((••)(2(1•))) ⋅ (2(1(•(••)))) = 322291593//700000000000000000 ((••)((•((••)(••)))•)) + 322291593//1400000000000000000 ((•((••)(•(••))))(••))  + 322291593//560000000000000000 ((••)(•(•(•(•(••)))))) 
Product at (15, 19) is -5238426809//5000000000000000 ⋅ ((••)(2(1•))) ⋅ (1(•(•(2•)))) = -748346687//200000000000000000 (((••)(•(•(••))))(••))
Product at (15, 20) is -176709409091//5000000000000000 ⋅ ((••)(2(1•))) ⋅ ((12)(•(••))) = -176709409091//280000000000000000 ((•((••)(••)))(•(••))) -1943803500001//2800000000000000000 (((••)(•(••)))(•(••))) -176709409091//1400000000000000000 ((••)((•(••))(•(••)))) -176709409091//280000000000000000 ((•(•(•(••))))(•(••)))
Product at (15, 21) is 379551097509//10000000000000000 ⋅ ((••)(2(1•))) ⋅ ((••)(1(2•))) = 379551097509//700000000000000000 ((••)((••)((••)(••)))) + 1138653292527//350000000000000000 (((••)(••))((••)(••)))  + 1138653292527//700000000000000000 (((••)(••))(•(•(••)))) 
Product at (15, 22) is -377510703723//10000000000000000 ⋅ ((••)(2(1•))) ⋅ (•((12)(••))) = -377510703723//5600000000000000000 ((•((••)(•(••))))(••)) -1132532111169//2800000000000000000 (•((•(•(••)))(•(••)))) -1132532111169//2800000000000000000 (•(((••)(••))(•(••)))) -377510703723//2800000000000000000 (•(((••)(•(••)))(••))) -1132532111169//5600000000000000000 (((••)(•(••)))(•(••)))
Product at (15, 23) is -5101706583//5000000000000000 ⋅ ((••)(2(1•))) ⋅ (2(•(•(1•)))) = -5101706583//700000000000000000 ((••)((•((••)(••)))•)) -5101706583//1400000000000000000 ((•((••)(•(••))))(••)) -5101706583//560000000000000000 ((••)(•(•(•(•(••))))))
Product at (15, 24) is 1986745033//2000000000000000 ⋅ ((••)(2(1•))) ⋅ ((2•)(•(1•))) = 283820719//20000000000000000 ((••)((••)((••)(••)))) + 283820719//20000000000000000 (((••)(•(•(••))))(••)) 
Product at (15, 25) is -12284877183//10000000000000000 ⋅ ((••)(2(1•))) ⋅ (1(•(2(••)))) = -12284877183//5600000000000000000 (((••)(•(•(••))))(••))
Product at (16, 16) is 16586097987//10000000000000000 ⋅ ((1•)(2(••))) ⋅ ((1•)(2(••))) = 149274881883//2800000000000000000 ((•((••)(••)))(•(••))) + 49758293961//2800000000000000000 (((••)(•(••)))(•(••)))  + 149274881883//2800000000000000000 ((•(•(•(••))))(•(••))) 
Product at (16, 17) is -1098877803//2000000000000000 ⋅ ((1•)(2(••))) ⋅ (•((1•)(2•))) = -3296633409//280000000000000000 (•((•(•(••)))(•(••)))) -3296633409//280000000000000000 (•(((••)(••))(•(••))))
Product at (16, 18) is 445702753//5000000000000000 ⋅ ((1•)(2(••))) ⋅ (2(1(•(••)))) = 445702753//1400000000000000000 ((•((••)(••)))(•(••))) + 445702753//2800000000000000000 (((••)(•(••)))(•(••)))  + 445702753//1120000000000000000 ((•(•(•(••))))(•(••))) 
Product at (16, 19) is -328428259//1250000000000000 ⋅ ((1•)(2(••))) ⋅ (1(•(•(2•)))) = -328428259//175000000000000000 ((••)((•((••)(••)))•)) -328428259//87500000000000000 ((•((••)(•(••))))(••)) -328428259//350000000000000000 (((••)(•(•(••))))(••)) -328428259//175000000000000000 ((••)(•(•(•(•(••)))))) -985284777//175000000000000000 ((••)((•(••))(•(••))))
Product at (16, 20) is -341990341//1000000000000000 ⋅ ((1•)(2(••))) ⋅ ((12)(•(••))) = -48855763//80000000000000000 (((••)(•(••)))(•(••)))
Product at (16, 21) is 1791648027//5000000000000000 ⋅ ((1•)(2(••))) ⋅ ((••)(1(2•))) = 1791648027//700000000000000000 ((••)((••)((••)(••)))) + 1791648027//700000000000000000 (((••)(•(•(••))))(••)) 
Product at (16, 22) is -1890986167//5000000000000000 ⋅ ((1•)(2(••))) ⋅ (•((12)(••))) = -270140881//400000000000000000 (•(((••)(•(••)))(••)))
Product at (16, 23) is 11069473//78125000000000 ⋅ ((1•)(2(••))) ⋅ (2(•(•(1•)))) = 11069473//10937500000000000 ((•((••)(••)))(•(••))) + 11069473//21875000000000000 (((••)(•(••)))(•(••)))  + 11069473//8750000000000000 ((•(•(•(••))))(•(••))) 
Product at (16, 24) is -2214211961//5000000000000000 ⋅ ((1•)(2(••))) ⋅ ((2•)(•(1•))) = -2214211961//87500000000000000 (((••)(••))((••)(••))) -2214211961//87500000000000000 ((•(•(••)))(•(•(••)))) -2214211961//87500000000000000 (((••)(••))(•(•(••))))
Product at (16, 25) is -3260729989//5000000000000000 ⋅ ((1•)(2(••))) ⋅ (1(•(2(••)))) = -9782189967//1400000000000000000 ((••)((•((••)(••)))•)) -3260729989//1400000000000000000 ((•((••)(•(••))))(••)) -3260729989//2800000000000000000 (((••)(•(•(••))))(••)) -9782189967//1400000000000000000 ((••)(•(•(•(•(••)))))) -9782189967//1400000000000000000 ((••)((•(••))(•(••))))
Product at (17, 17) is 53215523467//10000000000000000 ⋅ (•((1•)(2•))) ⋅ (•((1•)(2•))) = 478939711203//700000000000000000 (•(•((•(••))(•(••))))) + 478939711203//700000000000000000 ((••)((•(••))(•(••)))) 
Product at (17, 18) is 3900077897//10000000000000000 ⋅ (•((1•)(2•))) ⋅ (2(1(•(••)))) = 3900077897//2800000000000000000 (•(((••)(•(••)))(••))) + 3900077897//1120000000000000000 (•((••)(•(•(•(••))))))  + 3900077897//1400000000000000000 (•((•((••)(••)))(••))) 
Product at (17, 19) is 3570744013//10000000000000000 ⋅ (•((1•)(2•))) ⋅ (1(•(•(2•)))) = 3570744013//1400000000000000000 (•(((••)(•(••)))(••))) + 3570744013//560000000000000000 (•((••)(•(•(•(••))))))  + 3570744013//700000000000000000 (•((•((••)(••)))(••))) 
Product at (17, 20) is -15942738089//2000000000000000 ⋅ (•((1•)(2•))) ⋅ ((12)(•(••))) = -15942738089//35000000000000000 (((••)(••))((••)(••))) -15942738089//280000000000000000 ((•((••)(••)))(•(••))) -15942738089//280000000000000000 (•(((••)(••))(•(••)))) -15942738089//70000000000000000 (((••)(••))(•(•(••))))
Product at (17, 21) is 88340655571//10000000000000000 ⋅ (•((1•)(2•))) ⋅ ((••)(1(2•))) = 37860280959//400000000000000000 ((•((••)(•(••))))(••)) + 37860280959//400000000000000000 (•(((••)(•(••)))(••)))  + 113580842877//400000000000000000 (((••)(•(••)))(•(••))) 
Product at (17, 22) is -83861020939//10000000000000000 ⋅ (•((1•)(2•))) ⋅ (•((12)(••))) = -83861020939//700000000000000000 ((••)((••)((••)(••)))) -251583062817//1400000000000000000 (•(((••)(••))(•(••)))) -83861020939//700000000000000000 ((•((••)((••)(••))))•) -83861020939//1400000000000000000 (•((•((••)(••)))(••)))
Product at (17, 23) is 3570744013//10000000000000000 ⋅ (•((1•)(2•))) ⋅ (2(•(•(1•)))) = 3570744013//1400000000000000000 (•(((••)(•(••)))(••))) + 3570744013//560000000000000000 (•((••)(•(•(•(••))))))  + 3570744013//700000000000000000 (•((•((••)(••)))(••))) 
Product at (17, 24) is -5312958713//10000000000000000 ⋅ (•((1•)(2•))) ⋅ ((2•)(•(1•))) = -15938876139//700000000000000000 (•((•(•(••)))(•(••)))) -15938876139//700000000000000000 (•(((••)(••))(•(••))))
Product at (17, 25) is 1755934779//5000000000000000 ⋅ (•((1•)(2•))) ⋅ (1(•(2(••)))) = 1755934779//1400000000000000000 (•(((••)(•(••)))(••))) + 1755934779//560000000000000000 (•((••)(•(•(•(••))))))  + 1755934779//700000000000000000 (•((•((••)(••)))(••))) 
Product at (18, 18) is 1657293631//1250000000000000 ⋅ (2(1(•(••)))) ⋅ (2(1(•(••)))) = 236756233//10000000000000000 (•(•(•(•(•(•(••))))))) + 236756233//10000000000000000 (•(•((•((••)(••)))•)))  + 236756233//100000000000000000 (•((•(•(••)))(•(••))))  + 236756233//10000000000000000 (•(((••)(•(•(••))))•))  + 236756233//10000000000000000 (•((•((••)(•(••))))•))  + 236756233//10000000000000000 ((•((••)((••)(••))))•)  + 236756233//10000000000000000 (•(•((•(••))(•(••))))) 
Product at (18, 19) is 77327983//10000000000000000 ⋅ (2(1(•(••)))) ⋅ (1(•(•(2•)))) = 77327983//2800000000000000000 ((•(•(••)))(•(•(••))))
Product at (18, 20) is -300807881//5000000000000000 ⋅ (2(1(•(••)))) ⋅ ((12)(•(••))) = -300807881//5600000000000000000 ((•(•(•(••))))(•(••)))
Product at (18, 21) is 370839317//5000000000000000 ⋅ (2(1(•(••)))) ⋅ ((••)(1(2•))) = 370839317//2800000000000000000 (((••)(•(•(••))))(••))
Product at (18, 22) is -324255579//5000000000000000 ⋅ (2(1(•(••)))) ⋅ (•((12)(••))) = -324255579//5600000000000000000 (•((••)(•(•(•(••))))))
Product at (18, 23) is 1974392347//10000000000000000 ⋅ (2(1(•(••)))) ⋅ (2(•(•(1•)))) = 1974392347//2240000000000000000 (•(•(•(•(•(•(••))))))) + 1974392347//2800000000000000000 (•(•((•((••)(••)))•)))  + 1974392347//1120000000000000000 (•((•(•(••)))(•(••))))  + 1974392347//1400000000000000000 (•(((••)(•(•(••))))•))  + 1974392347//1400000000000000000 (•(((••)(••))(•(••))))  + 1974392347//5600000000000000000 (•((•((••)(•(••))))•))  + 1974392347//1400000000000000000 ((•((••)((••)(••))))•)  + 1974392347//2800000000000000000 (•(•((•(••))(•(••))))) 
Product at (18, 24) is -1763161169//10000000000000000 ⋅ (2(1(•(••)))) ⋅ ((2•)(•(1•))) = -251880167//100000000000000000 ((••)((••)((••)(••)))) -251880167//200000000000000000 ((••)((•((••)(••)))•)) -251880167//400000000000000000 ((•((••)(•(••))))(••)) -251880167//100000000000000000 (((••)(•(•(••))))(••)) -251880167//160000000000000000 ((••)(•(•(•(•(••)))))) -251880167//200000000000000000 ((••)((•(••))(•(••))))
Product at (18, 25) is 39320943//5000000000000000 ⋅ (2(1(•(••)))) ⋅ (1(•(2(••)))) = 39320943//2800000000000000000 ((•(•(••)))(•(•(••))))
Product at (19, 19) is 10387789251//10000000000000000 ⋅ (1(•(•(2•)))) ⋅ (1(•(•(2•)))) = 19291608609//400000000000000000 (•(•(•(•(•(•(••))))))) + 4451909679//100000000000000000 (•(•((•((••)(••)))•)))  + 1483969893//50000000000000000 (•(((••)(•(•(••))))•))  + 4451909679//200000000000000000 (•(((••)(•(••)))(••)))  + 1483969893//50000000000000000 (•((•((••)(•(••))))•))  + 1483969893//50000000000000000 ((•((••)((••)(••))))•)  + 1483969893//50000000000000000 (•((••)(•(•(•(••))))))  + 1483969893//50000000000000000 (•((•((••)(••)))(••))) 
Product at (19, 20) is 9871708197//10000000000000000 ⋅ (1(•(•(2•)))) ⋅ ((12)(•(••))) = 9871708197//5600000000000000000 ((•(•(•(••))))(•(••)))
Product at (19, 21) is -5101706583//5000000000000000 ⋅ (1(•(•(2•)))) ⋅ ((••)(1(2•))) = -5101706583//700000000000000000 ((••)((•((••)(••)))•)) -5101706583//1400000000000000000 ((•((••)(•(••))))(••)) -5101706583//560000000000000000 ((••)(•(•(•(•(••))))))
Product at (19, 22) is 10641500707//10000000000000000 ⋅ (1(•(•(2•)))) ⋅ (•((12)(••))) = 10641500707//5600000000000000000 (•((••)(•(•(•(••))))))
Product at (19, 23) is 428857547//10000000000000000 ⋅ (1(•(•(2•)))) ⋅ (2(•(•(1•)))) = 428857547//1400000000000000000 ((•(•(••)))(•(•(••))))
Product at (19, 24) is 305150373//2500000000000000 ⋅ (1(•(•(2•)))) ⋅ ((2•)(•(1•))) = 305150373//175000000000000000 ((•((••)(••)))(•(••))) + 305150373//350000000000000000 (((••)(•(••)))(•(••)))  + 305150373//140000000000000000 ((•(•(•(••))))(•(••))) 
Product at (19, 25) is 294205373//1250000000000000 ⋅ (1(•(•(2•)))) ⋅ (1(•(2(••)))) = 546381407//200000000000000000 (•(•(•(•(•(•(••))))))) + 126088017//50000000000000000 (•(•((•((••)(••)))•)))  + 42029339//20000000000000000 (•(((••)(•(•(••))))•))  + 42029339//12500000000000000 (•(((••)(•(••)))(••)))  + 378264051//100000000000000000 (•((•((••)(•(••))))•))  + 42029339//25000000000000000 ((•((••)((••)(••))))•)  + 126088017//50000000000000000 (•(•((•(••))(•(••)))))  + 42029339//25000000000000000 (•((••)(•(•(•(••))))))  + 42029339//25000000000000000 (•((•((••)(••)))(••))) 
Product at (20, 20) is 16935982857//500000000000000 ⋅ ((12)(•(••))) ⋅ ((12)(•(••))) = 16935982857//14000000000000000 ((••)((••)((••)(••)))) + 16935982857//14000000000000000 ((••)((•((••)(••)))•))  + 16935982857//14000000000000000 ((•((••)(•(••))))(••))  + 16935982857//14000000000000000 (((••)(•(•(••))))(••))  + 16935982857//14000000000000000 ((••)(•(•(•(•(••))))))  + 16935982857//140000000000000000 (((••)(•(••)))(•(••)))  + 16935982857//14000000000000000 ((••)((•(••))(•(••)))) 
Product at (20, 21) is -176709409091//5000000000000000 ⋅ ((12)(•(••))) ⋅ ((••)(1(2•))) = -176709409091//280000000000000000 ((•((••)(••)))(•(••))) -1943803500001//2800000000000000000 (((••)(•(••)))(•(••))) -176709409091//1400000000000000000 ((••)((•(••))(•(••)))) -176709409091//280000000000000000 ((•(•(•(••))))(•(••)))
Product at (20, 22) is 165788577519//5000000000000000 ⋅ ((12)(•(••))) ⋅ (•((12)(••))) = 165788577519//175000000000000000 (((••)(••))((••)(••))) + 165788577519//1400000000000000000 ((•((••)(••)))(•(••)))  + 165788577519//1400000000000000000 (•(((••)(••))(•(••))))  + 165788577519//350000000000000000 (((••)(••))(•(•(••))))  + 1823674352709//2800000000000000000 (•(((••)(•(••)))(••)))  + 165788577519//280000000000000000 (•((••)(•(•(•(••))))))  + 165788577519//280000000000000000 (•((•((••)(••)))(••))) 
Product at (20, 23) is 9871708197//10000000000000000 ⋅ ((12)(•(••))) ⋅ (2(•(•(1•)))) = 9871708197//5600000000000000000 ((•(•(•(••))))(•(••)))
Product at (20, 24) is -2301530723//2500000000000000 ⋅ ((12)(•(••))) ⋅ ((2•)(•(1•))) = -2301530723//700000000000000000 (((••)(•(••)))(•(••)))
Product at (20, 25) is 11559805157//10000000000000000 ⋅ ((12)(•(••))) ⋅ (1(•(2(••)))) = 11559805157//11200000000000000000 ((•(•(•(••))))(•(••)))
Product at (21, 21) is 396884669621//10000000000000000 ⋅ ((••)(1(2•))) ⋅ ((••)(1(2•))) = 3571962026589//1400000000000000000 ((•(•(••)))(•(•(••)))) + 1190654008863//2800000000000000000 (((••)(•(•(••))))(••))  + 3571962026589//2800000000000000000 (((••)(••))(•(•(••)))) 
Product at (21, 22) is -377510703723//10000000000000000 ⋅ ((••)(1(2•))) ⋅ (•((12)(••))) = -377510703723//5600000000000000000 ((•((••)(•(••))))(••)) -1132532111169//2800000000000000000 (•((•(•(••)))(•(••)))) -1132532111169//2800000000000000000 (•(((••)(••))(•(••)))) -377510703723//2800000000000000000 (•(((••)(•(••)))(••))) -1132532111169//5600000000000000000 (((••)(•(••)))(•(••)))
Product at (21, 23) is -5238426809//5000000000000000 ⋅ ((••)(1(2•))) ⋅ (2(•(•(1•)))) = -748346687//200000000000000000 (((••)(•(•(••))))(••))
Product at (21, 24) is 9674428817//10000000000000000 ⋅ ((••)(1(2•))) ⋅ ((2•)(•(1•))) = 29023286451//1400000000000000000 ((••)((•(••))(•(••))))
Product at (21, 25) is -12055172997//10000000000000000 ⋅ ((••)(1(2•))) ⋅ (1(•(2(••)))) = -1722167571//400000000000000000 ((••)((•((••)(••)))•)) -1722167571//800000000000000000 ((•((••)(•(••))))(••)) -1722167571//320000000000000000 ((••)(•(•(•(•(••))))))
Product at (22, 22) is 55501531651//1250000000000000 ⋅ (•((12)(••))) ⋅ (•((12)(••))) = 55501531651//35000000000000000 ((••)((••)((••)(••)))) + 166504594953//175000000000000000 (((••)(•(•(••))))(••))  + 166504594953//175000000000000000 (•(((••)(•(•(••))))•))  + 166504594953//175000000000000000 (•(((••)(••))(•(••))))  + 55501531651//35000000000000000 ((•((••)((••)(••))))•)  + 55501531651//175000000000000000 (•((•((••)(••)))(••))) 
Product at (22, 23) is 10641500707//10000000000000000 ⋅ (•((12)(••))) ⋅ (2(•(•(1•)))) = 10641500707//5600000000000000000 (•((••)(•(•(•(••))))))
Product at (22, 24) is -5009787047//5000000000000000 ⋅ (•((12)(••))) ⋅ ((2•)(•(1•))) = -5009787047//1400000000000000000 (•(((••)(•(••)))(••)))
Product at (22, 25) is 1557469231//1250000000000000 ⋅ (•((12)(••))) ⋅ (1(•(2(••)))) = 1557469231//1400000000000000000 (•((••)(•(•(•(••))))))
Product at (23, 23) is 10387789251//10000000000000000 ⋅ (2(•(•(1•)))) ⋅ (2(•(•(1•)))) = 19291608609//400000000000000000 (•(•(•(•(•(•(••))))))) + 4451909679//100000000000000000 (•(•((•((••)(••)))•)))  + 1483969893//50000000000000000 (•(((••)(•(•(••))))•))  + 4451909679//200000000000000000 (•(((••)(•(••)))(••)))  + 1483969893//50000000000000000 (•((•((••)(•(••))))•))  + 1483969893//50000000000000000 ((•((••)((••)(••))))•)  + 1483969893//50000000000000000 (•((••)(•(•(•(••))))))  + 1483969893//50000000000000000 (•((•((••)(••)))(••))) 
Product at (23, 24) is -204544007//250000000000000 ⋅ (2(•(•(1•)))) ⋅ ((2•)(•(1•))) = -204544007//8750000000000000 ((••)((••)((••)(••)))) -613632021//17500000000000000 ((••)((•((••)(••)))•)) -204544007//8750000000000000 ((•((••)(•(••))))(••)) -204544007//8750000000000000 (((••)(•(•(••))))(••)) -2659072091//70000000000000000 ((••)(•(•(•(•(••))))))
Product at (23, 25) is 243129717//5000000000000000 ⋅ (2(•(•(1•)))) ⋅ (1(•(2(••)))) = 243129717//1400000000000000000 ((•(•(••)))(•(•(••))))
Product at (24, 24) is 199388309//156250000000000 ⋅ ((2•)(•(1•))) ⋅ ((2•)(•(1•))) = 598164927//5468750000000000 ((•((••)(••)))(•(••))) + 1794494781//21875000000000000 (((••)(•(••)))(•(••)))  + 598164927//5468750000000000 ((•(•(•(••))))(•(••))) 
Product at (24, 25) is 1275709817//10000000000000000 ⋅ ((2•)(•(1•))) ⋅ (1(•(2(••)))) = 1275709817//1400000000000000000 ((•((••)(••)))(•(••))) + 1275709817//2800000000000000000 (((••)(•(••)))(•(••)))  + 1275709817//1120000000000000000 ((•(•(•(••))))(•(••))) 
Product at (25, 25) is 12410622993//5000000000000000 ⋅ (1(•(2(••)))) ⋅ (1(•(2(••)))) = 37231868979//1400000000000000000 (•(•(•(•(•(•(••))))))) + 37231868979//1400000000000000000 (•(•((•((••)(••)))•)))  + 12410622993//2800000000000000000 (•(((••)(•(•(••))))•))  + 12410622993//1400000000000000000 (•(((••)(•(••)))(••)))  + 12410622993//1400000000000000000 (•((•((••)(•(••))))•))  + 37231868979//1400000000000000000 (•(•((•(••))(•(••)))))  + 37231868979//1400000000000000000 (•((••)(•(•(•(••))))))  + 37231868979//1400000000000000000 (•((•((••)(••)))(••))) 
Block (••) total:
 323909217263//400000000000000000 (•(•(•(•(•(•(••))))))) + 3895182827063//350000000000000000 (((••)(••))((••)(••)))  + 24627704553//8000000000000000 (((••)(•(•(••))))(••))  -4015699183571//700000000000000000 ((•((••)(••)))(•(••))) + 2965690293//4000000000000000 ((••)((•((••)(••)))•))  + 1003151832969//1400000000000000000 (•(•((•((••)(••)))•)))  -1619752505121//700000000000000000 (•(((••)(••))(•(••)))) + 1936009959603//175000000000000000 (((••)(••))(•(•(••))))  -1056775296489//175000000000000000 (((••)(•(••)))(•(••))) + 774485454003//1400000000000000000 (•((•((••)(•(••))))•))  + 19164001539//5468750000000000 ((••)((••)((••)(••))))  -1662277024169//700000000000000000 (•((•(•(••)))(•(••)))) + 1979556291773//2800000000000000000 (•(((••)(•(••)))(••)))  + 1158416974851//1400000000000000000 (•((••)(•(•(•(••))))))  + 7766583260791//700000000000000000 ((•(•(••)))(•(•(••))))  + 4276750025221//2800000000000000000 ((•((••)(•(••))))(••))  + 267901070419//400000000000000000 (•(((••)(•(•(••))))•))  + 152617706383//350000000000000000 ((••)(•(•(•(•(••))))))  + 244927023409//350000000000000000 ((•((••)((••)(••))))•)  + 1119716350481//1400000000000000000 (•(•((•(••))(•(••)))))  + 6722278393027//1400000000000000000 ((••)((•(••))(•(••))))  -3940455742421//700000000000000000 ((•(•(•(••))))(•(••))) + 243203910281//280000000000000000 (•((•((••)(••)))(••))) >=0

Block of type ((•((••)(•(••))))(••)) with flags:
((1((23)(4(56))))(78))
PSD matrix:
231971//80000
Nonzero flag products:
Product at (1, 1) is 231971//80000 ⋅ ((1((23)(4(56))))(78)) ⋅ ((1((23)(4(56))))(78)) = 231971//403200000 ((•((••)(•(••))))(••))
Block ((•((••)(•(••))))(••)) total:
 231971//403200000 ((•((••)(•(••))))(••))>=0

Block of type (•(•((•(••))(•(••))))) with flags:
(1(2((3(45))(6(78)))))
PSD matrix:
3759//6250000
Nonzero flag products:
Product at (1, 1) is 3759//6250000 ⋅ (1(2((3(45))(6(78))))) ⋅ (1(2((3(45))(6(78))))) = 179//1500000000 (•(•((•(••))(•(••)))))
Block (•(•((•(••))(•(••))))) total:
 179//1500000000 (•(•((•(••))(•(••)))))>=0

Block of type (•(•(•(•(•(•(••))))))) with flags:
(1(2(3(4(5(6(78)))))))
PSD matrix:
26917//100000000
Nonzero flag products:
Product at (1, 1) is 26917//100000000 ⋅ (1(2(3(4(5(6(78))))))) ⋅ (1(2(3(4(5(6(78))))))) = 26917//2016000000000 (•(•(•(•(•(•(••)))))))
Block (•(•(•(•(•(•(••))))))) total:
 26917//2016000000000 (•(•(•(•(•(•(••)))))))>=0

Block of type (((••)(••))((••)(••))) with flags:
(((12)(34))((56)(78)))
PSD matrix:
109768023//50000000
Nonzero flag products:
Product at (1, 1) is 109768023//50000000 ⋅ (((12)(34))((56)(78))) ⋅ (((12)(34))((56)(78))) = 12196447//1750000000 (((••)(••))((••)(••)))
Block (((••)(••))((••)(••))) total:
 12196447//1750000000 (((••)(••))((••)(••)))>=0

Block of type (•(•((•((••)(••)))•))) with flags:
(1(2((3((45)(67)))8)))
PSD matrix:
100393//20000000
Nonzero flag products:
Product at (1, 1) is 100393//20000000 ⋅ (1(2((3((45)(67)))8))) ⋅ (1(2((3((45)(67)))8))) = 100393//100800000000 (•(•((•((••)(••)))•)))
Block (•(•((•((••)(••)))•))) total:
 100393//100800000000 (•(•((•((••)(••)))•)))>=0

Block of type (•(•(••))) with flags:
(•(1(•(2(34)))))
(1((2•)(•(34))))
(1(2(•(•(34)))))
((••)(1(2(34))))
(1((2•)(3(4•))))
(•((1•)(2(34))))
(1(2(3(•(4•)))))
((2(34))(•(1•)))
((1(••))(2(34)))
(1(2(4(•(3•)))))
(1((34)(2(••))))
(•(1(2(4(3•)))))
(1(2(•(3(4•)))))
((1((2•)(34)))•)
((2((3•)(4•)))1)
(1(2(•(4(3•)))))
(•(1(2(•(34)))))
(•(1(2(3(4•)))))
(1(•(•(2(34)))))
((1•)(•(2(34))))
(1(2(4(3(••)))))
(1(•(2(4(3•)))))
((1•)(2(•(34))))
(1(•(2(•(34)))))
(1((••)(2(34))))
((1•)(2(4(3•))))
((2((34)(••)))1)
((1•)(2(3(4•))))
((1•)((2•)(34)))
(1(2(3(4(••)))))
(•(•(1(2(34)))))
(1((34)(•(2•))))
(1(•(2(3(4•)))))
(1((2•)(4(3•))))
((•((2•)(34)))1)
PSD matrix:
35×35 Matrix{Rational{BigInt}}:
   25133718843//1000000000000000      25354429269//10000000000000000     1401039517//5000000000000000    -4027192897//500000000000000       24976611527//10000000000000000   -89905548103//10000000000000000      837730429//2500000000000000     -1680633371//1250000000000000    -6723685767//5000000000000000       837730429//2500000000000000      4939987039//5000000000000000     -9509418763//10000000000000000    2724058223//10000000000000000    -25016515293//2000000000000000      1468479429//2500000000000000     2724058223//10000000000000000    -1159030313//1250000000000000     -9509418763//10000000000000000   -77448761529//10000000000000000   64963279921//10000000000000000      418780879//1250000000000000   -25290855191//5000000000000000      2233016069//1250000000000000    -10089943003//2000000000000000     47217967237//5000000000000000      8689604773//5000000000000000        953017811//1000000000000000      8689604773//5000000000000000    -225231447731//10000000000000000     3350351123//10000000000000000  -49393828047//10000000000000000       98767157//100000000000000    -25290855191//5000000000000000      24976611527//10000000000000000     -9629432869//1250000000000000
   25354429269//10000000000000000     87293235741//1000000000000000   -124445898667//5000000000000000    -3412496267//500000000000000      126841164389//2500000000000000   -221960220753//10000000000000000   -16237763959//2500000000000000     -7604141333//1250000000000000   -60837503347//10000000000000000   -16237763959//2500000000000000    -13269590623//1000000000000000     32699774859//5000000000000000   -25214110897//1250000000000000    -377754281943//2000000000000000     22752250223//2500000000000000   -25214110897//1250000000000000       500991901//39062500000000       32699774859//5000000000000000     12737772433//5000000000000000   -20333004073//5000000000000000     -3247682139//500000000000000      1625849379//1250000000000000    132598017359//5000000000000000     39880970841//10000000000000000     4837848899//5000000000000000     58909145451//5000000000000000     591396516677//10000000000000000    58909145451//5000000000000000    -683799196787//2000000000000000    -64953640301//10000000000000000    -800267321//400000000000000    -132702949721//10000000000000000    1625849379//1250000000000000     126841164389//2500000000000000   -1840571927187//10000000000000000
    1401039517//5000000000000000    -124445898667//5000000000000000    394915787811//10000000000000000   22741326519//10000000000000000   -102761193857//10000000000000000   122554480663//10000000000000000     3489951517//1250000000000000     33722558987//10000000000000000    2107744641//625000000000000       3489951517//1250000000000000      8253994681//2000000000000000    -14658419713//10000000000000000     559070227//2500000000000000     374881911759//10000000000000000   -31192083071//10000000000000000     559070227//2500000000000000   -137016174763//10000000000000000   -14658419713//10000000000000000     5876688773//5000000000000000    15366381837//10000000000000000    27920115723//10000000000000000    3658490777//5000000000000000    -10582231243//500000000000000     -17920074921//2000000000000000     -1002578961//1000000000000000     -7392570027//2500000000000000     -75717143251//2000000000000000     -7392570027//2500000000000000     300825157597//5000000000000000     27920101257//10000000000000000   27934058353//10000000000000000     5159190423//1250000000000000     3658490777//5000000000000000    -102761193857//10000000000000000    350118510093//10000000000000000
   -4027192897//500000000000000       -3412496267//500000000000000      22741326519//10000000000000000  490882752853//10000000000000000     -6476220563//1000000000000000    120670778123//10000000000000000      138051133//78125000000000         396696693//1000000000000000      248015291//625000000000000        138051133//78125000000000        -341354811//312500000000000     -17157956823//2000000000000000     5866767639//2500000000000000     338708492859//10000000000000000    -5819426087//10000000000000000    5866767639//2500000000000000    -87988157503//10000000000000000   -17157956823//2000000000000000     -1019830773//10000000000000000        164869//1000000000000000      4417777391//2500000000000000     7647208723//10000000000000000   -12465640633//5000000000000000      1606126837//2500000000000000      4224373331//2500000000000000    -20434433071//10000000000000000       -15881779//4000000000000       -20434433071//10000000000000000     70738604091//1250000000000000      3534226673//2000000000000000   -71339399643//10000000000000000   -10919016787//10000000000000000    7647208723//10000000000000000     -6476220563//1000000000000000     224856905719//10000000000000000
   24976611527//10000000000000000    126841164389//2500000000000000   -102761193857//10000000000000000   -6476220563//1000000000000000     695197558537//10000000000000000  -194743179629//10000000000000000  -145732701401//10000000000000000   -26557593421//5000000000000000   -53119142541//10000000000000000    -3955051227//400000000000000    -123791893993//10000000000000000    68204345057//10000000000000000  -36589711823//2500000000000000    -903203860143//5000000000000000      5430920997//400000000000000    -63509392107//5000000000000000     75014596131//10000000000000000    81895913953//10000000000000000    13820228569//5000000000000000   -38618064843//10000000000000000   -98877051287//10000000000000000    2905359379//2000000000000000     14056545497//1000000000000000     20968506507//10000000000000000      451039881//1000000000000000    133295565697//10000000000000000     11560540447//312500000000000      83375610237//5000000000000000   -3283158707829//10000000000000000  -145732521909//10000000000000000  -14108629863//10000000000000000   -24759722769//2000000000000000    19422932151//10000000000000000    585467227671//10000000000000000    -22056995197//125000000000000
  -89905548103//10000000000000000   -221960220753//10000000000000000   122554480663//10000000000000000  120670778123//10000000000000000   -194743179629//10000000000000000   214000190073//2500000000000000     41492648321//5000000000000000    -19339519327//10000000000000000  -19332474531//10000000000000000    41492648321//5000000000000000     27665098043//5000000000000000   -113200868659//10000000000000000   64089705073//5000000000000000     556687108223//10000000000000000   -25165419781//2500000000000000    64089705073//5000000000000000   -130341438339//10000000000000000  -113200868659//10000000000000000    56062082131//10000000000000000  -60717895849//5000000000000000     82984491173//10000000000000000   56112569947//10000000000000000  -206566859309//10000000000000000    23305734161//5000000000000000    -47195337273//2500000000000000   -171470097343//10000000000000000   -365269150743//10000000000000000  -171470097343//10000000000000000   1077589663737//10000000000000000     2593268281//312500000000000     71128409743//10000000000000000    55342410611//10000000000000000   56112569947//10000000000000000   -194743179629//10000000000000000     98819880951//2500000000000000
     837730429//2500000000000000     -16237763959//2500000000000000      3489951517//1250000000000000      138051133//78125000000000      -145732701401//10000000000000000    41492648321//5000000000000000    230912185423//10000000000000000     4500427453//2000000000000000      140642327//62500000000000       43773191527//10000000000000000    28325487233//10000000000000000   -35380919451//10000000000000000   -2665718121//1000000000000000     255133850547//10000000000000000   -19315793561//2000000000000000        1616839//4000000000000        -5026417359//10000000000000000   -76586971677//10000000000000000     1721239281//2000000000000000     1238902081//1000000000000000      4377261833//1000000000000000    -8480852813//5000000000000000    -13847551857//10000000000000000     8649668761//10000000000000000    -1258729957//5000000000000000    -55700952057//10000000000000000    -56011420389//10000000000000000    -2273747893//200000000000000      404149254777//10000000000000000      373728151//62500000000000      19359557663//10000000000000000    28328572289//10000000000000000  -12673686623//2500000000000000      -3955051227//400000000000000      119797535507//5000000000000000
   -1680633371//1250000000000000      -7604141333//1250000000000000     33722558987//10000000000000000     396696693//1000000000000000     -26557593421//5000000000000000    -19339519327//10000000000000000     4500427453//2000000000000000     36693849839//2500000000000000     5416223249//2000000000000000      4500427453//2000000000000000      3345071299//2000000000000000       -61914211//31250000000000       4415238557//1250000000000000      69107817983//5000000000000000    -29555224399//10000000000000000    4415238557//1250000000000000     -2467289031//1000000000000000       -61914211//31250000000000          63265109//39062500000000      -5731689091//1250000000000000     11251599399//5000000000000000    15205382307//10000000000000000    -8624581151//1250000000000000      6253452837//5000000000000000    -57995649861//10000000000000000   -14762314071//2500000000000000    -104597242403//10000000000000000   -14762314071//2500000000000000      -1261024951//78125000000000        1125158491//500000000000000        45370249//31250000000000       16735509047//10000000000000000   15205382307//10000000000000000    -26557593421//5000000000000000     103271030573//10000000000000000
   -6723685767//5000000000000000     -60837503347//10000000000000000     2107744641//625000000000000       248015291//625000000000000      -53119142541//10000000000000000   -19332474531//10000000000000000      140642327//62500000000000        5416223249//2000000000000000    10659129543//400000000000000        140642327//62500000000000       16720126931//10000000000000000    -4953408947//2500000000000000    35323243397//10000000000000000    138257674309//10000000000000000    -2955568489//1000000000000000    35323243397//10000000000000000    -4934795017//2000000000000000     -4953408947//2500000000000000       253079351//156250000000000    -11464731197//2500000000000000      2812963809//1250000000000000     7603601349//5000000000000000    -17249720391//2500000000000000     12508626247//10000000000000000   -57998767823//10000000000000000   -59051024341//10000000000000000     -6537595017//625000000000000     -59051024341//10000000000000000    -32263500121//2000000000000000     11251975007//5000000000000000     7259361163//5000000000000000     16729787751//10000000000000000    7603601349//5000000000000000     -53119142541//10000000000000000     51638011851//5000000000000000
     837730429//2500000000000000     -16237763959//2500000000000000      3489951517//1250000000000000      138051133//78125000000000        -3955051227//400000000000000      41492648321//5000000000000000     43773191527//10000000000000000     4500427453//2000000000000000      140642327//62500000000000      230912185423//10000000000000000    28325487233//10000000000000000   -76586971677//10000000000000000       1616839//4000000000000        255133850547//10000000000000000   -19315793561//2000000000000000    -2665718121//1000000000000000     -5026417359//10000000000000000   -35380919451//10000000000000000     1721239281//2000000000000000     1238902081//1000000000000000     14949134309//2500000000000000   -12673686623//2500000000000000    -13847551857//10000000000000000     8649668761//10000000000000000    -1258729957//5000000000000000   -113687288183//10000000000000000    -56011420389//10000000000000000    -5570084559//1000000000000000     404149254777//10000000000000000    21886292627//5000000000000000    19359557663//10000000000000000    28328572289//10000000000000000   -8480852813//5000000000000000    -145732701401//10000000000000000    119797535507//5000000000000000
    4939987039//5000000000000000     -13269590623//1000000000000000      8253994681//2000000000000000     -341354811//312500000000000     -123791893993//10000000000000000    27665098043//5000000000000000     28325487233//10000000000000000     3345071299//2000000000000000    16720126931//10000000000000000    28325487233//10000000000000000    38673623683//500000000000000      -1509162191//625000000000000     43104020191//10000000000000000    -52169962609//1250000000000000    -31856663279//10000000000000000   43104020191//10000000000000000   -29754243341//10000000000000000    -1509162191//625000000000000      12388191781//5000000000000000    -6989161551//10000000000000000     3540466201//1250000000000000   -10583555407//10000000000000000    -1462026893//312500000000000     -13685439467//10000000000000000   -24770443031//10000000000000000    -8824779741//2500000000000000      -3702468869//312500000000000      -8824779741//2500000000000000    -281084390971//5000000000000000      7080932437//2500000000000000     1573174843//625000000000000      65550632111//2500000000000000   -10583555407//10000000000000000   -123791893993//10000000000000000   -433908398747//10000000000000000
   -9509418763//10000000000000000     32699774859//5000000000000000    -14658419713//10000000000000000  -17157956823//2000000000000000      68204345057//10000000000000000  -113200868659//10000000000000000   -35380919451//10000000000000000      -61914211//31250000000000      -4953408947//2500000000000000    -76586971677//10000000000000000    -1509162191//625000000000000      44531006293//2500000000000000   -33313475261//10000000000000000    -41387609781//2000000000000000     23102815279//5000000000000000   -50221800619//10000000000000000      469223959//2000000000000000     10556219867//1250000000000000      1146123423//5000000000000000    12006738119//10000000000000000   -76584590343//10000000000000000  -20853039221//10000000000000000    38772929007//10000000000000000       81934083//156250000000000      35182684033//10000000000000000    68140094873//10000000000000000       815225271//80000000000000       46407682383//10000000000000000    -19939141413//1250000000000000     -7076040221//2000000000000000   -54974928249//10000000000000000   -12075135891//5000000000000000    -9690609479//10000000000000000     81895913953//10000000000000000    -64148451731//5000000000000000
    2724058223//10000000000000000    -25214110897//1250000000000000       559070227//2500000000000000     5866767639//2500000000000000     -36589711823//2500000000000000     64089705073//5000000000000000     -2665718121//1000000000000000      4415238557//1250000000000000    35323243397//10000000000000000        1616839//4000000000000        43104020191//10000000000000000   -33313475261//10000000000000000  346174156147//10000000000000000    392021610869//10000000000000000     -998702317//400000000000000     38037827423//2000000000000000    -44907444323//5000000000000000    -50221800619//10000000000000000      487958399//400000000000000      3947496363//2500000000000000       101080911//250000000000000     -7717007743//10000000000000000   -29864724581//2000000000000000      -750588211//156250000000000     -11086870779//10000000000000000   -54979605667//10000000000000000    -52285667067//1250000000000000    -39467672529//5000000000000000     630063821273//10000000000000000   -26654216687//10000000000000000   29150876609//10000000000000000    10777024009//2500000000000000   -21487969937//10000000000000000    -63509392107//5000000000000000      91490373551//2500000000000000
  -25016515293//2000000000000000    -377754281943//2000000000000000    374881911759//10000000000000000  338708492859//10000000000000000   -903203860143//5000000000000000    556687108223//10000000000000000   255133850547//10000000000000000    69107817983//5000000000000000   138257674309//10000000000000000   255133850547//10000000000000000   -52169962609//1250000000000000    -41387609781//2000000000000000   392021610869//10000000000000000   4237518218217//5000000000000000    -37514591763//1250000000000000   392021610869//10000000000000000  -129424969719//5000000000000000    -41387609781//2000000000000000   -153569933607//10000000000000000  115889147131//10000000000000000   255143246359//10000000000000000     572674061//625000000000000    -464307016201//10000000000000000    -9851750107//5000000000000000      -718719817//2500000000000000    -89533302463//2500000000000000     -34399508959//312500000000000     -89533302463//2500000000000000   12665670616321//10000000000000000   127571623099//5000000000000000    -1166557713//625000000000000    -417364830899//10000000000000000     572674061//625000000000000     -903203860143//5000000000000000    1289236952301//2000000000000000
    1468479429//2500000000000000      22752250223//2500000000000000    -31192083071//10000000000000000   -5819426087//10000000000000000      5430920997//400000000000000     -25165419781//2500000000000000    -19315793561//2000000000000000    -29555224399//10000000000000000   -2955568489//1000000000000000    -19315793561//2000000000000000    -31856663279//10000000000000000    23102815279//5000000000000000     -998702317//400000000000000      -37514591763//1250000000000000     65855432817//2500000000000000     -998702317//400000000000000       3922378399//2000000000000000     23102815279//5000000000000000      -300354317//500000000000000     -1460397917//10000000000000000   -96576583049//10000000000000000    9399830447//10000000000000000      890397187//250000000000000       -747599463//2000000000000000     32371382289//10000000000000000    93770486721//10000000000000000    114484985663//10000000000000000    93770486721//10000000000000000   -511411506583//10000000000000000   -12072072317//1250000000000000   -20456415647//10000000000000000   -31858113197//10000000000000000    9399830447//10000000000000000      5430920997//400000000000000      -68241250709//2500000000000000
    2724058223//10000000000000000    -25214110897//1250000000000000       559070227//2500000000000000     5866767639//2500000000000000     -63509392107//5000000000000000     64089705073//5000000000000000         1616839//4000000000000         4415238557//1250000000000000    35323243397//10000000000000000    -2665718121//1000000000000000     43104020191//10000000000000000   -50221800619//10000000000000000   38037827423//2000000000000000     392021610869//10000000000000000     -998702317//400000000000000    346174156147//10000000000000000   -44907444323//5000000000000000    -33313475261//10000000000000000      487958399//400000000000000      3947496363//2500000000000000    -13327101619//5000000000000000   -21487969937//10000000000000000   -29864724581//2000000000000000      -750588211//156250000000000     -11086870779//10000000000000000   -78935381949//10000000000000000    -52285667067//1250000000000000    -27489821279//5000000000000000     630063821273//10000000000000000     4043222991//10000000000000000   29150876609//10000000000000000    10777024009//2500000000000000    -7717007743//10000000000000000    -36589711823//2500000000000000      91490373551//2500000000000000
   -1159030313//1250000000000000        500991901//39062500000000     -137016174763//10000000000000000  -87988157503//10000000000000000     75014596131//10000000000000000  -130341438339//10000000000000000    -5026417359//10000000000000000    -2467289031//1000000000000000    -4934795017//2000000000000000     -5026417359//10000000000000000   -29754243341//10000000000000000      469223959//2000000000000000   -44907444323//5000000000000000    -129424969719//5000000000000000      3922378399//2000000000000000   -44907444323//5000000000000000     28160359371//1000000000000000       469223959//2000000000000000       232478677//2500000000000000     5357297281//5000000000000000      -100542191//200000000000000        28800923//80000000000000       14699184151//1250000000000000    -25581575449//10000000000000000    38432481593//10000000000000000    18413857537//5000000000000000     119089111643//5000000000000000     18413857537//5000000000000000       -766251267//31250000000000          -4909169//9765625000000      -29344671059//5000000000000000    -29758292803//10000000000000000      28800923//80000000000000        75014596131//10000000000000000    -22027738419//1250000000000000
   -9509418763//10000000000000000     32699774859//5000000000000000    -14658419713//10000000000000000  -17157956823//2000000000000000      81895913953//10000000000000000  -113200868659//10000000000000000   -76586971677//10000000000000000      -61914211//31250000000000      -4953408947//2500000000000000    -35380919451//10000000000000000    -1509162191//625000000000000      10556219867//1250000000000000   -50221800619//10000000000000000    -41387609781//2000000000000000     23102815279//5000000000000000   -33313475261//10000000000000000      469223959//2000000000000000     44531006293//2500000000000000      1146123423//5000000000000000    12006738119//10000000000000000   -35380325487//10000000000000000   -9690609479//10000000000000000    38772929007//10000000000000000       81934083//156250000000000      35182684033//10000000000000000    46407757427//10000000000000000       815225271//80000000000000       68140169917//10000000000000000    -19939141413//1250000000000000    -76584465961//10000000000000000  -54974928249//10000000000000000   -12075135891//5000000000000000   -20853039221//10000000000000000     68204345057//10000000000000000    -64148451731//5000000000000000
  -77448761529//10000000000000000     12737772433//5000000000000000      5876688773//5000000000000000    -1019830773//10000000000000000     13820228569//5000000000000000     56062082131//10000000000000000     1721239281//2000000000000000        63265109//39062500000000        253079351//156250000000000       1721239281//2000000000000000     12388191781//5000000000000000      1146123423//5000000000000000      487958399//400000000000000     -153569933607//10000000000000000     -300354317//500000000000000       487958399//400000000000000        232478677//2500000000000000      1146123423//5000000000000000    136524656967//5000000000000000    -3858026991//312500000000000       8606454247//10000000000000000  -22432001541//5000000000000000     -1340668759//10000000000000000   -45617645977//10000000000000000   -30386272891//2000000000000000      1450391863//10000000000000000    -27054830813//10000000000000000     1450391863//10000000000000000    -52318286917//1250000000000000      2151608769//2500000000000000      391443299//200000000000000      12390603171//5000000000000000   -22432001541//5000000000000000      13820228569//5000000000000000    -183499556947//10000000000000000
   64963279921//10000000000000000    -20333004073//5000000000000000     15366381837//10000000000000000        164869//1000000000000000     -38618064843//10000000000000000   -60717895849//5000000000000000      1238902081//1000000000000000     -5731689091//1250000000000000   -11464731197//2500000000000000      1238902081//1000000000000000     -6989161551//10000000000000000    12006738119//10000000000000000    3947496363//2500000000000000     115889147131//10000000000000000    -1460397917//10000000000000000    3947496363//2500000000000000      5357297281//5000000000000000     12006738119//10000000000000000    -3858026991//312500000000000    146890510109//5000000000000000     12387943889//10000000000000000  -81538202839//10000000000000000    -1562436803//1250000000000000       -80325257//9765625000000        63486580733//2500000000000000     -9854595317//10000000000000000    -21383786587//10000000000000000    -9854595317//10000000000000000      6958607469//125000000000000      12387911597//10000000000000000   -4945660989//2000000000000000     -6999819863//10000000000000000  -81538202839//10000000000000000    -38618064843//10000000000000000     47261026071//2000000000000000
     418780879//1250000000000000      -3247682139//500000000000000      27920115723//10000000000000000    4417777391//2500000000000000     -98877051287//10000000000000000    82984491173//10000000000000000     4377261833//1000000000000000     11251599399//5000000000000000     2812963809//1250000000000000     14949134309//2500000000000000      3540466201//1250000000000000    -76584590343//10000000000000000     101080911//250000000000000      255143246359//10000000000000000   -96576583049//10000000000000000  -13327101619//5000000000000000      -100542191//200000000000000     -35380325487//10000000000000000     8606454247//10000000000000000   12387943889//10000000000000000   402012417297//10000000000000000  -50693143993//10000000000000000   -13849409527//10000000000000000      540575283//625000000000000      -2517965887//10000000000000000   -56842189373//5000000000000000     -28006802293//5000000000000000    -27850030239//5000000000000000     404141049987//10000000000000000     5471470477//1250000000000000      387182519//200000000000000      14163417691//5000000000000000   -16960478871//10000000000000000   -145732515699//10000000000000000      9584072799//400000000000000
  -25290855191//5000000000000000       1625849379//1250000000000000      3658490777//5000000000000000     7647208723//10000000000000000      2905359379//2000000000000000     56112569947//10000000000000000    -8480852813//5000000000000000     15205382307//10000000000000000    7603601349//5000000000000000    -12673686623//2500000000000000    -10583555407//10000000000000000   -20853039221//10000000000000000   -7717007743//10000000000000000       572674061//625000000000000       9399830447//10000000000000000  -21487969937//10000000000000000       28800923//80000000000000       -9690609479//10000000000000000   -22432001541//5000000000000000   -81538202839//10000000000000000   -50693143993//10000000000000000   12153408187//500000000000000        348361791//1000000000000000       149238563//2500000000000000     -4281084423//250000000000000      -3214914127//1250000000000000       3298287797//2000000000000000     -3135915477//2500000000000000      -3077471943//400000000000000     -16960488793//10000000000000000   17018941079//10000000000000000   -10581868761//10000000000000000   29125305741//2500000000000000      19422932151//10000000000000000    -19952509079//2000000000000000
    2233016069//1250000000000000     132598017359//5000000000000000    -10582231243//500000000000000    -12465640633//5000000000000000      14056545497//1000000000000000   -206566859309//10000000000000000   -13847551857//10000000000000000    -8624581151//1250000000000000   -17249720391//2500000000000000    -13847551857//10000000000000000    -1462026893//312500000000000      38772929007//10000000000000000  -29864724581//2000000000000000    -464307016201//10000000000000000      890397187//250000000000000    -29864724581//2000000000000000     14699184151//1250000000000000     38772929007//10000000000000000    -1340668759//10000000000000000   -1562436803//1250000000000000    -13849409527//10000000000000000     348361791//1000000000000000     92646109199//2500000000000000    -25297455291//10000000000000000    32043415631//5000000000000000     39062727827//10000000000000000    230266104109//5000000000000000     39062727827//10000000000000000    -83743056519//1250000000000000    -13849453707//10000000000000000   -2298478173//625000000000000     -46791372277//10000000000000000     348361791//1000000000000000      14056545497//1000000000000000    -405589117083//10000000000000000
  -10089943003//2000000000000000      39880970841//10000000000000000   -17920074921//2000000000000000     1606126837//2500000000000000      20968506507//10000000000000000    23305734161//5000000000000000      8649668761//10000000000000000     6253452837//5000000000000000    12508626247//10000000000000000     8649668761//10000000000000000   -13685439467//10000000000000000       81934083//156250000000000      -750588211//156250000000000       -9851750107//5000000000000000      -747599463//2000000000000000     -750588211//156250000000000     -25581575449//10000000000000000       81934083//156250000000000     -45617645977//10000000000000000     -80325257//9765625000000          540575283//625000000000000       149238563//2500000000000000    -25297455291//10000000000000000   362809880313//10000000000000000  -169445952489//10000000000000000      180399797//312500000000000       22200120087//2500000000000000       180399797//312500000000000      -62357651963//5000000000000000      8649191221//10000000000000000   14962291663//10000000000000000    -3421009669//2500000000000000      149238563//2500000000000000      20968506507//10000000000000000   -126426313607//10000000000000000
   47217967237//5000000000000000       4837848899//5000000000000000     -1002578961//1000000000000000     4224373331//2500000000000000        451039881//1000000000000000    -47195337273//2500000000000000     -1258729957//5000000000000000    -57995649861//10000000000000000  -57998767823//10000000000000000    -1258729957//5000000000000000    -24770443031//10000000000000000    35182684033//10000000000000000  -11086870779//10000000000000000      -718719817//2500000000000000     32371382289//10000000000000000  -11086870779//10000000000000000    38432481593//10000000000000000    35182684033//10000000000000000   -30386272891//2000000000000000    63486580733//2500000000000000     -2517965887//10000000000000000   -4281084423//250000000000000      32043415631//5000000000000000   -169445952489//10000000000000000   359364193679//5000000000000000     28713832517//5000000000000000      20650796583//2500000000000000     28713832517//5000000000000000     315248559369//10000000000000000    -1258981953//5000000000000000    -1863180777//400000000000000     -24776973059//10000000000000000   -4281084423//250000000000000         451039881//1000000000000000     234128660071//10000000000000000
    8689604773//5000000000000000      58909145451//5000000000000000     -7392570027//2500000000000000   -20434433071//10000000000000000    133295565697//10000000000000000  -171470097343//10000000000000000   -55700952057//10000000000000000   -14762314071//2500000000000000   -59051024341//10000000000000000  -113687288183//10000000000000000    -8824779741//2500000000000000     68140094873//10000000000000000  -54979605667//10000000000000000    -89533302463//2500000000000000     93770486721//10000000000000000  -78935381949//10000000000000000    18413857537//5000000000000000     46407757427//10000000000000000     1450391863//10000000000000000   -9854595317//10000000000000000   -56842189373//5000000000000000    -3214914127//1250000000000000     39062727827//10000000000000000      180399797//312500000000000      28713832517//5000000000000000    216091850387//10000000000000000    174077314361//10000000000000000    11590386729//1000000000000000    -494824760171//10000000000000000     -435160173//78125000000000     -14584685879//5000000000000000    -17652782893//5000000000000000    -1254360857//1000000000000000     166751125651//10000000000000000   -307591745633//10000000000000000
     953017811//1000000000000000     591396516677//10000000000000000   -75717143251//2000000000000000      -15881779//4000000000000         11560540447//312500000000000    -365269150743//10000000000000000   -56011420389//10000000000000000  -104597242403//10000000000000000   -6537595017//625000000000000     -56011420389//10000000000000000    -3702468869//312500000000000        815225271//80000000000000     -52285667067//1250000000000000     -34399508959//312500000000000     114484985663//10000000000000000  -52285667067//1250000000000000    119089111643//5000000000000000       815225271//80000000000000      -27054830813//10000000000000000  -21383786587//10000000000000000   -28006802293//5000000000000000     3298287797//2000000000000000    230266104109//5000000000000000     22200120087//2500000000000000     20650796583//2500000000000000    174077314361//10000000000000000    423773152079//2500000000000000    174077314361//10000000000000000   -458016714429//2500000000000000    -28006805637//5000000000000000   -19451749973//2500000000000000    -23697474359//2000000000000000     3298287797//2000000000000000      11560540447//312500000000000    -1012046183591//10000000000000000
    8689604773//5000000000000000      58909145451//5000000000000000     -7392570027//2500000000000000   -20434433071//10000000000000000     83375610237//5000000000000000   -171470097343//10000000000000000    -2273747893//200000000000000     -14762314071//2500000000000000   -59051024341//10000000000000000    -5570084559//1000000000000000     -8824779741//2500000000000000     46407682383//10000000000000000  -39467672529//5000000000000000     -89533302463//2500000000000000     93770486721//10000000000000000  -27489821279//5000000000000000     18413857537//5000000000000000     68140169917//10000000000000000     1450391863//10000000000000000   -9854595317//10000000000000000   -27850030239//5000000000000000    -3135915477//2500000000000000     39062727827//10000000000000000      180399797//312500000000000      28713832517//5000000000000000     11590386729//1000000000000000     174077314361//10000000000000000   108046032483//5000000000000000    -494824760171//10000000000000000   -28421205103//2500000000000000   -14584685879//5000000000000000    -17652782893//5000000000000000   -12859629839//5000000000000000      66647735437//5000000000000000    -307591745633//10000000000000000
 -225231447731//10000000000000000   -683799196787//2000000000000000    300825157597//5000000000000000    70738604091//1250000000000000   -3283158707829//10000000000000000  1077589663737//10000000000000000   404149254777//10000000000000000    -1261024951//78125000000000     -32263500121//2000000000000000    404149254777//10000000000000000  -281084390971//5000000000000000    -19939141413//1250000000000000   630063821273//10000000000000000  12665670616321//10000000000000000  -511411506583//10000000000000000  630063821273//10000000000000000     -766251267//31250000000000      -19939141413//1250000000000000    -52318286917//1250000000000000     6958607469//125000000000000     404141049987//10000000000000000   -3077471943//400000000000000     -83743056519//1250000000000000    -62357651963//5000000000000000    315248559369//10000000000000000  -494824760171//10000000000000000   -458016714429//2500000000000000   -494824760171//10000000000000000  67112542504109//80000000000000      404141049981//10000000000000000  -40294160123//1250000000000000   -562277256093//10000000000000000   -3077471943//400000000000000    -3283158707829//10000000000000000    869673091133//625000000000000
    3350351123//10000000000000000    -64953640301//10000000000000000    27920101257//10000000000000000    3534226673//2000000000000000    -145732521909//10000000000000000     2593268281//312500000000000        373728151//62500000000000        1125158491//500000000000000     11251975007//5000000000000000     21886292627//5000000000000000      7080932437//2500000000000000     -7076040221//2000000000000000   -26654216687//10000000000000000    127571623099//5000000000000000    -12072072317//1250000000000000     4043222991//10000000000000000       -4909169//9765625000000       -76584465961//10000000000000000     2151608769//2500000000000000    12387911597//10000000000000000     5471470477//1250000000000000   -16960488793//10000000000000000   -13849453707//10000000000000000     8649191221//10000000000000000    -1258981953//5000000000000000      -435160173//78125000000000       -28006805637//5000000000000000    -28421205103//2500000000000000     404141049981//10000000000000000    50251556117//1250000000000000    19358822621//10000000000000000     7081709169//2500000000000000   -10138630783//2000000000000000     -98877057497//10000000000000000      7487556653//312500000000000
  -49393828047//10000000000000000      -800267321//400000000000000      27934058353//10000000000000000  -71339399643//10000000000000000    -14108629863//10000000000000000    71128409743//10000000000000000    19359557663//10000000000000000       45370249//31250000000000       7259361163//5000000000000000     19359557663//10000000000000000     1573174843//625000000000000     -54974928249//10000000000000000   29150876609//10000000000000000     -1166557713//625000000000000     -20456415647//10000000000000000   29150876609//10000000000000000   -29344671059//5000000000000000    -54974928249//10000000000000000      391443299//200000000000000     -4945660989//2000000000000000       387182519//200000000000000     17018941079//10000000000000000    -2298478173//625000000000000      14962291663//10000000000000000    -1863180777//400000000000000     -14584685879//5000000000000000     -19451749973//2500000000000000    -14584685879//5000000000000000     -40294160123//1250000000000000     19358822621//10000000000000000  177051803479//10000000000000000     5034765551//2000000000000000    17018941079//10000000000000000    -14108629863//10000000000000000    -43109162199//10000000000000000
      98767157//100000000000000     -132702949721//10000000000000000     5159190423//1250000000000000   -10919016787//10000000000000000    -24759722769//2000000000000000     55342410611//10000000000000000    28328572289//10000000000000000    16735509047//10000000000000000   16729787751//10000000000000000    28328572289//10000000000000000    65550632111//2500000000000000    -12075135891//5000000000000000    10777024009//2500000000000000    -417364830899//10000000000000000   -31858113197//10000000000000000   10777024009//2500000000000000    -29758292803//10000000000000000   -12075135891//5000000000000000     12390603171//5000000000000000    -6999819863//10000000000000000    14163417691//5000000000000000   -10581868761//10000000000000000   -46791372277//10000000000000000    -3421009669//2500000000000000    -24776973059//10000000000000000   -17652782893//5000000000000000     -23697474359//2000000000000000    -17652782893//5000000000000000    -562277256093//10000000000000000     7081709169//2500000000000000     5034765551//2000000000000000      8091876461//156250000000000    -10581868761//10000000000000000    -24759722769//2000000000000000    -433977905427//10000000000000000
  -25290855191//5000000000000000       1625849379//1250000000000000      3658490777//5000000000000000     7647208723//10000000000000000     19422932151//10000000000000000    56112569947//10000000000000000   -12673686623//2500000000000000     15205382307//10000000000000000    7603601349//5000000000000000     -8480852813//5000000000000000    -10583555407//10000000000000000    -9690609479//10000000000000000  -21487969937//10000000000000000       572674061//625000000000000       9399830447//10000000000000000   -7717007743//10000000000000000       28800923//80000000000000      -20853039221//10000000000000000   -22432001541//5000000000000000   -81538202839//10000000000000000   -16960478871//10000000000000000   29125305741//2500000000000000       348361791//1000000000000000       149238563//2500000000000000     -4281084423//250000000000000      -1254360857//1000000000000000       3298287797//2000000000000000    -12859629839//5000000000000000      -3077471943//400000000000000     -10138630783//2000000000000000    17018941079//10000000000000000   -10581868761//10000000000000000   12153408187//500000000000000        2905359379//2000000000000000     -19952509079//2000000000000000
   24976611527//10000000000000000    126841164389//2500000000000000   -102761193857//10000000000000000   -6476220563//1000000000000000     585467227671//10000000000000000  -194743179629//10000000000000000    -3955051227//400000000000000     -26557593421//5000000000000000   -53119142541//10000000000000000  -145732701401//10000000000000000  -123791893993//10000000000000000    81895913953//10000000000000000  -63509392107//5000000000000000    -903203860143//5000000000000000      5430920997//400000000000000    -36589711823//2500000000000000     75014596131//10000000000000000    68204345057//10000000000000000    13820228569//5000000000000000   -38618064843//10000000000000000  -145732515699//10000000000000000   19422932151//10000000000000000    14056545497//1000000000000000     20968506507//10000000000000000      451039881//1000000000000000    166751125651//10000000000000000     11560540447//312500000000000      66647735437//5000000000000000   -3283158707829//10000000000000000   -98877057497//10000000000000000  -14108629863//10000000000000000   -24759722769//2000000000000000     2905359379//2000000000000000     695197558537//10000000000000000    -22056995197//125000000000000
   -9629432869//1250000000000000   -1840571927187//10000000000000000   350118510093//10000000000000000  224856905719//10000000000000000    -22056995197//125000000000000      98819880951//2500000000000000    119797535507//5000000000000000    103271030573//10000000000000000   51638011851//5000000000000000    119797535507//5000000000000000   -433908398747//10000000000000000   -64148451731//5000000000000000    91490373551//2500000000000000    1289236952301//2000000000000000    -68241250709//2500000000000000    91490373551//2500000000000000    -22027738419//1250000000000000    -64148451731//5000000000000000   -183499556947//10000000000000000   47261026071//2000000000000000      9584072799//400000000000000    -19952509079//2000000000000000   -405589117083//10000000000000000  -126426313607//10000000000000000   234128660071//10000000000000000  -307591745633//10000000000000000  -1012046183591//10000000000000000  -307591745633//10000000000000000    869673091133//625000000000000       7487556653//312500000000000    -43109162199//10000000000000000  -433977905427//10000000000000000  -19952509079//2000000000000000     -22056995197//125000000000000     8322674751893//10000000000000000
With Cholesky factorization:
35×35 Matrix{Rational{BigInt}}:
 -12047//50000000         0            -4569//10000000    32739//100000000   31901//100000000    4097//100000000        0             -2263//5000000           0                  0              -4233//20000000     41797//100000000         0               1373//1562500     63929//50000000    104091//100000000        0              -5879//6250000    -85763//25000000     20237//25000000     -9759//20000000      -481//12500000    112789//100000000   -10711//100000000         0             -22059//25000000      5717//25000000    -87109//100000000     9813//25000000    -27337//20000000     64901//50000000       441//800000       40521//100000000    -1187//3125000         2463//100000000
  -7137//100000000        0           -11453//100000000  -76513//100000000   -5231//100000000  -18059//100000000        0            -54749//100000000         0                  0               2733//50000000      8653//100000000         0            -113763//100000000   17293//12500000      2479//100000000        0              44651//20000000   -89399//100000000   -85311//50000000    108759//100000000   -59717//50000000    -12853//100000000    -6041//25000000          0              24871//100000000  -135877//100000000  -148009//100000000   194383//100000000   143917//100000000    -4873//50000000    -30441//25000000      3709//1250000     -35837//5000000         9351//25000000
    -92//390625           0            -3361//100000000   -6169//20000000   -13103//100000000  -27617//20000000         0             47527//100000000         0                  0              -8363//50000000     -5643//100000000         0             -40539//100000000    1403//10000000     -7233//50000000         0              40383//100000000   -5963//12500000     -5061//10000000     -9883//25000000      1061//50000000     -8761//50000000    -79833//100000000         0              22233//50000000    481391//100000000    76259//100000000    -7029//100000000    23841//100000000    21547//20000000      5203//5000000    -129853//50000000     78661//50000000       -1317//20000000
  -6581//50000000         0            -2761//6250000     24581//100000000  -19449//100000000    1743//100000000        0             -6937//50000000          0                  0               8193//100000000      -41//20000000          0              -1207//12500000   -10883//50000000     23801//100000000        0              -7741//50000000   -36673//100000000     7799//100000000     3047//6250000       3783//50000000     -2033//50000000      -749//20000000          0             500767//100000000   -22403//25000000    192651//50000000     22337//10000000     34963//100000000    -2489//4000000     -35939//50000000    -13597//25000000     21783//20000000        -619//10000000
   -277//4000000      9747//50000000   -1139//10000000    -9413//12500000     -829//20000000     1637//6250000     24663//25000000   -24423//50000000      4681//3125000      1661//10000000      2629//100000000    -4707//50000000      -661//1000000      32523//50000000    -6001//10000000      -621//10000000    -2329//2500000    -112657//100000000    2457//6250000      42717//50000000    -76931//100000000   -32517//50000000     -8231//100000000    15603//100000000   -94823//100000000    -1063//25000000      2067//3125000      10901//20000000     36281//100000000   241763//100000000    12519//6250000     -23733//50000000    147137//100000000   -42343//6250000        35917//100000000
 -16501//100000000        0            10487//50000000     3051//25000000   -22963//100000000    5959//100000000        0            -35323//100000000         0                  0               2347//100000000     -269//2500000           0              20151//100000000   28647//100000000    93819//100000000        0               -567//100000000   11253//100000000    -6747//100000000      929//2500000      -1283//10000000    -28687//100000000     1567//25000000          0            -170357//50000000      7709//100000000   314559//100000000   380503//100000000   265253//100000000  -384969//100000000    -8717//100000000  -232627//50000000    213277//100000000     -11787//100000000
 -11417//50000000     1333//2500000    -3229//100000000  -26343//100000000    -423//5000000     33943//50000000      977//6250000     42837//50000000     23807//100000000   19403//100000000    -2329//10000000     -9473//50000000    -78641//100000000      849//25000000    -1529//10000000     -8269//25000000    67091//25000000    -64671//50000000      -69//200000     -164469//100000000    -1911//100000000    -6499//100000000     -931//20000000      9887//100000000   106467//100000000    14323//50000000     10631//25000000    -23159//20000000     29207//20000000    -42979//50000000    -67737//50000000      1741//25000000     -2927//5000000     100601//100000000      -4423//100000000
 -34491//100000000        0            53007//100000000    6251//25000000   -52859//100000000     601//4000000          0             -9717//10000000          0                  0            -246467//100000000     1023//781250            0             -51783//100000000   -8009//20000000    -14489//50000000         0                147//6250000      4473//25000000      -187//800000        -761//781250         359//3125000       2937//12500000     -2317//50000000          0              98401//100000000     1563//20000000    -21329//20000000     -9281//20000000     17683//100000000   -14641//50000000      6333//100000000   -91241//100000000     5289//10000000        1757//100000000
 -16133//100000000        0             5797//25000000     1021//10000000    -1243//6250000      5037//100000000        0            -14133//50000000          0                  0             106719//100000000   -85633//100000000         0              94453//100000000  145971//100000000   119771//50000000         0                223//781250       1831//1250000    -104459//100000000  -125753//50000000      5309//25000000      8403//20000000     -8143//100000000         0              29927//20000000     11379//100000000  -141181//100000000   -14217//25000000     20137//100000000   -33059//100000000     1687//25000000    -96083//100000000    13321//25000000         439//25000000
 -11417//50000000    -1333//2500000    -3229//100000000  -26343//100000000    -423//5000000     33943//50000000     -977//6250000     42837//50000000    -23807//100000000  -19403//100000000    -2329//10000000     -9473//50000000     78641//100000000      849//25000000    -1529//10000000     -8269//25000000   -67091//25000000    -64671//50000000      -69//200000     -164469//100000000    -1911//100000000    -6499//100000000     -931//20000000      9887//100000000  -106467//100000000    14323//50000000     10631//25000000    -23159//20000000     29207//20000000    -42979//50000000    -67737//50000000      1741//25000000     -2927//5000000     100601//100000000      -4423//100000000
   -399//12500000         0            -5609//100000000  -18637//50000000     -193//10000000     3169//50000000         0            -29701//100000000         0                  0               2679//100000000     -971//50000000          0                591//12500000     3943//100000000        7//5000000          0                 77//50000000       -7//50000000        -3//390625      -34833//100000000  -398563//100000000    -6133//25000000       663//6250000           0              -1599//12500000    -16857//50000000     43553//25000000   -142743//50000000   -519779//100000000  -269389//100000000   139753//100000000  -346281//100000000  -122121//100000000       6151//100000000
  -4599//20000000   -10407//25000000  -46039//100000000    1877//12500000    -1771//6250000     16443//50000000   -96639//100000000    9881//100000000   139197//100000000   -4123//6250000     -12039//100000000      231//12500000      4467//10000000     12199//100000000  -30107//20000000     62191//50000000    16603//25000000     26389//20000000    12673//100000000   -54899//100000000     9033//20000000      2289//25000000     -4277//10000000     70819//100000000    18761//25000000    -86793//100000000    24699//50000000      1459//10000000    -27251//20000000      1599//20000000     99359//100000000    16401//100000000    23781//20000000    -18289//25000000        1749//100000000
 -11573//50000000    21341//50000000   -3259//100000000   -5693//20000000    -2713//25000000   -43419//100000000    7257//50000000    30993//50000000     24831//100000000    1183//3125000       5563//50000000     25917//100000000   268463//100000000   -40443//100000000    -539//1562500     -13449//100000000   21843//100000000    27547//100000000  -17789//50000000     52059//100000000   -38859//25000000     12453//25000000    -14783//100000000     4913//50000000    -36891//100000000   -43171//100000000  -292561//100000000     2891//12500000      -267//2500000      17011//50000000    128813//100000000   114107//100000000   -11267//4000000     164993//100000000       -431//6250000
   -259//10000000         0            -5111//100000000   -6969//25000000    -2887//100000000    4959//100000000        0            -23591//100000000         0                  0                269//10000000     -3637//100000000         0                931//20000000     5907//100000000     -161//100000000        0                471//100000000     619//100000000       89//25000000        99//3125000      -6311//25000000    -26393//100000000     1827//50000000          0             -31471//100000000      691//50000000     -4611//100000000    -3277//25000000    -90369//100000000   183999//100000000  -968101//100000000    -5649//5000000     546253//20000000     -138571//100000000
  -3259//100000000        0            -1373//50000000    -6901//100000000     -51//50000000     6221//20000000         0             62831//100000000         0                  0             -54839//25000000   -223681//100000000         0               1173//6250000    183289//100000000     4513//100000000        0              53559//100000000   22197//100000000    65769//100000000    27997//100000000      103//625000       -7433//50000000     10539//100000000         0                -97//312500      -16787//50000000      7563//4000000    -155317//100000000    68107//100000000     3859//2500000      -3881//25000000      2213//2000000    -119599//100000000       1399//25000000
 -11573//50000000   -21341//50000000   -3259//100000000   -5693//20000000    -2713//25000000   -43419//100000000   -7257//50000000    30993//50000000    -24831//100000000   -1183//3125000       5563//50000000     25917//100000000  -268463//100000000   -40443//100000000    -539//1562500     -13449//100000000  -21843//100000000    27547//100000000  -17789//50000000     52059//100000000   -38859//25000000     12453//25000000    -14783//100000000     4913//50000000     36891//100000000   -43171//100000000  -292561//100000000     2891//12500000      -267//2500000      17011//50000000    128813//100000000   114107//100000000   -11267//4000000     164993//100000000       -431//6250000
 -23401//100000000        0            -2307//5000000      6319//50000000   -15293//50000000   -61341//100000000        0              -231//5000000           0                  0             -16309//100000000     2737//25000000          0            -164059//100000000   72601//100000000    60247//50000000         0             -46723//20000000   178603//100000000     2327//3125000      30529//20000000    -33651//100000000   -33729//50000000   -123237//100000000         0             -64197//100000000   -89069//100000000   -65051//50000000    -25189//100000000   -57709//100000000    -8021//20000000    -31067//100000000   213709//100000000   -12227//12500000        2687//100000000
  -4599//20000000    10407//25000000  -46039//100000000    1877//12500000    -1771//6250000     16443//50000000    96639//100000000    9881//100000000  -139197//100000000    4123//6250000     -12039//100000000      231//12500000     -4467//10000000     12199//100000000  -30107//20000000     62191//50000000   -16603//25000000     26389//20000000    12673//100000000   -54899//100000000     9033//20000000      2289//25000000     -4277//10000000     70819//100000000   -18761//25000000    -86793//100000000    24699//50000000      1459//10000000    -27251//20000000      1599//20000000     99359//100000000    16401//100000000    23781//20000000    -18289//25000000        1749//100000000
 -25443//100000000        0            -2213//100000000   15477//100000000   63951//50000000        1//156250           0            -37983//100000000         0                  0              -9941//100000000    -5493//25000000          0             -15457//100000000    -373//25000000    -19171//100000000        0              -7671//100000000   -3767//50000000     -5663//25000000    -48271//100000000    33567//100000000  -226331//50000000     23139//50000000          0              44439//100000000     6669//100000000   -11357//25000000    -60403//100000000    99231//100000000   -13821//12500000     -1207//10000000    -46827//50000000     -3587//6250000          143//3125000
   -129//390625           0            19713//50000000     4047//20000000     2007//6250000      4093//50000000         0            -67881//100000000         0                  0              33243//50000000    -56303//25000000          0              -6811//4000000    -67889//50000000     -8073//25000000         0             -11117//100000000   -8521//25000000       483//4000000      -3539//100000000     -233//4000000     141899//100000000    -7827//50000000          0              -6873//25000000         4//78125         2129//25000000     39109//25000000    -23951//10000000      7051//3125000      27383//25000000     99327//100000000     7953//12500000       -1217//20000000
 -10911//100000000   -3057//12500000    -739//50000000   -11571//100000000    -887//25000000     1073//4000000     -5851//100000000    6341//20000000     -7829//100000000     -77//2500000       -119//6250000       -111//25000000      -427//12500000      -303//50000000     2527//50000000     15819//100000000   67077//50000000    111041//100000000    4251//12500000    247493//100000000    10159//100000000   -35617//100000000   -20919//100000000    20261//50000000    -40051//10000000     33613//50000000     88081//100000000    -5939//3125000     204427//100000000    -3289//3125000       -639//390625        7691//100000000   -63187//100000000    50829//50000000       -4423//100000000
 -24349//100000000   -4371//10000000    -167//6250000     -1943//100000000   33527//50000000    29753//100000000       9//625000      20257//100000000    16483//100000000   47841//20000000        93//1250000      22911//50000000      1981//100000000     3969//100000000   -4821//50000000     -4961//50000000    32113//100000000    10097//20000000    12819//25000000      7983//50000000      1253//5000000       -283//2000000      35123//20000000   -252733//100000000    26669//50000000      8377//100000000      183//100000000    19789//50000000    -65903//50000000    167069//100000000   -27161//25000000    -93897//100000000   -23487//50000000     -8693//50000000         421//50000000
 -16407//50000000         0             4899//12500000     4801//100000000  -33087//100000000   -5021//6250000          0              1779//50000000          0                  0                941//20000000    -69659//100000000         0              27709//10000000   -77793//100000000    -2209//5000000          0                823//25000000    -7233//25000000      1909//100000000    80987//50000000    -34539//100000000   -82511//100000000   -68197//50000000          0               9133//50000000   -144891//100000000   -19031//25000000      1209//5000000     -93891//100000000   -91207//100000000   -26743//25000000    176241//50000000   -190939//100000000       3667//50000000
  -6189//25000000         0            -1387//50000000     -869//20000000    64773//100000000  -16631//25000000         0              2731//50000000          0                  0             -12017//50000000      7679//100000000         0               7223//20000000      343//5000000     -13307//100000000        0             -38229//100000000   39139//50000000     -4677//20000000     45153//50000000    -12643//50000000     49897//20000000    445513//100000000         0               7869//25000000     -8051//25000000    -36543//100000000    -3579//5000000     132477//100000000   -45209//25000000    -14791//12500000      1081//50000000    -30869//100000000        273//20000000
   -317//5000000          0            -2133//50000000      933//100000000   11919//20000000     -309//10000000         0              2499//25000000          0                  0             -48171//100000000     6083//5000000           0              40847//50000000    14311//25000000      1981//100000000        0               6071//12500000   188949//100000000   -66747//100000000    -1161//5000000        171//20000000      8389//100000000    -2263//100000000         0             -83817//100000000     -503//12500000     76251//50000000    353277//100000000  -448771//100000000   429273//100000000   183593//100000000    65801//25000000      3213//10000000       -1723//50000000
  -4043//12500000   -30727//50000000   39337//100000000     773//10000000    -3031//10000000    10237//25000000    15213//12500000     4243//20000000    -17481//100000000  -75831//100000000   106167//100000000    71359//100000000    16737//25000000     -6687//20000000     6651//6250000     -10289//25000000    19449//20000000     -2331//100000000  -20417//100000000    11187//25000000     15797//20000000      5819//100000000   -29427//50000000      8141//10000000    107289//100000000     -827//20000000     47629//100000000   125667//100000000    -3633//2500000        943//5000000      76487//50000000     -2021//12500000    167331//100000000  -140599//100000000       5417//100000000
    -17//781250           0              -69//5000000     -1329//25000000     -397//25000000   -22371//100000000        0              4737//20000000          0                  0               -339//6250000       2939//20000000          0             -61913//100000000   -2587//12500000      -209//3125000          0              10117//100000000  -34279//100000000     5973//25000000    -29581//12500000     95613//100000000     1629//25000000      7723//100000000         0              -2341//3125000       1971//5000000      87493//50000000     -1911//25000000   -182487//100000000  -454199//100000000  -391403//100000000   491447//50000000    -23729//5000000        20051//100000000
  -4043//12500000    30727//50000000   39337//100000000     773//10000000    -3031//10000000    10237//25000000   -15213//12500000     4243//20000000     17481//100000000   75831//100000000   106167//100000000    71359//100000000   -16737//25000000     -6687//20000000     6651//6250000     -10289//25000000   -19449//20000000     -2331//100000000  -20417//100000000    11187//25000000     15797//20000000      5819//100000000   -29427//50000000      8141//10000000    -10729//10000000      -827//20000000     47629//100000000   125667//100000000    -3633//2500000        943//5000000      76487//50000000     -2021//12500000    167331//100000000  -140599//100000000       5417//100000000
       0                  0                 0                 1//100000000      -1//50000000         0                  0                -3//100000000         0                  0                 -9//100000000        1//25000000          0                  1//20000000       11//100000000       -3//50000000         0                  1//50000000        1//25000000        -3//50000000        -1//3125000          1//50000000        -3//100000000         0                   0                 19//100000000        1//20000000       -41//100000000        1//20000000         1//20000000        29//100000000      -63//50000000        -3//1562500      -1937//20000000   -45795927//50000000
 -10911//100000000    3057//12500000    -739//50000000   -11571//100000000    -887//25000000     1073//4000000      5851//100000000    6341//20000000      7829//100000000      77//2500000       -119//6250000       -111//25000000       427//12500000      -303//50000000     2527//50000000       791//5000000    -67077//50000000    111041//100000000    4251//12500000    247493//100000000    10159//100000000   -35617//100000000   -20919//100000000    20261//50000000     40051//10000000     33613//50000000     88081//100000000    -5939//3125000     204427//100000000    -3289//3125000       -639//390625        7691//100000000   -63187//100000000    50829//50000000       -4423//100000000
  -5853//25000000         0           -74259//100000000    1427//3125000    -45843//100000000    7277//100000000        0            -10681//20000000          0                  0                321//625000      -50829//100000000         0               9833//20000000    86087//100000000  -303329//100000000        0               9409//20000000    50977//50000000      -217//800000     -113131//100000000     4339//100000000      743//4000000      -1291//100000000         0             -84451//100000000     5747//25000000     -6939//10000000     12499//100000000    37887//100000000   -62193//100000000    13161//100000000   -27619//25000000     -1229//50000000          11//312500
  -6577//100000000        0           -11871//100000000  -80871//100000000   -4299//100000000   14591//100000000        0             -8841//12500000          0                  0               9567//100000000    -7559//100000000         0              25321//100000000   27887//100000000      647//50000000         0                719//10000000     3883//25000000      4953//50000000     22999//20000000    209111//50000000     21727//100000000    -8519//100000000         0               2527//100000000     1283//100000000    12047//25000000    -71813//50000000   -181633//50000000    -96907//50000000    118983//100000000  -306837//100000000   -12023//10000000         769//12500000
 -24349//100000000    4371//10000000    -167//6250000     -1943//100000000   33527//50000000    29753//100000000      -9//625000      20257//100000000   -16483//100000000  -47841//20000000        93//1250000      22911//50000000     -1981//100000000     3969//100000000   -4821//50000000     -4961//50000000   -32113//100000000    10097//20000000    12819//25000000      7983//50000000      1253//5000000       -283//2000000      35123//20000000   -252733//100000000   -26669//50000000      8377//100000000      183//100000000    19789//50000000    -65903//50000000    167069//100000000   -27161//25000000    -93897//100000000   -23487//50000000     -8693//50000000         421//50000000
   -277//4000000     -9747//50000000   -1139//10000000    -9413//12500000     -829//20000000     1637//6250000    -24663//25000000   -24423//50000000     -4681//3125000     -1661//10000000      2629//100000000    -4707//50000000       661//1000000      32523//50000000    -6001//10000000      -621//10000000     2329//2500000    -112657//100000000    2457//6250000      42717//50000000    -76931//100000000   -32517//50000000     -8231//100000000    15603//100000000    94823//100000000    -1063//25000000      2067//3125000      10901//20000000     36281//100000000   241763//100000000    12519//6250000     -23733//50000000    147137//100000000   -42343//6250000        35917//100000000
    -13//500000           0            -4177//100000000  -28417//100000000    1033//100000000     953//20000000         0             -5751//25000000          0                  0                537//25000000       -59//20000000          0               4701//50000000    11639//100000000    -7079//100000000        0                -21//4000000     -3161//50000000      1649//50000000        57//12500000    -26019//100000000      291//12500000       489//100000000         0                891//6250000      -5583//100000000     5437//25000000    -19547//50000000    177261//100000000    -3731//2500000     835221//100000000   142053//25000000    134357//5000000        -9513//6250000
Nonzero flag products:
Product at (1, 1) is 25133718843//1000000000000000 ⋅ (•(1(•(2(34))))) ⋅ (•(1(•(2(34))))) = 2792635427//140000000000000000 (•(•(•(•(•(•(••))))))) + 2792635427//140000000000000000 ((•((••)(•(••))))(••))  + 2792635427//140000000000000000 ((••)(•(•(•(•(••))))))  + 2792635427//140000000000000000 (•((•((••)(•(••))))•)) 
Product at (1, 2) is 25354429269//10000000000000000 ⋅ (•(1(•(2(34))))) ⋅ (1((2•)(•(34)))) = 8451476423//8400000000000000000 (•((•((••)(•(••))))•))
Product at (1, 3) is 1401039517//5000000000000000 ⋅ (•(1(•(2(34))))) ⋅ (1(2(•(•(34))))) = 1401039517//25200000000000000000 (•(•(•(•(•(•(••)))))))
Product at (1, 4) is -4027192897//500000000000000 ⋅ (•(1(•(2(34))))) ⋅ ((••)(1(2(34)))) = -575313271//360000000000000000 ((••)(•(•(•(•(••)))))) -575313271//120000000000000000 ((•(•(•(••))))(•(••))) -575313271//360000000000000000 (•((••)(•(•(•(••))))))
Product at (1, 5) is 24976611527//10000000000000000 ⋅ (•(1(•(2(34))))) ⋅ (1((2•)(3(4•)))) = 3568087361//3600000000000000000 (•((•((••)(•(••))))•))
Product at (1, 6) is -89905548103//10000000000000000 ⋅ (•(1(•(2(34))))) ⋅ (•((1•)(2(34)))) = -12843649729//1800000000000000000 (((••)(•(•(••))))(••)) -12843649729//1800000000000000000 (•(((••)(•(•(••))))•))
Product at (1, 7) is 837730429//2500000000000000 ⋅ (•(1(•(2(34))))) ⋅ (1(2(3(•(4•))))) = 837730429//12600000000000000000 (•(•(•(•(•(•(••)))))))
Product at (1, 8) is -1680633371//1250000000000000 ⋅ (•(1(•(2(34))))) ⋅ ((2(34))(•(1•))) = -1680633371//3150000000000000000 (•((•(•(••)))(•(••))))
Product at (1, 9) is -6723685767//5000000000000000 ⋅ (•(1(•(2(34))))) ⋅ ((1(••))(2(34))) = -2241228589//8400000000000000000 (•((•(•(••)))(•(••))))
Product at (1, 10) is 837730429//2500000000000000 ⋅ (•(1(•(2(34))))) ⋅ (1(2(4(•(3•))))) = 837730429//12600000000000000000 (•(•(•(•(•(•(••)))))))
Product at (1, 11) is 4939987039//5000000000000000 ⋅ (•(1(•(2(34))))) ⋅ (1((34)(2(••)))) = 4939987039//25200000000000000000 (•((•((••)(•(••))))•))
Product at (1, 12) is -9509418763//10000000000000000 ⋅ (•(1(•(2(34))))) ⋅ (•(1(2(4(3•))))) = -9509418763//25200000000000000000 (•(•(•(•(•(•(••))))))) -9509418763//25200000000000000000 ((••)(•(•(•(•(••))))))
Product at (1, 13) is 2724058223//10000000000000000 ⋅ (•(1(•(2(34))))) ⋅ (1(2(•(3(4•))))) = 2724058223//50400000000000000000 (•(•(•(•(•(•(••)))))))
Product at (1, 14) is -25016515293//2000000000000000 ⋅ (•(1(•(2(34))))) ⋅ ((1((2•)(34)))•) = -1191262633//60000000000000000 ((••)((•((••)(••)))•)) -1191262633//60000000000000000 (•(•((•((••)(••)))•)))
Product at (1, 15) is 1468479429//2500000000000000 ⋅ (•(1(•(2(34))))) ⋅ ((2((3•)(4•)))1) = 163164381//350000000000000000 (•(•((•((••)(••)))•)))
Product at (1, 16) is 2724058223//10000000000000000 ⋅ (•(1(•(2(34))))) ⋅ (1(2(•(4(3•))))) = 2724058223//50400000000000000000 (•(•(•(•(•(•(••)))))))
Product at (1, 17) is -1159030313//1250000000000000 ⋅ (•(1(•(2(34))))) ⋅ (•(1(2(•(34))))) = -165575759//450000000000000000 (•(•(•(•(•(•(••))))))) -165575759//450000000000000000 ((••)(•(•(•(•(••))))))
Product at (1, 18) is -9509418763//10000000000000000 ⋅ (•(1(•(2(34))))) ⋅ (•(1(2(3(4•))))) = -9509418763//25200000000000000000 (•(•(•(•(•(•(••))))))) -9509418763//25200000000000000000 ((••)(•(•(•(•(••))))))
Product at (1, 19) is -77448761529//10000000000000000 ⋅ (•(1(•(2(34))))) ⋅ (1(•(•(2(34))))) = -25816253843//5600000000000000000 (•(•(•(•(•(•(••))))))) -25816253843//8400000000000000000 (•(((••)(•(•(••))))•)) -25816253843//8400000000000000000 (•((•((••)(•(••))))•))
Product at (1, 20) is 64963279921//10000000000000000 ⋅ (•(1(•(2(34))))) ⋅ ((1•)(•(2(34)))) = 64963279921//12600000000000000000 (•(((••)(•(••)))(••))) + 64963279921//12600000000000000000 (•((••)(•(•(•(••)))))) 
Product at (1, 21) is 418780879//1250000000000000 ⋅ (•(1(•(2(34))))) ⋅ (1(2(4(3(••))))) = 418780879//12600000000000000000 (•(•(•(•(•(•(••)))))))
Product at (1, 22) is -25290855191//5000000000000000 ⋅ (•(1(•(2(34))))) ⋅ (1(•(2(4(3•))))) = -3612979313//1800000000000000000 (•(•(•(•(•(•(••))))))) -3612979313//1800000000000000000 (•(((••)(•(•(••))))•))
Product at (1, 23) is 2233016069//1250000000000000 ⋅ (•(1(•(2(34))))) ⋅ ((1•)(2(•(34)))) = 2233016069//3150000000000000000 (•((••)(•(•(•(••))))))
Product at (1, 24) is -10089943003//2000000000000000 ⋅ (•(1(•(2(34))))) ⋅ (1(•(2(•(34))))) = -1441420429//720000000000000000 (•(•(•(•(•(•(••))))))) -1441420429//720000000000000000 (•(((••)(•(•(••))))•))
Product at (1, 25) is 47217967237//5000000000000000 ⋅ (•(1(•(2(34))))) ⋅ (1((••)(2(34)))) = 6745423891//3600000000000000000 (•(((••)(•(•(••))))•)) + 6745423891//3600000000000000000 (•((•((••)(•(••))))•))  + 6745423891//600000000000000000 (•(•((•(••))(•(••))))) 
Product at (1, 26) is 8689604773//5000000000000000 ⋅ (•(1(•(2(34))))) ⋅ ((1•)(2(4(3•)))) = 8689604773//12600000000000000000 (•((••)(•(•(•(••))))))
Product at (1, 27) is 953017811//1000000000000000 ⋅ (•(1(•(2(34))))) ⋅ ((2((34)(••)))1) = 953017811//2520000000000000000 (•(•((•((••)(••)))•)))
Product at (1, 28) is 8689604773//5000000000000000 ⋅ (•(1(•(2(34))))) ⋅ ((1•)(2(3(4•)))) = 8689604773//12600000000000000000 (•((••)(•(•(•(••))))))
Product at (1, 29) is -225231447731//10000000000000000 ⋅ (•(1(•(2(34))))) ⋅ ((1•)((2•)(34))) = -225231447731//6300000000000000000 (•((•((••)(••)))(••)))
Product at (1, 30) is 3350351123//10000000000000000 ⋅ (•(1(•(2(34))))) ⋅ (1(2(3(4(••))))) = 478621589//14400000000000000000 (•(•(•(•(•(•(••)))))))
Product at (1, 31) is -49393828047//10000000000000000 ⋅ (•(1(•(2(34))))) ⋅ (•(•(1(2(34))))) = -16464609349//5600000000000000000 (•(•(•(•(•(•(••))))))) -16464609349//8400000000000000000 ((••)(•(•(•(•(••)))))) -16464609349//8400000000000000000 (•((••)(•(•(•(••))))))
Product at (1, 32) is 98767157//100000000000000 ⋅ (•(1(•(2(34))))) ⋅ (1((34)(•(2•)))) = 98767157//252000000000000000 (•((•((••)(•(••))))•))
Product at (1, 33) is -25290855191//5000000000000000 ⋅ (•(1(•(2(34))))) ⋅ (1(•(2(3(4•))))) = -3612979313//1800000000000000000 (•(•(•(•(•(•(••))))))) -3612979313//1800000000000000000 (•(((••)(•(•(••))))•))
Product at (1, 34) is 24976611527//10000000000000000 ⋅ (•(1(•(2(34))))) ⋅ (1((2•)(4(3•)))) = 3568087361//3600000000000000000 (•((•((••)(•(••))))•))
Product at (1, 35) is -9629432869//1250000000000000 ⋅ (•(1(•(2(34))))) ⋅ ((•((2•)(34)))1) = -1375633267//112500000000000000 (•(•((•((••)(••)))•))) -1375633267//112500000000000000 ((•((••)((••)(••))))•)
Product at (2, 2) is 87293235741//1000000000000000 ⋅ (1((2•)(•(34)))) ⋅ (1((2•)(•(34)))) = 29097745247//140000000000000000 (•((•(•(••)))(•(••)))) + 29097745247//70000000000000000 (•(((••)(••))(•(••)))) 
Product at (2, 3) is -124445898667//5000000000000000 ⋅ (1((2•)(•(34)))) ⋅ (1(2(•(•(34))))) = -124445898667//6300000000000000000 (•(((••)(•(••)))(••))) -124445898667//4200000000000000000 (•((••)(•(•(•(••)))))) -124445898667//3150000000000000000 (•((•((••)(••)))(••)))
Product at (2, 4) is -3412496267//500000000000000 ⋅ (1((2•)(•(34)))) ⋅ ((••)(1(2(34)))) = -3412496267//1260000000000000000 ((•((••)(•(••))))(••))
Product at (2, 5) is 126841164389//2500000000000000 ⋅ (1((2•)(•(34)))) ⋅ (1((2•)(3(4•)))) = 126841164389//2100000000000000000 (•((•(•(••)))(•(••))))
Product at (2, 6) is -221960220753//10000000000000000 ⋅ (1((2•)(•(34)))) ⋅ (•((1•)(2(34)))) = -73986740251//4200000000000000000 (•(((••)(•(••)))(••)))
Product at (2, 7) is -16237763959//2500000000000000 ⋅ (1((2•)(•(34)))) ⋅ (1(2(3(•(4•))))) = -16237763959//6300000000000000000 (•((••)(•(•(•(••))))))
Product at (2, 8) is -7604141333//1250000000000000 ⋅ (1((2•)(•(34)))) ⋅ ((2(34))(•(1•))) = -7604141333//1575000000000000000 (((••)(•(••)))(•(••)))
Product at (2, 9) is -60837503347//10000000000000000 ⋅ (1((2•)(•(34)))) ⋅ ((1(••))(2(34))) = -60837503347//25200000000000000000 (((••)(•(••)))(•(••)))
Product at (2, 10) is -16237763959//2500000000000000 ⋅ (1((2•)(•(34)))) ⋅ (1(2(4(•(3•))))) = -16237763959//6300000000000000000 (•((••)(•(•(•(••))))))
Product at (2, 11) is -13269590623//1000000000000000 ⋅ (1((2•)(•(34)))) ⋅ (1((34)(2(••)))) = -13269590623//1260000000000000000 (•((•(•(••)))(•(••)))) -13269590623//1260000000000000000 (•(((••)(••))(•(••))))
Product at (2, 12) is 32699774859//5000000000000000 ⋅ (1((2•)(•(34)))) ⋅ (•(1(2(4(3•))))) = 10899924953//4200000000000000000 (•(((••)(•(•(••))))•))
Product at (2, 13) is -25214110897//1250000000000000 ⋅ (1((2•)(•(34)))) ⋅ (1(2(•(3(4•))))) = -25214110897//1575000000000000000 (•(((••)(•(••)))(••))) -25214110897//1575000000000000000 (•((••)(•(•(•(••))))))
Product at (2, 14) is -377754281943//2000000000000000 ⋅ (1((2•)(•(34)))) ⋅ ((1((2•)(34)))•) = -125918093981//280000000000000000 (•(•((•(••))(•(••)))))
Product at (2, 15) is 22752250223//2500000000000000 ⋅ (1((2•)(•(34)))) ⋅ ((2((3•)(4•)))1) = 22752250223//1575000000000000000 (•((•((••)(••)))(••)))
Product at (2, 16) is -25214110897//1250000000000000 ⋅ (1((2•)(•(34)))) ⋅ (1(2(•(4(3•))))) = -25214110897//1575000000000000000 (•(((••)(•(••)))(••))) -25214110897//1575000000000000000 (•((••)(•(•(•(••))))))
Product at (2, 17) is 500991901//39062500000000 ⋅ (1((2•)(•(34)))) ⋅ (•(1(2(•(34))))) = 500991901//49218750000000000 (•(((••)(•(•(••))))•)) + 500991901//24609375000000000 ((•((••)((••)(••))))•) 
Product at (2, 18) is 32699774859//5000000000000000 ⋅ (1((2•)(•(34)))) ⋅ (•(1(2(3(4•))))) = 10899924953//4200000000000000000 (•(((••)(•(•(••))))•))
Product at (2, 19) is 12737772433//5000000000000000 ⋅ (1((2•)(•(34)))) ⋅ (1(•(•(2(34))))) = 12737772433//12600000000000000000 (•((•((••)(•(••))))•))
Product at (2, 20) is -20333004073//5000000000000000 ⋅ (1((2•)(•(34)))) ⋅ ((1•)(•(2(34)))) = -20333004073//6300000000000000000 ((•((••)(•(••))))(••))
Product at (2, 21) is -3247682139//500000000000000 ⋅ (1((2•)(•(34)))) ⋅ (1(2(4(3(••))))) = -360853571//280000000000000000 (•((••)(•(•(•(••))))))
Product at (2, 22) is 1625849379//1250000000000000 ⋅ (1((2•)(•(34)))) ⋅ (1(•(2(4(3•))))) = 25807133//50000000000000000 (•(((••)(•(•(••))))•))
Product at (2, 23) is 132598017359//5000000000000000 ⋅ (1((2•)(•(34)))) ⋅ ((1•)(2(•(34)))) = 132598017359//1575000000000000000 ((••)((••)((••)(••)))) + 132598017359//3150000000000000000 (((••)(•(•(••))))(••)) 
Product at (2, 24) is 39880970841//10000000000000000 ⋅ (1((2•)(•(34)))) ⋅ (1(•(2(•(34))))) = 13293656947//4200000000000000000 (•(((••)(•(•(••))))•)) + 13293656947//2100000000000000000 ((•((••)((••)(••))))•) 
Product at (2, 25) is 4837848899//5000000000000000 ⋅ (1((2•)(•(34)))) ⋅ (1((••)(2(34)))) = 4837848899//12600000000000000000 (•(((••)(•(••)))(••)))
Product at (2, 26) is 58909145451//5000000000000000 ⋅ (1((2•)(•(34)))) ⋅ ((1•)(2(4(3•)))) = 19636381817//2100000000000000000 (((••)(•(•(••))))(••))
Product at (2, 27) is 591396516677//10000000000000000 ⋅ (1((2•)(•(34)))) ⋅ ((2((34)(••)))1) = 591396516677//6300000000000000000 (•(((••)(•(••)))(••))) + 591396516677//12600000000000000000 (•((•((••)(••)))(••))) 
Product at (2, 28) is 58909145451//5000000000000000 ⋅ (1((2•)(•(34)))) ⋅ ((1•)(2(3(4•)))) = 19636381817//2100000000000000000 (((••)(•(•(••))))(••))
Product at (2, 29) is -683799196787//2000000000000000 ⋅ (1((2•)(•(34)))) ⋅ ((1•)((2•)(34))) = -97685599541//60000000000000000 ((••)((•(••))(•(••))))
Product at (2, 30) is -64953640301//10000000000000000 ⋅ (1((2•)(•(34)))) ⋅ (1(2(3(4(••))))) = -64953640301//50400000000000000000 (•((••)(•(•(•(••))))))
Product at (2, 31) is -800267321//400000000000000 ⋅ (1((2•)(•(34)))) ⋅ (•(•(1(2(34))))) = -114323903//144000000000000000 (•((•((••)(•(••))))•))
Product at (2, 32) is -132702949721//10000000000000000 ⋅ (1((2•)(•(34)))) ⋅ (1((34)(•(2•)))) = -132702949721//6300000000000000000 (•((•(•(••)))(•(••)))) -132702949721//6300000000000000000 (•(((••)(••))(•(••))))
Product at (2, 33) is 1625849379//1250000000000000 ⋅ (1((2•)(•(34)))) ⋅ (1(•(2(3(4•))))) = 25807133//50000000000000000 (•(((••)(•(•(••))))•))
Product at (2, 34) is 126841164389//2500000000000000 ⋅ (1((2•)(•(34)))) ⋅ (1((2•)(4(3•)))) = 126841164389//2100000000000000000 (•((•(•(••)))(•(••))))
Product at (2, 35) is -1840571927187//10000000000000000 ⋅ (1((2•)(•(34)))) ⋅ ((•((2•)(34)))1) = -87646282247//200000000000000000 (•(•((•(••))(•(••)))))
Product at (3, 3) is 394915787811//10000000000000000 ⋅ (1(2(•(•(34))))) ⋅ (1(2(•(•(34))))) = 131638595937//2800000000000000000 (•(•(•(•(•(•(••))))))) + 43879531979//700000000000000000 (•(•((•((••)(••)))•)))  + 43879531979//1400000000000000000 (•(((••)(•(•(••))))•))  + 43879531979//1400000000000000000 (•((•((••)(•(••))))•))  + 43879531979//700000000000000000 ((•((••)((••)(••))))•) 
Product at (3, 4) is 22741326519//10000000000000000 ⋅ (1(2(•(•(34))))) ⋅ ((••)(1(2(34)))) = 7580442173//16800000000000000000 ((••)(•(•(•(•(••))))))
Product at (3, 5) is -102761193857//10000000000000000 ⋅ (1(2(•(•(34))))) ⋅ (1((2•)(3(4•)))) = -14680170551//3600000000000000000 (•((••)(•(•(•(••))))))
Product at (3, 6) is 122554480663//10000000000000000 ⋅ (1(2(•(•(34))))) ⋅ (•((1•)(2(34)))) = 122554480663//25200000000000000000 (•((••)(•(•(•(••))))))
Product at (3, 7) is 3489951517//1250000000000000 ⋅ (1(2(•(•(34))))) ⋅ (1(2(3(•(4•))))) = 3489951517//6300000000000000000 (•(•(•(•(•(•(••)))))))
Product at (3, 8) is 33722558987//10000000000000000 ⋅ (1(2(•(•(34))))) ⋅ ((2(34))(•(1•))) = 33722558987//25200000000000000000 ((•(•(•(••))))(•(••)))
Product at (3, 9) is 2107744641//625000000000000 ⋅ (1(2(•(•(34))))) ⋅ ((1(••))(2(34))) = 234193849//350000000000000000 ((•(•(•(••))))(•(••)))
Product at (3, 10) is 3489951517//1250000000000000 ⋅ (1(2(•(•(34))))) ⋅ (1(2(4(•(3•))))) = 3489951517//6300000000000000000 (•(•(•(•(•(•(••)))))))
Product at (3, 11) is 8253994681//2000000000000000 ⋅ (1(2(•(•(34))))) ⋅ (1((34)(2(••)))) = 8253994681//10080000000000000000 (•((•(•(••)))(•(••))))
Product at (3, 12) is -14658419713//10000000000000000 ⋅ (1(2(•(•(34))))) ⋅ (•(1(2(4(3•))))) = -2094059959//7200000000000000000 (•(•(•(•(•(•(••)))))))
Product at (3, 13) is 559070227//2500000000000000 ⋅ (1(2(•(•(34))))) ⋅ (1(2(•(3(4•))))) = 559070227//4200000000000000000 (•(•(•(•(•(•(••))))))) + 559070227//6300000000000000000 (•(((••)(•(•(••))))•))  + 559070227//6300000000000000000 (•((•((••)(•(••))))•)) 
Product at (3, 14) is 374881911759//10000000000000000 ⋅ (1(2(•(•(34))))) ⋅ ((1((2•)(34)))•) = 41653545751//2800000000000000000 (•(((••)(•(•(••))))•))
Product at (3, 15) is -31192083071//10000000000000000 ⋅ (1(2(•(•(34))))) ⋅ ((2((3•)(4•)))1) = -31192083071//12600000000000000000 (•(•((•((••)(••)))•)))
Product at (3, 16) is 559070227//2500000000000000 ⋅ (1(2(•(•(34))))) ⋅ (1(2(•(4(3•))))) = 559070227//4200000000000000000 (•(•(•(•(•(•(••))))))) + 559070227//6300000000000000000 (•(((••)(•(•(••))))•))  + 559070227//6300000000000000000 (•((•((••)(•(••))))•)) 
Product at (3, 17) is -137016174763//10000000000000000 ⋅ (1(2(•(•(34))))) ⋅ (•(1(2(•(34))))) = -137016174763//16800000000000000000 (•(•(•(•(•(•(••))))))) -137016174763//12600000000000000000 (•(•((•((••)(••)))•))) -137016174763//25200000000000000000 (•((•((••)(•(••))))•))
Product at (3, 18) is -14658419713//10000000000000000 ⋅ (1(2(•(•(34))))) ⋅ (•(1(2(3(4•))))) = -2094059959//7200000000000000000 (•(•(•(•(•(•(••)))))))
Product at (3, 19) is 5876688773//5000000000000000 ⋅ (1(2(•(•(34))))) ⋅ (1(•(•(2(34))))) = 5876688773//25200000000000000000 (•(•(•(•(•(•(••)))))))
Product at (3, 20) is 15366381837//10000000000000000 ⋅ (1(2(•(•(34))))) ⋅ ((1•)(•(2(34)))) = 5122127279//8400000000000000000 ((••)(•(•(•(•(••))))))
Product at (3, 21) is 27920115723//10000000000000000 ⋅ (1(2(•(•(34))))) ⋅ (1(2(4(3(••))))) = 9306705241//33600000000000000000 (•(•(•(•(•(•(••)))))))
Product at (3, 22) is 3658490777//5000000000000000 ⋅ (1(2(•(•(34))))) ⋅ (1(•(2(4(3•))))) = 3658490777//25200000000000000000 (•(•(•(•(•(•(••)))))))
Product at (3, 23) is -10582231243//500000000000000 ⋅ (1(2(•(•(34))))) ⋅ ((1•)(2(•(34)))) = -10582231243//315000000000000000 ((••)((•((••)(••)))•)) -10582231243//630000000000000000 ((•((••)(•(••))))(••)) -10582231243//420000000000000000 ((••)(•(•(•(•(••))))))
Product at (3, 24) is -17920074921//2000000000000000 ⋅ (1(2(•(•(34))))) ⋅ (1(•(2(•(34))))) = -853336901//160000000000000000 (•(•(•(•(•(•(••))))))) -853336901//120000000000000000 (•(•((•((••)(••)))•))) -853336901//240000000000000000 (•((•((••)(•(••))))•))
Product at (3, 25) is -1002578961//1000000000000000 ⋅ (1(2(•(•(34))))) ⋅ (1((••)(2(34)))) = -334192987//1680000000000000000 (•((••)(•(•(•(••))))))
Product at (3, 26) is -7392570027//2500000000000000 ⋅ (1(2(•(•(34))))) ⋅ ((1•)(2(4(3•)))) = -2464190009//2100000000000000000 ((••)(•(•(•(•(••))))))
Product at (3, 27) is -75717143251//2000000000000000 ⋅ (1(2(•(•(34))))) ⋅ ((2((34)(••)))1) = -75717143251//5040000000000000000 (•(•((•((••)(••)))•))) -75717143251//10080000000000000000 (•(((••)(•(•(••))))•)) -75717143251//2520000000000000000 (•((•((••)(•(••))))•)) -75717143251//1680000000000000000 (•(•((•(••))(•(••)))))
Product at (3, 28) is -7392570027//2500000000000000 ⋅ (1(2(•(•(34))))) ⋅ ((1•)(2(3(4•)))) = -2464190009//2100000000000000000 ((••)(•(•(•(•(••))))))
Product at (3, 29) is 300825157597//5000000000000000 ⋅ (1(2(•(•(34))))) ⋅ ((1•)((2•)(34))) = 300825157597//6300000000000000000 (((••)(•(•(••))))(••))
Product at (3, 30) is 27920101257//10000000000000000 ⋅ (1(2(•(•(34))))) ⋅ (1(2(3(4(••))))) = 3102233473//11200000000000000000 (•(•(•(•(•(•(••)))))))
Product at (3, 31) is 27934058353//10000000000000000 ⋅ (1(2(•(•(34))))) ⋅ (•(•(1(2(34))))) = 27934058353//50400000000000000000 (•(•(•(•(•(•(••)))))))
Product at (3, 32) is 5159190423//1250000000000000 ⋅ (1(2(•(•(34))))) ⋅ (1((34)(•(2•)))) = 1719730141//1050000000000000000 (•((•(•(••)))(•(••))))
Product at (3, 33) is 3658490777//5000000000000000 ⋅ (1(2(•(•(34))))) ⋅ (1(•(2(3(4•))))) = 3658490777//25200000000000000000 (•(•(•(•(•(•(••)))))))
Product at (3, 34) is -102761193857//10000000000000000 ⋅ (1(2(•(•(34))))) ⋅ (1((2•)(4(3•)))) = -14680170551//3600000000000000000 (•((••)(•(•(•(••))))))
Product at (3, 35) is 350118510093//10000000000000000 ⋅ (1(2(•(•(34))))) ⋅ ((•((2•)(34)))1) = 38902056677//2800000000000000000 (•(((••)(•(•(••))))•))
Product at (4, 4) is 490882752853//10000000000000000 ⋅ ((••)(1(2(34)))) ⋅ ((••)(1(2(34)))) = 490882752853//4200000000000000000 ((•(•(••)))(•(•(••)))) + 490882752853//25200000000000000000 (((••)(•(•(••))))(••))  + 490882752853//8400000000000000000 (((••)(••))(•(•(••)))) 
Product at (4, 5) is -6476220563//1000000000000000 ⋅ ((••)(1(2(34)))) ⋅ (1((2•)(3(4•)))) = -6476220563//2520000000000000000 ((•((••)(•(••))))(••))
Product at (4, 6) is 120670778123//10000000000000000 ⋅ ((••)(1(2(34)))) ⋅ (•((1•)(2(34)))) = 17238682589//3600000000000000000 ((•((••)(•(••))))(••)) + 17238682589//3600000000000000000 (•(((••)(•(••)))(••)))  + 17238682589//1200000000000000000 (((••)(•(••)))(•(••))) 
Product at (4, 7) is 138051133//78125000000000 ⋅ ((••)(1(2(34)))) ⋅ (1(2(3(•(4•))))) = 138051133//393750000000000000 ((••)(•(•(•(•(••))))))
Product at (4, 8) is 396696693//1000000000000000 ⋅ ((••)(1(2(34)))) ⋅ ((2(34))(•(1•))) = 132232231//420000000000000000 ((••)((•(••))(•(••))))
Product at (4, 9) is 248015291//625000000000000 ⋅ ((••)(1(2(34)))) ⋅ ((1(••))(2(34))) = 248015291//1575000000000000000 ((••)((•(••))(•(••))))
Product at (4, 10) is 138051133//78125000000000 ⋅ ((••)(1(2(34)))) ⋅ (1(2(4(•(3•))))) = 138051133//393750000000000000 ((••)(•(•(•(•(••))))))
Product at (4, 11) is -341354811//312500000000000 ⋅ ((••)(1(2(34)))) ⋅ (1((34)(2(••)))) = -16254991//75000000000000000 ((•((••)(•(••))))(••))
Product at (4, 12) is -17157956823//2000000000000000 ⋅ ((••)(1(2(34)))) ⋅ (•(1(2(4(3•))))) = -272348521//160000000000000000 ((••)(•(•(•(•(••)))))) -817045563//160000000000000000 ((•(•(•(••))))(•(••))) -272348521//160000000000000000 (•((••)(•(•(•(••))))))
Product at (4, 13) is 5866767639//2500000000000000 ⋅ ((••)(1(2(34)))) ⋅ (1(2(•(3(4•))))) = 651863071//1400000000000000000 ((••)(•(•(•(•(••))))))
Product at (4, 14) is 338708492859//10000000000000000 ⋅ ((••)(1(2(34)))) ⋅ ((1((2•)(34)))•) = 112902830953//4200000000000000000 ((••)((•((••)(••)))•)) + 112902830953//1400000000000000000 ((•((••)(••)))(•(••)))  + 112902830953//4200000000000000000 (•((•((••)(••)))(••))) 
Product at (4, 15) is -5819426087//10000000000000000 ⋅ ((••)(1(2(34)))) ⋅ ((2((3•)(4•)))1) = -5819426087//12600000000000000000 ((••)((•((••)(••)))•))
Product at (4, 16) is 5866767639//2500000000000000 ⋅ ((••)(1(2(34)))) ⋅ (1(2(•(4(3•))))) = 651863071//1400000000000000000 ((••)(•(•(•(•(••))))))
Product at (4, 17) is -87988157503//10000000000000000 ⋅ ((••)(1(2(34)))) ⋅ (•(1(2(•(34))))) = -87988157503//50400000000000000000 ((••)(•(•(•(•(••)))))) -87988157503//16800000000000000000 ((•(•(•(••))))(•(••))) -87988157503//50400000000000000000 (•((••)(•(•(•(••))))))
Product at (4, 18) is -17157956823//2000000000000000 ⋅ ((••)(1(2(34)))) ⋅ (•(1(2(3(4•))))) = -272348521//160000000000000000 ((••)(•(•(•(•(••)))))) -817045563//160000000000000000 ((•(•(•(••))))(•(••))) -272348521//160000000000000000 (•((••)(•(•(•(••))))))
Product at (4, 19) is -1019830773//10000000000000000 ⋅ ((••)(1(2(34)))) ⋅ (1(•(•(2(34))))) = -339943591//16800000000000000000 ((••)(•(•(•(•(••))))))
Product at (4, 20) is 164869//1000000000000000 ⋅ ((••)(1(2(34)))) ⋅ ((1•)(•(2(34)))) = 164869//2520000000000000000 (((••)(•(•(••))))(••))
Product at (4, 21) is 4417777391//2500000000000000 ⋅ ((••)(1(2(34)))) ⋅ (1(2(4(3(••))))) = 4417777391//25200000000000000000 ((••)(•(•(•(•(••))))))
Product at (4, 22) is 7647208723//10000000000000000 ⋅ ((••)(1(2(34)))) ⋅ (1(•(2(4(3•))))) = 1092458389//7200000000000000000 ((••)(•(•(•(•(••))))))
Product at (4, 23) is -12465640633//5000000000000000 ⋅ ((••)(1(2(34)))) ⋅ ((1•)(2(•(34)))) = -12465640633//12600000000000000000 (((••)(•(•(••))))(••))
Product at (4, 24) is 1606126837//2500000000000000 ⋅ ((••)(1(2(34)))) ⋅ (1(•(2(•(34))))) = 229446691//1800000000000000000 ((••)(•(•(•(•(••))))))
Product at (4, 25) is 4224373331//2500000000000000 ⋅ ((••)(1(2(34)))) ⋅ (1((••)(2(34)))) = 4224373331//12600000000000000000 ((•((••)(•(••))))(••))
Product at (4, 26) is -20434433071//10000000000000000 ⋅ ((••)(1(2(34)))) ⋅ ((1•)(2(4(3•)))) = -20434433071//25200000000000000000 (((••)(•(•(••))))(••))
Product at (4, 27) is -15881779//4000000000000 ⋅ ((••)(1(2(34)))) ⋅ ((2((34)(••)))1) = -15881779//10080000000000000 ((••)((•((••)(••)))•))
Product at (4, 28) is -20434433071//10000000000000000 ⋅ ((••)(1(2(34)))) ⋅ ((1•)(2(3(4•)))) = -20434433071//25200000000000000000 (((••)(•(•(••))))(••))
Product at (4, 29) is 70738604091//1250000000000000 ⋅ ((••)(1(2(34)))) ⋅ ((1•)((2•)(34))) = 7859844899//87500000000000000 ((••)((••)((••)(••))))
Product at (4, 30) is 3534226673//2000000000000000 ⋅ ((••)(1(2(34)))) ⋅ (1(2(3(4(••))))) = 3534226673//20160000000000000000 ((••)(•(•(•(•(••))))))
Product at (4, 31) is -71339399643//10000000000000000 ⋅ ((••)(1(2(34)))) ⋅ (•(•(1(2(34))))) = -23779799881//5600000000000000000 (•((•(•(••)))(•(••)))) -23779799881//16800000000000000000 (•(((••)(•(•(••))))•)) -23779799881//16800000000000000000 ((••)(•(•(•(•(••)))))) -23779799881//5600000000000000000 ((•(•(•(••))))(•(••))) -23779799881//16800000000000000000 (•((••)(•(•(•(••))))))
Product at (4, 32) is -10919016787//10000000000000000 ⋅ ((••)(1(2(34)))) ⋅ (1((34)(•(2•)))) = -1559859541//3600000000000000000 ((•((••)(•(••))))(••))
Product at (4, 33) is 7647208723//10000000000000000 ⋅ ((••)(1(2(34)))) ⋅ (1(•(2(3(4•))))) = 1092458389//7200000000000000000 ((••)(•(•(•(•(••))))))
Product at (4, 34) is -6476220563//1000000000000000 ⋅ ((••)(1(2(34)))) ⋅ (1((2•)(4(3•)))) = -6476220563//2520000000000000000 ((•((••)(•(••))))(••))
Product at (4, 35) is 224856905719//10000000000000000 ⋅ ((••)(1(2(34)))) ⋅ ((•((2•)(34)))1) = 224856905719//12600000000000000000 ((••)((•((••)(••)))•))
Product at (5, 5) is 695197558537//10000000000000000 ⋅ (1((2•)(3(4•)))) ⋅ (1((2•)(3(4•)))) = 695197558537//2800000000000000000 (•((•(•(••)))(•(••))))
Product at (5, 6) is -194743179629//10000000000000000 ⋅ (1((2•)(3(4•)))) ⋅ (•((1•)(2(34)))) = -194743179629//12600000000000000000 (•(((••)(•(••)))(••)))
Product at (5, 7) is -145732701401//10000000000000000 ⋅ (1((2•)(3(4•)))) ⋅ (1(2(3(•(4•))))) = -20818957343//900000000000000000 (•((••)(•(•(•(••)))))) -20818957343//900000000000000000 (•((•((••)(••)))(••)))
Product at (5, 8) is -26557593421//5000000000000000 ⋅ (1((2•)(3(4•)))) ⋅ ((2(34))(•(1•))) = -26557593421//6300000000000000000 (((••)(•(••)))(•(••)))
Product at (5, 9) is -53119142541//10000000000000000 ⋅ (1((2•)(3(4•)))) ⋅ ((1(••))(2(34))) = -5902126949//2800000000000000000 (((••)(•(••)))(•(••)))
Product at (5, 10) is -3955051227//400000000000000 ⋅ (1((2•)(3(4•)))) ⋅ (1(2(4(•(3•))))) = -1318350409//168000000000000000 (•(((••)(•(••)))(••)))
Product at (5, 11) is -123791893993//10000000000000000 ⋅ (1((2•)(3(4•)))) ⋅ (1((34)(2(••)))) = -123791893993//12600000000000000000 (•((•(•(••)))(•(••)))) -123791893993//12600000000000000000 (•(((••)(••))(•(••))))
Product at (5, 12) is 68204345057//10000000000000000 ⋅ (1((2•)(3(4•)))) ⋅ (•(1(2(4(3•))))) = 68204345057//6300000000000000000 ((•((••)((••)(••))))•)
Product at (5, 13) is -36589711823//2500000000000000 ⋅ (1((2•)(3(4•)))) ⋅ (1(2(•(3(4•))))) = -5227101689//300000000000000000 (•((••)(•(•(•(••))))))
Product at (5, 14) is -903203860143//5000000000000000 ⋅ (1((2•)(3(4•)))) ⋅ ((1((2•)(34)))•) = -301067953381//700000000000000000 (•(•((•(••))(•(••)))))
Product at (5, 15) is 5430920997//400000000000000 ⋅ (1((2•)(3(4•)))) ⋅ ((2((3•)(4•)))1) = 1810306999//56000000000000000 (•(((••)(•(••)))(••)))
Product at (5, 16) is -63509392107//5000000000000000 ⋅ (1((2•)(3(4•)))) ⋅ (1(2(•(4(3•))))) = -1008085589//50000000000000000 (•((•((••)(••)))(••)))
Product at (5, 17) is 75014596131//10000000000000000 ⋅ (1((2•)(3(4•)))) ⋅ (•(1(2(•(34))))) = 25004865377//8400000000000000000 (•(((••)(•(•(••))))•))
Product at (5, 18) is 81895913953//10000000000000000 ⋅ (1((2•)(3(4•)))) ⋅ (•(1(2(3(4•))))) = 11699416279//1200000000000000000 (•(((••)(•(•(••))))•))
Product at (5, 19) is 13820228569//5000000000000000 ⋅ (1((2•)(3(4•)))) ⋅ (1(•(•(2(34))))) = 1974318367//1800000000000000000 (•((•((••)(•(••))))•))
Product at (5, 20) is -38618064843//10000000000000000 ⋅ (1((2•)(3(4•)))) ⋅ ((1•)(•(2(34)))) = -12872688281//4200000000000000000 ((•((••)(•(••))))(••))
Product at (5, 21) is -98877051287//10000000000000000 ⋅ (1((2•)(3(4•)))) ⋅ (1(2(4(3(••))))) = -14125293041//3600000000000000000 (•(((••)(•(••)))(••)))
Product at (5, 22) is 2905359379//2000000000000000 ⋅ (1((2•)(3(4•)))) ⋅ (1(•(2(4(3•))))) = 2905359379//1260000000000000000 ((•((••)((••)(••))))•)
Product at (5, 23) is 14056545497//1000000000000000 ⋅ (1((2•)(3(4•)))) ⋅ ((1•)(2(•(34)))) = 14056545497//1260000000000000000 (((••)(•(•(••))))(••))
Product at (5, 24) is 20968506507//10000000000000000 ⋅ (1((2•)(3(4•)))) ⋅ (1(•(2(•(34))))) = 6989502169//8400000000000000000 (•(((••)(•(•(••))))•))
Product at (5, 25) is 451039881//1000000000000000 ⋅ (1((2•)(3(4•)))) ⋅ (1((••)(2(34)))) = 150346627//840000000000000000 (•(((••)(•(••)))(••)))
Product at (5, 26) is 133295565697//10000000000000000 ⋅ (1((2•)(3(4•)))) ⋅ ((1•)(2(4(3•)))) = 19042223671//450000000000000000 ((••)((••)((••)(••))))
Product at (5, 27) is 11560540447//312500000000000 ⋅ (1((2•)(3(4•)))) ⋅ ((2((34)(••)))1) = 11560540447//787500000000000000 (•(((••)(•(••)))(••)))
Product at (5, 28) is 83375610237//5000000000000000 ⋅ (1((2•)(3(4•)))) ⋅ ((1•)(2(3(4•)))) = 27791870079//700000000000000000 (((••)(•(•(••))))(••))
Product at (5, 29) is -3283158707829//10000000000000000 ⋅ (1((2•)(3(4•)))) ⋅ ((1•)((2•)(34))) = -156340890849//100000000000000000 ((••)((•(••))(•(••))))
Product at (5, 30) is -145732521909//10000000000000000 ⋅ (1((2•)(3(4•)))) ⋅ (1(2(3(4(••))))) = -48577507303//4200000000000000000 (•((••)(•(•(•(••)))))) -48577507303//4200000000000000000 (•((•((••)(••)))(••)))
Product at (5, 31) is -14108629863//10000000000000000 ⋅ (1((2•)(3(4•)))) ⋅ (•(•(1(2(34))))) = -4702876621//8400000000000000000 (•((•((••)(•(••))))•))
Product at (5, 32) is -24759722769//2000000000000000 ⋅ (1((2•)(3(4•)))) ⋅ (1((34)(•(2•)))) = -8253240923//420000000000000000 (•((•(•(••)))(•(••)))) -8253240923//420000000000000000 (•(((••)(••))(•(••))))
Product at (5, 33) is 19422932151//10000000000000000 ⋅ (1((2•)(3(4•)))) ⋅ (1(•(2(3(4•))))) = 924901531//400000000000000000 (•(((••)(•(•(••))))•))
Product at (5, 34) is 585467227671//10000000000000000 ⋅ (1((2•)(3(4•)))) ⋅ (1((2•)(4(3•)))) = 195155742557//700000000000000000 (•(((••)(••))(•(••))))
Product at (5, 35) is -22056995197//125000000000000 ⋅ (1((2•)(3(4•)))) ⋅ ((•((2•)(34)))1) = -22056995197//52500000000000000 (•(•((•(••))(•(••)))))
Product at (6, 6) is 214000190073//2500000000000000 ⋅ (•((1•)(2(34)))) ⋅ (•((1•)(2(34)))) = 71333396691//175000000000000000 (•(•((•(••))(•(••))))) + 71333396691//175000000000000000 ((••)((•(••))(•(••)))) 
Product at (6, 7) is 41492648321//5000000000000000 ⋅ (•((1•)(2(34)))) ⋅ (1(2(3(•(4•))))) = 41492648321//12600000000000000000 (•((••)(•(•(•(••))))))
Product at (6, 8) is -19339519327//10000000000000000 ⋅ (•((1•)(2(34)))) ⋅ ((2(34))(•(1•))) = -19339519327//6300000000000000000 (•((•(•(••)))(•(••)))) -19339519327//6300000000000000000 (•(((••)(••))(•(••))))
Product at (6, 9) is -19332474531//10000000000000000 ⋅ (•((1•)(2(34)))) ⋅ ((1(••))(2(34))) = -6444158177//4200000000000000000 (•((•(•(••)))(•(••)))) -6444158177//4200000000000000000 (•(((••)(••))(•(••))))
Product at (6, 10) is 41492648321//5000000000000000 ⋅ (•((1•)(2(34)))) ⋅ (1(2(4(•(3•))))) = 41492648321//12600000000000000000 (•((••)(•(•(•(••))))))
Product at (6, 11) is 27665098043//5000000000000000 ⋅ (•((1•)(2(34)))) ⋅ (1((34)(2(••)))) = 27665098043//12600000000000000000 (•(((••)(•(••)))(••)))
Product at (6, 12) is -113200868659//10000000000000000 ⋅ (•((1•)(2(34)))) ⋅ (•(1(2(4(3•))))) = -113200868659//12600000000000000000 (((••)(•(•(••))))(••)) -113200868659//12600000000000000000 (•(((••)(•(•(••))))•))
Product at (6, 13) is 64089705073//5000000000000000 ⋅ (•((1•)(2(34)))) ⋅ (1(2(•(3(4•))))) = 64089705073//12600000000000000000 (•((••)(•(•(•(••))))))
Product at (6, 14) is 556687108223//10000000000000000 ⋅ (•((1•)(2(34)))) ⋅ ((1((2•)(34)))•) = 556687108223//3150000000000000000 ((••)((••)((••)(••)))) + 556687108223//3150000000000000000 ((•((••)((••)(••))))•) 
Product at (6, 15) is -25165419781//2500000000000000 ⋅ (•((1•)(2(34)))) ⋅ ((2((3•)(4•)))1) = -25165419781//1575000000000000000 (•((•((••)(••)))(••)))
Product at (6, 16) is 64089705073//5000000000000000 ⋅ (•((1•)(2(34)))) ⋅ (1(2(•(4(3•))))) = 64089705073//12600000000000000000 (•((••)(•(•(•(••))))))
Product at (6, 17) is -130341438339//10000000000000000 ⋅ (•((1•)(2(34)))) ⋅ (•(1(2(•(34))))) = -6206735159//600000000000000000 (((••)(•(•(••))))(••)) -6206735159//600000000000000000 (•(((••)(•(•(••))))•))
Product at (6, 18) is -113200868659//10000000000000000 ⋅ (•((1•)(2(34)))) ⋅ (•(1(2(3(4•))))) = -113200868659//12600000000000000000 (((••)(•(•(••))))(••)) -113200868659//12600000000000000000 (•(((••)(•(•(••))))•))
Product at (6, 19) is 56062082131//10000000000000000 ⋅ (•((1•)(2(34)))) ⋅ (1(•(•(2(34))))) = 56062082131//25200000000000000000 (•((••)(•(•(•(••))))))
Product at (6, 20) is -60717895849//5000000000000000 ⋅ (•((1•)(2(34)))) ⋅ ((1•)(•(2(34)))) = -60717895849//4200000000000000000 (•((•(•(••)))(•(••))))
Product at (6, 21) is 82984491173//10000000000000000 ⋅ (•((1•)(2(34)))) ⋅ (1(2(4(3(••))))) = 82984491173//50400000000000000000 (•((••)(•(•(•(••))))))
Product at (6, 22) is 56112569947//10000000000000000 ⋅ (•((1•)(2(34)))) ⋅ (1(•(2(4(3•))))) = 8016081421//3600000000000000000 (•((••)(•(•(•(••))))))
Product at (6, 23) is -206566859309//10000000000000000 ⋅ (•((1•)(2(34)))) ⋅ ((1•)(2(•(34)))) = -206566859309//8400000000000000000 (•((•(•(••)))(•(••))))
Product at (6, 24) is 23305734161//5000000000000000 ⋅ (•((1•)(2(34)))) ⋅ (1(•(2(•(34))))) = 23305734161//12600000000000000000 (•((••)(•(•(•(••))))))
Product at (6, 25) is -47195337273//2500000000000000 ⋅ (•((1•)(2(34)))) ⋅ (1((••)(2(34)))) = -2247397013//300000000000000000 (•(((••)(•(••)))(••)))
Product at (6, 26) is -171470097343//10000000000000000 ⋅ (•((1•)(2(34)))) ⋅ ((1•)(2(4(3•)))) = -171470097343//8400000000000000000 (•((•(•(••)))(•(••))))
Product at (6, 27) is -365269150743//10000000000000000 ⋅ (•((1•)(2(34)))) ⋅ ((2((34)(••)))1) = -17393769083//600000000000000000 (•((•((••)(••)))(••)))
Product at (6, 28) is -171470097343//10000000000000000 ⋅ (•((1•)(2(34)))) ⋅ ((1•)(2(3(4•)))) = -171470097343//8400000000000000000 (•((•(•(••)))(•(••))))
Product at (6, 29) is 1077589663737//10000000000000000 ⋅ (•((1•)(2(34)))) ⋅ ((1•)((2•)(34))) = 359196554579//700000000000000000 (•(((••)(••))(•(••))))
Product at (6, 30) is 2593268281//312500000000000 ⋅ (•((1•)(2(34)))) ⋅ (1(2(3(4(••))))) = 2593268281//1575000000000000000 (•((••)(•(•(•(••))))))
Product at (6, 31) is 71128409743//10000000000000000 ⋅ (•((1•)(2(34)))) ⋅ (•(•(1(2(34))))) = 71128409743//12600000000000000000 ((•((••)(•(••))))(••)) + 71128409743//12600000000000000000 (•(((••)(•(••)))(••)))  + 71128409743//8400000000000000000 (•((•((••)(•(••))))•)) 
Product at (6, 32) is 55342410611//10000000000000000 ⋅ (•((1•)(2(34)))) ⋅ (1((34)(•(2•)))) = 55342410611//12600000000000000000 (•(((••)(•(••)))(••)))
Product at (6, 33) is 56112569947//10000000000000000 ⋅ (•((1•)(2(34)))) ⋅ (1(•(2(3(4•))))) = 8016081421//3600000000000000000 (•((••)(•(•(•(••))))))
Product at (6, 34) is -194743179629//10000000000000000 ⋅ (•((1•)(2(34)))) ⋅ (1((2•)(4(3•)))) = -194743179629//12600000000000000000 (•(((••)(•(••)))(••)))
Product at (6, 35) is 98819880951//2500000000000000 ⋅ (•((1•)(2(34)))) ⋅ ((•((2•)(34)))1) = 32939960317//525000000000000000 (•((•((••)(••)))(••)))
Product at (7, 7) is 230912185423//10000000000000000 ⋅ (1(2(3(•(4•))))) ⋅ (1(2(3(•(4•))))) = 230912185423//6300000000000000000 (•(•(•(•(•(•(••))))))) + 230912185423//6300000000000000000 (•(•((•((••)(••)))•)))  + 230912185423//8400000000000000000 (•((•((••)(•(••))))•)) 
Product at (7, 8) is 4500427453//2000000000000000 ⋅ (1(2(3(•(4•))))) ⋅ ((2(34))(•(1•))) = 4500427453//5040000000000000000 ((•(•(•(••))))(•(••)))
Product at (7, 9) is 140642327//62500000000000 ⋅ (1(2(3(•(4•))))) ⋅ ((1(••))(2(34))) = 20091761//45000000000000000 ((•(•(•(••))))(•(••)))
Product at (7, 10) is 43773191527//10000000000000000 ⋅ (1(2(3(•(4•))))) ⋅ (1(2(4(•(3•))))) = 43773191527//12600000000000000000 (•(•((•(••))(•(••)))))
Product at (7, 11) is 28325487233//10000000000000000 ⋅ (1(2(3(•(4•))))) ⋅ (1((34)(2(••)))) = 28325487233//50400000000000000000 (•((•(•(••)))(•(••))))
Product at (7, 12) is -35380919451//10000000000000000 ⋅ (1(2(3(•(4•))))) ⋅ (•(1(2(4(3•))))) = -11793639817//8400000000000000000 (•((•((••)(•(••))))•))
Product at (7, 13) is -2665718121//1000000000000000 ⋅ (1(2(3(•(4•))))) ⋅ (1(2(•(3(4•))))) = -888572707//420000000000000000 (•(•(•(•(•(•(••))))))) -888572707//420000000000000000 (•(•((•((••)(••)))•)))
Product at (7, 14) is 255133850547//10000000000000000 ⋅ (1(2(3(•(4•))))) ⋅ ((1((2•)(34)))•) = 85044616849//8400000000000000000 (•(((••)(•(•(••))))•))
Product at (7, 15) is -19315793561//2000000000000000 ⋅ (1(2(3(•(4•))))) ⋅ ((2((3•)(4•)))1) = -19315793561//1260000000000000000 (•(((••)(•(•(••))))•)) -19315793561//1260000000000000000 ((•((••)((••)(••))))•)
Product at (7, 16) is 1616839//4000000000000 ⋅ (1(2(3(•(4•))))) ⋅ (1(2(•(4(3•))))) = 230977//1440000000000000 (•((•((••)(•(••))))•))
Product at (7, 17) is -5026417359//10000000000000000 ⋅ (1(2(3(•(4•))))) ⋅ (•(1(2(•(34))))) = -1675472453//16800000000000000000 (•(•(•(•(•(•(••)))))))
Product at (7, 18) is -76586971677//10000000000000000 ⋅ (1(2(3(•(4•))))) ⋅ (•(1(2(3(4•))))) = -25528990559//4200000000000000000 (•(•(•(•(•(•(••))))))) -25528990559//4200000000000000000 (•(•((•((••)(••)))•)))
Product at (7, 19) is 1721239281//2000000000000000 ⋅ (1(2(3(•(4•))))) ⋅ (1(•(•(2(34))))) = 191248809//1120000000000000000 (•(•(•(•(•(•(••)))))))
Product at (7, 20) is 1238902081//1000000000000000 ⋅ (1(2(3(•(4•))))) ⋅ ((1•)(•(2(34)))) = 1238902081//2520000000000000000 ((••)(•(•(•(•(••))))))
Product at (7, 21) is 4377261833//1000000000000000 ⋅ (1(2(3(•(4•))))) ⋅ (1(2(4(3(••))))) = 625323119//360000000000000000 (•(•((•(••))(•(••)))))
Product at (7, 22) is -8480852813//5000000000000000 ⋅ (1(2(3(•(4•))))) ⋅ (1(•(2(4(3•))))) = -8480852813//12600000000000000000 (•((•((••)(•(••))))•))
Product at (7, 23) is -13847551857//10000000000000000 ⋅ (1(2(3(•(4•))))) ⋅ ((1•)(2(•(34)))) = -1538616873//2800000000000000000 ((••)(•(•(•(•(••))))))
Product at (7, 24) is 8649668761//10000000000000000 ⋅ (1(2(3(•(4•))))) ⋅ (1(•(2(•(34))))) = 8649668761//50400000000000000000 (•(•(•(•(•(•(••)))))))
Product at (7, 25) is -1258729957//5000000000000000 ⋅ (1(2(3(•(4•))))) ⋅ (1((••)(2(34)))) = -1258729957//25200000000000000000 (•((••)(•(•(•(••))))))
Product at (7, 26) is -55700952057//10000000000000000 ⋅ (1(2(3(•(4•))))) ⋅ ((1•)(2(4(3•)))) = -6188994673//1400000000000000000 ((•((••)(•(••))))(••))
Product at (7, 27) is -56011420389//10000000000000000 ⋅ (1(2(3(•(4•))))) ⋅ ((2((34)(••)))1) = -18670473463//16800000000000000000 (•(((••)(•(•(••))))•))
Product at (7, 28) is -2273747893//200000000000000 ⋅ (1(2(3(•(4•))))) ⋅ ((1•)(2(3(4•)))) = -2273747893//126000000000000000 ((••)((•((••)(••)))•)) -2273747893//126000000000000000 ((••)(•(•(•(•(••))))))
Product at (7, 29) is 404149254777//10000000000000000 ⋅ (1(2(3(•(4•))))) ⋅ ((1•)((2•)(34))) = 44905472753//1400000000000000000 (((••)(•(•(••))))(••))
Product at (7, 30) is 373728151//62500000000000 ⋅ (1(2(3(•(4•))))) ⋅ (1(2(3(4(••))))) = 373728151//157500000000000000 (•(•(•(•(•(•(••))))))) + 373728151//157500000000000000 (•(•((•((••)(••)))•)))  + 373728151//78750000000000000 (•((•((••)(•(••))))•)) 
Product at (7, 31) is 19359557663//10000000000000000 ⋅ (1(2(3(•(4•))))) ⋅ (•(•(1(2(34))))) = 19359557663//50400000000000000000 (•(•(•(•(•(•(••)))))))
Product at (7, 32) is 28328572289//10000000000000000 ⋅ (1(2(3(•(4•))))) ⋅ (1((34)(•(2•)))) = 28328572289//25200000000000000000 (•((•(•(••)))(•(••))))
Product at (7, 33) is -12673686623//2500000000000000 ⋅ (1(2(3(•(4•))))) ⋅ (1(•(2(3(4•))))) = -12673686623//3150000000000000000 (•(•(•(•(•(•(••))))))) -12673686623//3150000000000000000 (•(•((•((••)(••)))•)))
Product at (7, 34) is -3955051227//400000000000000 ⋅ (1(2(3(•(4•))))) ⋅ (1((2•)(4(3•)))) = -1318350409//168000000000000000 (•(((••)(•(••)))(••)))
Product at (7, 35) is 119797535507//5000000000000000 ⋅ (1(2(3(•(4•))))) ⋅ ((•((2•)(34)))1) = 119797535507//12600000000000000000 (•(((••)(•(•(••))))•))
Product at (8, 8) is 36693849839//2500000000000000 ⋅ ((2(34))(•(1•))) ⋅ ((2(34))(•(1•))) = 36693849839//787500000000000000 ((•((••)(••)))(•(••))) + 36693849839//1050000000000000000 (((••)(•(••)))(•(••)))  + 36693849839//787500000000000000 ((•(•(•(••))))(•(••))) 
Product at (8, 9) is 5416223249//2000000000000000 ⋅ ((2(34))(•(1•))) ⋅ ((1(••))(2(34))) = 5416223249//2520000000000000000 ((•((••)(••)))(•(••))) + 5416223249//1260000000000000000 (((••)(•(••)))(•(••)))  + 5416223249//2520000000000000000 ((•(•(•(••))))(•(••))) 
Product at (8, 10) is 4500427453//2000000000000000 ⋅ ((2(34))(•(1•))) ⋅ (1(2(4(•(3•))))) = 4500427453//5040000000000000000 ((•(•(•(••))))(•(••)))
Product at (8, 11) is 3345071299//2000000000000000 ⋅ ((2(34))(•(1•))) ⋅ (1((34)(2(••)))) = 3345071299//5040000000000000000 (((••)(•(••)))(•(••)))
Product at (8, 12) is -61914211//31250000000000 ⋅ ((2(34))(•(1•))) ⋅ (•(1(2(4(3•))))) = -61914211//78750000000000000 (•((•(•(••)))(•(••))))
Product at (8, 13) is 4415238557//1250000000000000 ⋅ ((2(34))(•(1•))) ⋅ (1(2(•(3(4•))))) = 4415238557//3150000000000000000 ((•(•(•(••))))(•(••)))
Product at (8, 14) is 69107817983//5000000000000000 ⋅ ((2(34))(•(1•))) ⋅ ((1((2•)(34)))•) = 69107817983//3150000000000000000 (•(((••)(••))(•(••))))
Product at (8, 15) is -29555224399//10000000000000000 ⋅ ((2(34))(•(1•))) ⋅ ((2((3•)(4•)))1) = -29555224399//6300000000000000000 ((•((••)(••)))(•(••)))
Product at (8, 16) is 4415238557//1250000000000000 ⋅ ((2(34))(•(1•))) ⋅ (1(2(•(4(3•))))) = 4415238557//3150000000000000000 ((•(•(•(••))))(•(••)))
Product at (8, 17) is -2467289031//1000000000000000 ⋅ ((2(34))(•(1•))) ⋅ (•(1(2(•(34))))) = -822429677//840000000000000000 (•((•(•(••)))(•(••))))
Product at (8, 18) is -61914211//31250000000000 ⋅ ((2(34))(•(1•))) ⋅ (•(1(2(3(4•))))) = -61914211//78750000000000000 (•((•(•(••)))(•(••))))
Product at (8, 19) is 63265109//39062500000000 ⋅ ((2(34))(•(1•))) ⋅ (1(•(•(2(34))))) = 63265109//98437500000000000 ((•(•(•(••))))(•(••)))
Product at (8, 20) is -5731689091//1250000000000000 ⋅ ((2(34))(•(1•))) ⋅ ((1•)(•(2(34)))) = -5731689091//393750000000000000 ((•(•(••)))(•(•(••)))) -5731689091//787500000000000000 (((••)(••))(•(•(••))))
Product at (8, 21) is 11251599399//5000000000000000 ⋅ ((2(34))(•(1•))) ⋅ (1(2(4(3(••))))) = 1250177711//2800000000000000000 ((•(•(•(••))))(•(••)))
Product at (8, 22) is 15205382307//10000000000000000 ⋅ ((2(34))(•(1•))) ⋅ (1(•(2(4(3•))))) = 1689486923//2800000000000000000 ((•(•(•(••))))(•(••)))
Product at (8, 23) is -8624581151//1250000000000000 ⋅ ((2(34))(•(1•))) ⋅ ((1•)(2(•(34)))) = -8624581151//393750000000000000 ((•(•(••)))(•(•(••)))) -8624581151//787500000000000000 (((••)(••))(•(•(••))))
Product at (8, 24) is 6253452837//5000000000000000 ⋅ ((2(34))(•(1•))) ⋅ (1(•(2(•(34))))) = 694828093//1400000000000000000 ((•(•(•(••))))(•(••)))
Product at (8, 25) is -57995649861//10000000000000000 ⋅ ((2(34))(•(1•))) ⋅ (1((••)(2(34)))) = -19331883287//8400000000000000000 (((••)(•(••)))(•(••)))
Product at (8, 26) is -14762314071//2500000000000000 ⋅ ((2(34))(•(1•))) ⋅ ((1•)(2(4(3•)))) = -1640257119//87500000000000000 ((•(•(••)))(•(•(••)))) -1640257119//175000000000000000 (((••)(••))(•(•(••))))
Product at (8, 27) is -104597242403//10000000000000000 ⋅ ((2(34))(•(1•))) ⋅ ((2((34)(••)))1) = -104597242403//12600000000000000000 ((•((••)(••)))(•(••)))
Product at (8, 28) is -14762314071//2500000000000000 ⋅ ((2(34))(•(1•))) ⋅ ((1•)(2(3(4•)))) = -1640257119//87500000000000000 ((•(•(••)))(•(•(••)))) -1640257119//175000000000000000 (((••)(••))(•(•(••))))
Product at (8, 29) is -1261024951//78125000000000 ⋅ ((2(34))(•(1•))) ⋅ ((1•)((2•)(34))) = -1261024951//6152343750000000 (((••)(••))((••)(••))) -1261024951//12304687500000000 (((••)(••))(•(•(••))))
Product at (8, 30) is 1125158491//500000000000000 ⋅ ((2(34))(•(1•))) ⋅ (1(2(3(4(••))))) = 1125158491//2520000000000000000 ((•(•(•(••))))(•(••)))
Product at (8, 31) is 45370249//31250000000000 ⋅ ((2(34))(•(1•))) ⋅ (•(•(1(2(34))))) = 45370249//39375000000000000 (•(•((•(••))(•(••)))))
Product at (8, 32) is 16735509047//10000000000000000 ⋅ ((2(34))(•(1•))) ⋅ (1((34)(•(2•)))) = 16735509047//12600000000000000000 (((••)(•(••)))(•(••)))
Product at (8, 33) is 15205382307//10000000000000000 ⋅ ((2(34))(•(1•))) ⋅ (1(•(2(3(4•))))) = 1689486923//2800000000000000000 ((•(•(•(••))))(•(••)))
Product at (8, 34) is -26557593421//5000000000000000 ⋅ ((2(34))(•(1•))) ⋅ (1((2•)(4(3•)))) = -26557593421//6300000000000000000 (((••)(•(••)))(•(••)))
Product at (8, 35) is 103271030573//10000000000000000 ⋅ ((2(34))(•(1•))) ⋅ ((•((2•)(34)))1) = 103271030573//6300000000000000000 ((•((••)(••)))(•(••)))
Product at (9, 9) is 10659129543//400000000000000 ⋅ ((1(••))(2(34))) ⋅ ((1(••))(2(34))) = 3553043181//112000000000000000 ((•((••)(••)))(•(••))) + 1184347727//112000000000000000 (((••)(•(••)))(•(••)))  + 3553043181//112000000000000000 ((•(•(•(••))))(•(••))) 
Product at (9, 10) is 140642327//62500000000000 ⋅ ((1(••))(2(34))) ⋅ (1(2(4(•(3•))))) = 20091761//45000000000000000 ((•(•(•(••))))(•(••)))
Product at (9, 11) is 16720126931//10000000000000000 ⋅ ((1(••))(2(34))) ⋅ (1((34)(2(••)))) = 16720126931//50400000000000000000 (((••)(•(••)))(•(••)))
Product at (9, 12) is -4953408947//2500000000000000 ⋅ ((1(••))(2(34))) ⋅ (•(1(2(4(3•))))) = -4953408947//12600000000000000000 (•((•(•(••)))(•(••))))
Product at (9, 13) is 35323243397//10000000000000000 ⋅ ((1(••))(2(34))) ⋅ (1(2(•(3(4•))))) = 35323243397//50400000000000000000 ((•(•(•(••))))(•(••)))
Product at (9, 14) is 138257674309//10000000000000000 ⋅ ((1(••))(2(34))) ⋅ ((1((2•)(34)))•) = 138257674309//12600000000000000000 (•(((••)(••))(•(••))))
Product at (9, 15) is -2955568489//1000000000000000 ⋅ ((1(••))(2(34))) ⋅ ((2((3•)(4•)))1) = -2955568489//1260000000000000000 ((•((••)(••)))(•(••)))
Product at (9, 16) is 35323243397//10000000000000000 ⋅ ((1(••))(2(34))) ⋅ (1(2(•(4(3•))))) = 35323243397//50400000000000000000 ((•(•(•(••))))(•(••)))
Product at (9, 17) is -4934795017//2000000000000000 ⋅ ((1(••))(2(34))) ⋅ (•(1(2(•(34))))) = -4934795017//10080000000000000000 (•((•(•(••)))(•(••))))
Product at (9, 18) is -4953408947//2500000000000000 ⋅ ((1(••))(2(34))) ⋅ (•(1(2(3(4•))))) = -4953408947//12600000000000000000 (•((•(•(••)))(•(••))))
Product at (9, 19) is 253079351//156250000000000 ⋅ ((1(••))(2(34))) ⋅ (1(•(•(2(34))))) = 36154193//112500000000000000 ((•(•(•(••))))(•(••)))
Product at (9, 20) is -11464731197//2500000000000000 ⋅ ((1(••))(2(34))) ⋅ ((1•)(•(2(34)))) = -11464731197//1575000000000000000 ((•(•(••)))(•(•(••)))) -11464731197//3150000000000000000 (((••)(••))(•(•(••))))
Product at (9, 21) is 2812963809//1250000000000000 ⋅ ((1(••))(2(34))) ⋅ (1(2(4(3(••))))) = 937654603//4200000000000000000 ((•(•(•(••))))(•(••)))
Product at (9, 22) is 7603601349//5000000000000000 ⋅ ((1(••))(2(34))) ⋅ (1(•(2(4(3•))))) = 2534533783//8400000000000000000 ((•(•(•(••))))(•(••)))
Product at (9, 23) is -17249720391//2500000000000000 ⋅ ((1(••))(2(34))) ⋅ ((1•)(2(•(34)))) = -1916635599//175000000000000000 ((•(•(••)))(•(•(••)))) -1916635599//350000000000000000 (((••)(••))(•(•(••))))
Product at (9, 24) is 12508626247//10000000000000000 ⋅ ((1(••))(2(34))) ⋅ (1(•(2(•(34))))) = 12508626247//50400000000000000000 ((•(•(•(••))))(•(••)))
Product at (9, 25) is -57998767823//10000000000000000 ⋅ ((1(••))(2(34))) ⋅ (1((••)(2(34)))) = -57998767823//50400000000000000000 (((••)(•(••)))(•(••)))
Product at (9, 26) is -59051024341//10000000000000000 ⋅ ((1(••))(2(34))) ⋅ ((1•)(2(4(3•)))) = -59051024341//6300000000000000000 ((•(•(••)))(•(•(••)))) -59051024341//12600000000000000000 (((••)(••))(•(•(••))))
Product at (9, 27) is -6537595017//625000000000000 ⋅ ((1(••))(2(34))) ⋅ ((2((34)(••)))1) = -2179198339//525000000000000000 ((•((••)(••)))(•(••)))
Product at (9, 28) is -59051024341//10000000000000000 ⋅ ((1(••))(2(34))) ⋅ ((1•)(2(3(4•)))) = -59051024341//6300000000000000000 ((•(•(••)))(•(•(••)))) -59051024341//12600000000000000000 (((••)(••))(•(•(••))))
Product at (9, 29) is -32263500121//2000000000000000 ⋅ ((1(••))(2(34))) ⋅ ((1•)((2•)(34))) = -32263500121//315000000000000000 (((••)(••))((••)(••))) -32263500121//630000000000000000 (((••)(••))(•(•(••))))
Product at (9, 30) is 11251975007//5000000000000000 ⋅ ((1(••))(2(34))) ⋅ (1(2(3(4(••))))) = 1607425001//7200000000000000000 ((•(•(•(••))))(•(••)))
Product at (9, 31) is 7259361163//5000000000000000 ⋅ ((1(••))(2(34))) ⋅ (•(•(1(2(34))))) = 7259361163//12600000000000000000 (•(•((•(••))(•(••)))))
Product at (9, 32) is 16729787751//10000000000000000 ⋅ ((1(••))(2(34))) ⋅ (1((34)(•(2•)))) = 5576595917//8400000000000000000 (((••)(•(••)))(•(••)))
Product at (9, 33) is 7603601349//5000000000000000 ⋅ ((1(••))(2(34))) ⋅ (1(•(2(3(4•))))) = 2534533783//8400000000000000000 ((•(•(•(••))))(•(••)))
Product at (9, 34) is -53119142541//10000000000000000 ⋅ ((1(••))(2(34))) ⋅ (1((2•)(4(3•)))) = -5902126949//2800000000000000000 (((••)(•(••)))(•(••)))
Product at (9, 35) is 51638011851//5000000000000000 ⋅ ((1(••))(2(34))) ⋅ ((•((2•)(34)))1) = 17212670617//2100000000000000000 ((•((••)(••)))(•(••)))
Product at (10, 10) is 230912185423//10000000000000000 ⋅ (1(2(4(•(3•))))) ⋅ (1(2(4(•(3•))))) = 230912185423//6300000000000000000 (•(•(•(•(•(•(••))))))) + 230912185423//6300000000000000000 (•(•((•((••)(••)))•)))  + 230912185423//8400000000000000000 (•((•((••)(•(••))))•)) 
Product at (10, 11) is 28325487233//10000000000000000 ⋅ (1(2(4(•(3•))))) ⋅ (1((34)(2(••)))) = 28325487233//50400000000000000000 (•((•(•(••)))(•(••))))
Product at (10, 12) is -76586971677//10000000000000000 ⋅ (1(2(4(•(3•))))) ⋅ (•(1(2(4(3•))))) = -25528990559//4200000000000000000 (•(•(•(•(•(•(••))))))) -25528990559//4200000000000000000 (•(•((•((••)(••)))•)))
Product at (10, 13) is 1616839//4000000000000 ⋅ (1(2(4(•(3•))))) ⋅ (1(2(•(3(4•))))) = 230977//1440000000000000 (•((•((••)(•(••))))•))
Product at (10, 14) is 255133850547//10000000000000000 ⋅ (1(2(4(•(3•))))) ⋅ ((1((2•)(34)))•) = 85044616849//8400000000000000000 (•(((••)(•(•(••))))•))
Product at (10, 15) is -19315793561//2000000000000000 ⋅ (1(2(4(•(3•))))) ⋅ ((2((3•)(4•)))1) = -19315793561//1260000000000000000 (•(((••)(•(•(••))))•)) -19315793561//1260000000000000000 ((•((••)((••)(••))))•)
Product at (10, 16) is -2665718121//1000000000000000 ⋅ (1(2(4(•(3•))))) ⋅ (1(2(•(4(3•))))) = -888572707//420000000000000000 (•(•(•(•(•(•(••))))))) -888572707//420000000000000000 (•(•((•((••)(••)))•)))
Product at (10, 17) is -5026417359//10000000000000000 ⋅ (1(2(4(•(3•))))) ⋅ (•(1(2(•(34))))) = -1675472453//16800000000000000000 (•(•(•(•(•(•(••)))))))
Product at (10, 18) is -35380919451//10000000000000000 ⋅ (1(2(4(•(3•))))) ⋅ (•(1(2(3(4•))))) = -11793639817//8400000000000000000 (•((•((••)(•(••))))•))
Product at (10, 19) is 1721239281//2000000000000000 ⋅ (1(2(4(•(3•))))) ⋅ (1(•(•(2(34))))) = 191248809//1120000000000000000 (•(•(•(•(•(•(••)))))))
Product at (10, 20) is 1238902081//1000000000000000 ⋅ (1(2(4(•(3•))))) ⋅ ((1•)(•(2(34)))) = 1238902081//2520000000000000000 ((••)(•(•(•(•(••))))))
Product at (10, 21) is 14949134309//2500000000000000 ⋅ (1(2(4(•(3•))))) ⋅ (1(2(4(3(••))))) = 14949134309//6300000000000000000 (•(•(•(•(•(•(••))))))) + 14949134309//6300000000000000000 (•(•((•((••)(••)))•)))  + 14949134309//3150000000000000000 (•((•((••)(•(••))))•)) 
Product at (10, 22) is -12673686623//2500000000000000 ⋅ (1(2(4(•(3•))))) ⋅ (1(•(2(4(3•))))) = -12673686623//3150000000000000000 (•(•(•(•(•(•(••))))))) -12673686623//3150000000000000000 (•(•((•((••)(••)))•)))
Product at (10, 23) is -13847551857//10000000000000000 ⋅ (1(2(4(•(3•))))) ⋅ ((1•)(2(•(34)))) = -1538616873//2800000000000000000 ((••)(•(•(•(•(••))))))
Product at (10, 24) is 8649668761//10000000000000000 ⋅ (1(2(4(•(3•))))) ⋅ (1(•(2(•(34))))) = 8649668761//50400000000000000000 (•(•(•(•(•(•(••)))))))
Product at (10, 25) is -1258729957//5000000000000000 ⋅ (1(2(4(•(3•))))) ⋅ (1((••)(2(34)))) = -1258729957//25200000000000000000 (•((••)(•(•(•(••))))))
Product at (10, 26) is -113687288183//10000000000000000 ⋅ (1(2(4(•(3•))))) ⋅ ((1•)(2(4(3•)))) = -16241041169//900000000000000000 ((••)((•((••)(••)))•)) -16241041169//900000000000000000 ((••)(•(•(•(•(••))))))
Product at (10, 27) is -56011420389//10000000000000000 ⋅ (1(2(4(•(3•))))) ⋅ ((2((34)(••)))1) = -18670473463//16800000000000000000 (•(((••)(•(•(••))))•))
Product at (10, 28) is -5570084559//1000000000000000 ⋅ (1(2(4(•(3•))))) ⋅ ((1•)(2(3(4•)))) = -1856694853//420000000000000000 ((•((••)(•(••))))(••))
Product at (10, 29) is 404149254777//10000000000000000 ⋅ (1(2(4(•(3•))))) ⋅ ((1•)((2•)(34))) = 44905472753//1400000000000000000 (((••)(•(•(••))))(••))
Product at (10, 30) is 21886292627//5000000000000000 ⋅ (1(2(4(•(3•))))) ⋅ (1(2(3(4(••))))) = 21886292627//12600000000000000000 (•(•((•(••))(•(••)))))
Product at (10, 31) is 19359557663//10000000000000000 ⋅ (1(2(4(•(3•))))) ⋅ (•(•(1(2(34))))) = 19359557663//50400000000000000000 (•(•(•(•(•(•(••)))))))
Product at (10, 32) is 28328572289//10000000000000000 ⋅ (1(2(4(•(3•))))) ⋅ (1((34)(•(2•)))) = 28328572289//25200000000000000000 (•((•(•(••)))(•(••))))
Product at (10, 33) is -8480852813//5000000000000000 ⋅ (1(2(4(•(3•))))) ⋅ (1(•(2(3(4•))))) = -8480852813//12600000000000000000 (•((•((••)(•(••))))•))
Product at (10, 34) is -145732701401//10000000000000000 ⋅ (1(2(4(•(3•))))) ⋅ (1((2•)(4(3•)))) = -20818957343//900000000000000000 (•((••)(•(•(•(••)))))) -20818957343//900000000000000000 (•((•((••)(••)))(••)))
Product at (10, 35) is 119797535507//5000000000000000 ⋅ (1(2(4(•(3•))))) ⋅ ((•((2•)(34)))1) = 119797535507//12600000000000000000 (•(((••)(•(•(••))))•))
Product at (11, 11) is 38673623683//500000000000000 ⋅ (1((34)(2(••)))) ⋅ (1((34)(2(••)))) = 38673623683//1260000000000000000 (•(((••)(•(••)))(••))) + 38673623683//420000000000000000 (•((••)(•(•(•(••))))))  + 38673623683//420000000000000000 (•((•((••)(••)))(••))) 
Product at (11, 12) is -1509162191//625000000000000 ⋅ (1((34)(2(••)))) ⋅ (•(1(2(4(3•))))) = -1509162191//1575000000000000000 (•(•((•(••))(•(••)))))
Product at (11, 13) is 43104020191//10000000000000000 ⋅ (1((34)(2(••)))) ⋅ (1(2(•(3(4•))))) = 43104020191//50400000000000000000 (•((•(•(••)))(•(••))))
Product at (11, 14) is -52169962609//1250000000000000 ⋅ (1((34)(2(••)))) ⋅ ((1((2•)(34)))•) = -52169962609//1575000000000000000 (•(((••)(•(•(••))))•)) -52169962609//1575000000000000000 ((•((••)((••)(••))))•)
Product at (11, 15) is -31856663279//10000000000000000 ⋅ (1((34)(2(••)))) ⋅ ((2((3•)(4•)))1) = -4550951897//1800000000000000000 (•(((••)(••))(•(••))))
Product at (11, 16) is 43104020191//10000000000000000 ⋅ (1((34)(2(••)))) ⋅ (1(2(•(4(3•))))) = 43104020191//50400000000000000000 (•((•(•(••)))(•(••))))
Product at (11, 17) is -29754243341//10000000000000000 ⋅ (1((34)(2(••)))) ⋅ (•(1(2(•(34))))) = -29754243341//25200000000000000000 (•(•((•(••))(•(••)))))
Product at (11, 18) is -1509162191//625000000000000 ⋅ (1((34)(2(••)))) ⋅ (•(1(2(3(4•))))) = -1509162191//1575000000000000000 (•(•((•(••))(•(••)))))
Product at (11, 19) is 12388191781//5000000000000000 ⋅ (1((34)(2(••)))) ⋅ (1(•(•(2(34))))) = 1769741683//3600000000000000000 (•((•((••)(•(••))))•))
Product at (11, 20) is -6989161551//10000000000000000 ⋅ (1((34)(2(••)))) ⋅ ((1•)(•(2(34)))) = -2329720517//8400000000000000000 ((•((••)(•(••))))(••))
Product at (11, 21) is 3540466201//1250000000000000 ⋅ (1((34)(2(••)))) ⋅ (1(2(4(3(••))))) = 3540466201//12600000000000000000 (•((•(•(••)))(•(••))))
Product at (11, 22) is -10583555407//10000000000000000 ⋅ (1((34)(2(••)))) ⋅ (1(•(2(4(3•))))) = -10583555407//25200000000000000000 (•(•((•(••))(•(••)))))
Product at (11, 23) is -1462026893//312500000000000 ⋅ (1((34)(2(••)))) ⋅ ((1•)(2(•(34)))) = -1462026893//393750000000000000 ((••)((•(••))(•(••))))
Product at (11, 24) is -13685439467//10000000000000000 ⋅ (1((34)(2(••)))) ⋅ (1(•(2(•(34))))) = -1955062781//3600000000000000000 (•(•((•(••))(•(••)))))
Product at (11, 25) is -24770443031//10000000000000000 ⋅ (1((34)(2(••)))) ⋅ (1((••)(2(34)))) = -24770443031//50400000000000000000 (•(((••)(•(••)))(••)))
Product at (11, 26) is -8824779741//2500000000000000 ⋅ (1((34)(2(••)))) ⋅ ((1•)(2(4(3•)))) = -2941593247//1050000000000000000 ((••)((•(••))(•(••))))
Product at (11, 27) is -3702468869//312500000000000 ⋅ (1((34)(2(••)))) ⋅ ((2((34)(••)))1) = -3702468869//787500000000000000 (•(((••)(••))(•(••))))
Product at (11, 28) is -8824779741//2500000000000000 ⋅ (1((34)(2(••)))) ⋅ ((1•)(2(3(4•)))) = -2941593247//1050000000000000000 ((••)((•(••))(•(••))))
Product at (11, 29) is -281084390971//5000000000000000 ⋅ (1((34)(2(••)))) ⋅ ((1•)((2•)(34))) = -281084390971//3150000000000000000 ((••)((••)((••)(••)))) -281084390971//3150000000000000000 (((••)(•(•(••))))(••))
Product at (11, 30) is 7080932437//2500000000000000 ⋅ (1((34)(2(••)))) ⋅ (1(2(3(4(••))))) = 7080932437//25200000000000000000 (•((•(•(••)))(•(••))))
Product at (11, 31) is 1573174843//625000000000000 ⋅ (1((34)(2(••)))) ⋅ (•(•(1(2(34))))) = 1573174843//3150000000000000000 (•((•((••)(•(••))))•))
Product at (11, 32) is 65550632111//2500000000000000 ⋅ (1((34)(2(••)))) ⋅ (1((34)(•(2•)))) = 65550632111//1575000000000000000 (•(((••)(•(••)))(••))) + 65550632111//3150000000000000000 (•((••)(•(•(•(••))))))  + 65550632111//3150000000000000000 (•((•((••)(••)))(••))) 
Product at (11, 33) is -10583555407//10000000000000000 ⋅ (1((34)(2(••)))) ⋅ (1(•(2(3(4•))))) = -10583555407//25200000000000000000 (•(•((•(••))(•(••)))))
Product at (11, 34) is -123791893993//10000000000000000 ⋅ (1((34)(2(••)))) ⋅ (1((2•)(4(3•)))) = -123791893993//12600000000000000000 (•((•(•(••)))(•(••)))) -123791893993//12600000000000000000 (•(((••)(••))(•(••))))
Product at (11, 35) is -433908398747//10000000000000000 ⋅ (1((34)(2(••)))) ⋅ ((•((2•)(34)))1) = -433908398747//12600000000000000000 (•(((••)(•(•(••))))•)) -433908398747//12600000000000000000 ((•((••)((••)(••))))•)
Product at (12, 12) is 44531006293//2500000000000000 ⋅ (•(1(2(4(3•))))) ⋅ (•(1(2(4(3•))))) = 44531006293//2100000000000000000 (•(•(•(•(•(•(••))))))) + 44531006293//2100000000000000000 ((••)(•(•(•(•(••)))))) 
Product at (12, 13) is -33313475261//10000000000000000 ⋅ (•(1(2(4(3•))))) ⋅ (1(2(•(3(4•))))) = -33313475261//12600000000000000000 (•(•((•((••)(••)))•)))
Product at (12, 14) is -41387609781//2000000000000000 ⋅ (•(1(2(4(3•))))) ⋅ ((1((2•)(34)))•) = -656946187//40000000000000000 ((•((••)(•(••))))(••)) -656946187//40000000000000000 (•((•((••)(•(••))))•))
Product at (12, 15) is 23102815279//5000000000000000 ⋅ (•(1(2(4(3•))))) ⋅ ((2((3•)(4•)))1) = 23102815279//4200000000000000000 (•((•((••)(•(••))))•))
Product at (12, 16) is -50221800619//10000000000000000 ⋅ (•(1(2(4(3•))))) ⋅ (1(2(•(4(3•))))) = -50221800619//16800000000000000000 (•(•(•(•(•(•(••)))))))
Product at (12, 17) is 469223959//2000000000000000 ⋅ (•(1(2(4(3•))))) ⋅ (•(1(2(•(34))))) = 469223959//5040000000000000000 (•(•(•(•(•(•(••))))))) + 469223959//5040000000000000000 ((••)(•(•(•(•(••)))))) 
Product at (12, 18) is 10556219867//1250000000000000 ⋅ (•(1(2(4(3•))))) ⋅ (•(1(2(3(4•))))) = 10556219867//787500000000000000 ((••)((•((••)(••)))•)) + 10556219867//787500000000000000 (•(•((•((••)(••)))•))) 
Product at (12, 19) is 1146123423//5000000000000000 ⋅ (•(1(2(4(3•))))) ⋅ (1(•(•(2(34))))) = 127347047//2800000000000000000 (•(•(•(•(•(•(••)))))))
Product at (12, 20) is 12006738119//10000000000000000 ⋅ (•(1(2(4(3•))))) ⋅ ((1•)(•(2(34)))) = 12006738119//25200000000000000000 (•((••)(•(•(•(••))))))
Product at (12, 21) is -76584590343//10000000000000000 ⋅ (•(1(2(4(3•))))) ⋅ (1(2(4(3(••))))) = -8509398927//2800000000000000000 (•(•(•(•(•(•(••))))))) -8509398927//2800000000000000000 (•(•((•((••)(••)))•)))
Product at (12, 22) is -20853039221//10000000000000000 ⋅ (•(1(2(4(3•))))) ⋅ (1(•(2(4(3•))))) = -2979005603//2400000000000000000 (•(•(•(•(•(•(••)))))))
Product at (12, 23) is 38772929007//10000000000000000 ⋅ (•(1(2(4(3•))))) ⋅ ((1•)(2(•(34)))) = 4308103223//2800000000000000000 (•((••)(•(•(•(••))))))
Product at (12, 24) is 81934083//156250000000000 ⋅ (•(1(2(4(3•))))) ⋅ (1(•(2(•(34))))) = 1300541//12500000000000000 (•(•(•(•(•(•(••)))))))
Product at (12, 25) is 35182684033//10000000000000000 ⋅ (•(1(2(4(3•))))) ⋅ (1((••)(2(34)))) = 5026097719//7200000000000000000 (•(((••)(•(•(••))))•))
Product at (12, 26) is 68140094873//10000000000000000 ⋅ (•(1(2(4(3•))))) ⋅ ((1•)(2(4(3•)))) = 68140094873//8400000000000000000 (•((••)(•(•(•(••))))))
Product at (12, 27) is 815225271//80000000000000 ⋅ (•(1(2(4(3•))))) ⋅ ((2((34)(••)))1) = 38820251//19200000000000000 (•((•((••)(•(••))))•))
Product at (12, 28) is 46407682383//10000000000000000 ⋅ (•(1(2(4(3•))))) ⋅ ((1•)(2(3(4•)))) = 15469227461//2100000000000000000 (•((•((••)(••)))(••)))
Product at (12, 29) is -19939141413//1250000000000000 ⋅ (•(1(2(4(3•))))) ⋅ ((1•)((2•)(34))) = -2215460157//175000000000000000 (•(((••)(•(••)))(••)))
Product at (12, 30) is -7076040221//2000000000000000 ⋅ (•(1(2(4(3•))))) ⋅ (1(2(3(4(••))))) = -7076040221//10080000000000000000 (•((•((••)(•(••))))•))
Product at (12, 31) is -54974928249//10000000000000000 ⋅ (•(1(2(4(3•))))) ⋅ (•(•(1(2(34))))) = -18324976083//5600000000000000000 (•(•(•(•(•(•(••))))))) -6108325361//2800000000000000000 ((••)(•(•(•(•(••)))))) -6108325361//2800000000000000000 (•((••)(•(•(•(••))))))
Product at (12, 32) is -12075135891//5000000000000000 ⋅ (•(1(2(4(3•))))) ⋅ (1((34)(•(2•)))) = -575006471//300000000000000000 (•(•((•(••))(•(••)))))
Product at (12, 33) is -9690609479//10000000000000000 ⋅ (•(1(2(4(3•))))) ⋅ (1(•(2(3(4•))))) = -9690609479//12600000000000000000 (•(•((•((••)(••)))•)))
Product at (12, 34) is 81895913953//10000000000000000 ⋅ (•(1(2(4(3•))))) ⋅ (1((2•)(4(3•)))) = 11699416279//1200000000000000000 (•(((••)(•(•(••))))•))
Product at (12, 35) is -64148451731//5000000000000000 ⋅ (•(1(2(4(3•))))) ⋅ ((•((2•)(34)))1) = -9164064533//1800000000000000000 (•((•((••)(•(••))))•))
Product at (13, 13) is 346174156147//10000000000000000 ⋅ (1(2(•(3(4•))))) ⋅ (1(2(•(3(4•))))) = 346174156147//8400000000000000000 (•(•(•(•(•(•(••))))))) + 346174156147//8400000000000000000 (•(((••)(•(•(••))))•)) 
Product at (13, 14) is 392021610869//10000000000000000 ⋅ (1(2(•(3(4•))))) ⋅ ((1((2•)(34)))•) = 56003087267//3600000000000000000 (•(((••)(•(•(••))))•))
Product at (13, 15) is -998702317//400000000000000 ⋅ (1(2(•(3(4•))))) ⋅ ((2((3•)(4•)))1) = -998702317//336000000000000000 (•((•((••)(•(••))))•))
Product at (13, 16) is 38037827423//2000000000000000 ⋅ (1(2(•(3(4•))))) ⋅ (1(2(•(4(3•))))) = 38037827423//1260000000000000000 (•(•((•((••)(••)))•))) + 38037827423//1260000000000000000 ((•((••)((••)(••))))•) 
Product at (13, 17) is -44907444323//5000000000000000 ⋅ (1(2(•(3(4•))))) ⋅ (•(1(2(•(34))))) = -6415349189//1800000000000000000 (•(•(•(•(•(•(••))))))) -6415349189//1800000000000000000 (•((•((••)(•(••))))•))
Product at (13, 18) is -50221800619//10000000000000000 ⋅ (1(2(•(3(4•))))) ⋅ (•(1(2(3(4•))))) = -50221800619//16800000000000000000 (•(•(•(•(•(•(••)))))))
Product at (13, 19) is 487958399//400000000000000 ⋅ (1(2(•(3(4•))))) ⋅ (1(•(•(2(34))))) = 487958399//2016000000000000000 (•(•(•(•(•(•(••)))))))
Product at (13, 20) is 3947496363//2500000000000000 ⋅ (1(2(•(3(4•))))) ⋅ ((1•)(•(2(34)))) = 438610707//700000000000000000 ((••)(•(•(•(•(••))))))
Product at (13, 21) is 101080911//250000000000000 ⋅ (1(2(•(3(4•))))) ⋅ (1(2(4(3(••))))) = 33693637//420000000000000000 (•((•((••)(•(••))))•))
Product at (13, 22) is -7717007743//10000000000000000 ⋅ (1(2(•(3(4•))))) ⋅ (1(•(2(4(3•))))) = -7717007743//12600000000000000000 (•(•((•((••)(••)))•)))
Product at (13, 23) is -29864724581//2000000000000000 ⋅ (1(2(•(3(4•))))) ⋅ ((1•)(2(•(34)))) = -29864724581//2520000000000000000 ((•((••)(•(••))))(••)) -29864724581//2520000000000000000 ((••)(•(•(•(•(••))))))
Product at (13, 24) is -750588211//156250000000000 ⋅ (1(2(•(3(4•))))) ⋅ (1(•(2(•(34))))) = -750588211//393750000000000000 (•(•(•(•(•(•(••))))))) -750588211//393750000000000000 (•((•((••)(•(••))))•))
Product at (13, 25) is -11086870779//10000000000000000 ⋅ (1(2(•(3(4•))))) ⋅ (1((••)(2(34)))) = -1231874531//5600000000000000000 (•((••)(•(•(•(••))))))
Product at (13, 26) is -54979605667//10000000000000000 ⋅ (1(2(•(3(4•))))) ⋅ ((1•)(2(4(3•)))) = -7854229381//900000000000000000 ((••)((•((••)(••)))•))
Product at (13, 27) is -52285667067//1250000000000000 ⋅ (1(2(•(3(4•))))) ⋅ ((2((34)(••)))1) = -5809518563//700000000000000000 (•(((••)(•(•(••))))•)) -5809518563//700000000000000000 (•((•((••)(•(••))))•)) -17428555689//350000000000000000 (•(•((•(••))(•(••)))))
Product at (13, 28) is -39467672529//5000000000000000 ⋅ (1(2(•(3(4•))))) ⋅ ((1•)(2(3(4•)))) = -13155890843//1400000000000000000 ((••)(•(•(•(•(••))))))
Product at (13, 29) is 630063821273//10000000000000000 ⋅ (1(2(•(3(4•))))) ⋅ ((1•)((2•)(34))) = 630063821273//12600000000000000000 (((••)(•(•(••))))(••))
Product at (13, 30) is -26654216687//10000000000000000 ⋅ (1(2(•(3(4•))))) ⋅ (1(2(3(4(••))))) = -3807745241//3600000000000000000 (•(•(•(•(•(•(••))))))) -3807745241//3600000000000000000 (•(•((•((••)(••)))•)))
Product at (13, 31) is 29150876609//10000000000000000 ⋅ (1(2(•(3(4•))))) ⋅ (•(•(1(2(34))))) = 29150876609//50400000000000000000 (•(•(•(•(•(•(••)))))))
Product at (13, 32) is 10777024009//2500000000000000 ⋅ (1(2(•(3(4•))))) ⋅ (1((34)(•(2•)))) = 10777024009//6300000000000000000 (•((•(•(••)))(•(••))))
Product at (13, 33) is -21487969937//10000000000000000 ⋅ (1(2(•(3(4•))))) ⋅ (1(•(2(3(4•))))) = -3069709991//2400000000000000000 (•(•(•(•(•(•(••)))))))
Product at (13, 34) is -63509392107//5000000000000000 ⋅ (1(2(•(3(4•))))) ⋅ (1((2•)(4(3•)))) = -1008085589//50000000000000000 (•((•((••)(••)))(••)))
Product at (13, 35) is 91490373551//2500000000000000 ⋅ (1(2(•(3(4•))))) ⋅ ((•((2•)(34)))1) = 91490373551//6300000000000000000 (•(((••)(•(•(••))))•))
Product at (14, 14) is 4237518218217//5000000000000000 ⋅ ((1((2•)(34)))•) ⋅ ((1((2•)(34)))•) = 1412506072739//700000000000000000 ((•((••)(•(••))))(••)) + 1412506072739//700000000000000000 (•((•((••)(•(••))))•)) 
Product at (14, 15) is -37514591763//1250000000000000 ⋅ ((1((2•)(34)))•) ⋅ ((2((3•)(4•)))1) = -12504863921//262500000000000000 ((•((••)((••)(••))))•)
Product at (14, 16) is 392021610869//10000000000000000 ⋅ ((1((2•)(34)))•) ⋅ (1(2(•(4(3•))))) = 56003087267//3600000000000000000 (•(((••)(•(•(••))))•))
Product at (14, 17) is -129424969719//5000000000000000 ⋅ ((1((2•)(34)))•) ⋅ (•(1(2(•(34))))) = -14380552191//700000000000000000 ((•((••)(•(••))))(••)) -14380552191//700000000000000000 (•((•((••)(•(••))))•))
Product at (14, 18) is -41387609781//2000000000000000 ⋅ ((1((2•)(34)))•) ⋅ (•(1(2(3(4•))))) = -656946187//40000000000000000 ((•((••)(•(••))))(••)) -656946187//40000000000000000 (•((•((••)(•(••))))•))
Product at (14, 19) is -153569933607//10000000000000000 ⋅ ((1((2•)(34)))•) ⋅ (1(•(•(2(34))))) = -51189977869//4200000000000000000 (•(•((•((••)(••)))•)))
Product at (14, 20) is 115889147131//10000000000000000 ⋅ ((1((2•)(34)))•) ⋅ ((1•)(•(2(34)))) = 115889147131//6300000000000000000 (•((•((••)(••)))(••)))
Product at (14, 21) is 255143246359//10000000000000000 ⋅ ((1((2•)(34)))•) ⋅ (1(2(4(3(••))))) = 255143246359//50400000000000000000 (•(((••)(•(•(••))))•))
Product at (14, 22) is 572674061//625000000000000 ⋅ ((1((2•)(34)))•) ⋅ (1(•(2(4(3•))))) = 572674061//1575000000000000000 (•((•((••)(•(••))))•))
Product at (14, 23) is -464307016201//10000000000000000 ⋅ ((1((2•)(34)))•) ⋅ ((1•)(2(•(34)))) = -66329573743//1800000000000000000 (•(((••)(•(••)))(••)))
Product at (14, 24) is -9851750107//5000000000000000 ⋅ ((1((2•)(34)))•) ⋅ (1(•(2(•(34))))) = -9851750107//12600000000000000000 (•((•((••)(•(••))))•))
Product at (14, 25) is -718719817//2500000000000000 ⋅ ((1((2•)(34)))•) ⋅ (1((••)(2(34)))) = -718719817//3150000000000000000 ((•((••)((••)(••))))•)
Product at (14, 26) is -89533302463//2500000000000000 ⋅ ((1((2•)(34)))•) ⋅ ((1•)(2(4(3•)))) = -89533302463//3150000000000000000 (•(((••)(•(••)))(••)))
Product at (14, 27) is -34399508959//312500000000000 ⋅ ((1((2•)(34)))•) ⋅ ((2((34)(••)))1) = -34399508959//393750000000000000 ((•((••)((••)(••))))•)
Product at (14, 28) is -89533302463//2500000000000000 ⋅ ((1((2•)(34)))•) ⋅ ((1•)(2(3(4•)))) = -89533302463//3150000000000000000 (•(((••)(•(••)))(••)))
Product at (14, 29) is 12665670616321//10000000000000000 ⋅ ((1((2•)(34)))•) ⋅ ((1•)((2•)(34))) = 12665670616321//4200000000000000000 (•(((••)(•(••)))(••)))
Product at (14, 30) is 127571623099//5000000000000000 ⋅ ((1((2•)(34)))•) ⋅ (1(2(3(4(••))))) = 127571623099//25200000000000000000 (•(((••)(•(•(••))))•))
Product at (14, 31) is -1166557713//625000000000000 ⋅ ((1((2•)(34)))•) ⋅ (•(•(1(2(34))))) = -388852571//131250000000000000 ((••)((•((••)(••)))•)) -388852571//87500000000000000 (•(•((•((••)(••)))•))) -388852571//131250000000000000 (•((•((••)(••)))(••)))
Product at (14, 32) is -417364830899//10000000000000000 ⋅ ((1((2•)(34)))•) ⋅ (1((34)(•(2•)))) = -417364830899//6300000000000000000 (•(((••)(•(•(••))))•)) -417364830899//6300000000000000000 ((•((••)((••)(••))))•)
Product at (14, 33) is 572674061//625000000000000 ⋅ ((1((2•)(34)))•) ⋅ (1(•(2(3(4•))))) = 572674061//1575000000000000000 (•((•((••)(•(••))))•))
Product at (14, 34) is -903203860143//5000000000000000 ⋅ ((1((2•)(34)))•) ⋅ (1((2•)(4(3•)))) = -301067953381//700000000000000000 (•(•((•(••))(•(••)))))
Product at (14, 35) is 1289236952301//2000000000000000 ⋅ ((1((2•)(34)))•) ⋅ ((•((2•)(34)))1) = 429745650767//560000000000000000 (•((•((••)(•(••))))•))
Product at (15, 15) is 65855432817//2500000000000000 ⋅ ((2((3•)(4•)))1) ⋅ ((2((3•)(4•)))1) = 65855432817//350000000000000000 (•(•((•(••))(•(••)))))
Product at (15, 16) is -998702317//400000000000000 ⋅ ((2((3•)(4•)))1) ⋅ (1(2(•(4(3•))))) = -998702317//336000000000000000 (•((•((••)(•(••))))•))
Product at (15, 17) is 3922378399//2000000000000000 ⋅ ((2((3•)(4•)))1) ⋅ (•(1(2(•(34))))) = 3922378399//2520000000000000000 (•(•((•((••)(••)))•)))
Product at (15, 18) is 23102815279//5000000000000000 ⋅ ((2((3•)(4•)))1) ⋅ (•(1(2(3(4•))))) = 23102815279//4200000000000000000 (•((•((••)(•(••))))•))
Product at (15, 19) is -300354317//500000000000000 ⋅ ((2((3•)(4•)))1) ⋅ (1(•(•(2(34))))) = -300354317//630000000000000000 (•(•((•((••)(••)))•)))
Product at (15, 20) is -1460397917//10000000000000000 ⋅ ((2((3•)(4•)))1) ⋅ ((1•)(•(2(34)))) = -1460397917//6300000000000000000 ((••)((•((••)(••)))•))
Product at (15, 21) is -96576583049//10000000000000000 ⋅ ((2((3•)(4•)))1) ⋅ (1(2(4(3(••))))) = -96576583049//12600000000000000000 (•(((••)(•(•(••))))•)) -96576583049//12600000000000000000 ((•((••)((••)(••))))•)
Product at (15, 22) is 9399830447//10000000000000000 ⋅ ((2((3•)(4•)))1) ⋅ (1(•(2(4(3•))))) = 1342832921//1200000000000000000 (•((•((••)(•(••))))•))
Product at (15, 23) is 890397187//250000000000000 ⋅ ((2((3•)(4•)))1) ⋅ ((1•)(2(•(34)))) = 890397187//157500000000000000 ((••)((•((••)(••)))•))
Product at (15, 24) is -747599463//2000000000000000 ⋅ ((2((3•)(4•)))1) ⋅ (1(•(2(•(34))))) = -83066607//280000000000000000 (•(•((•((••)(••)))•)))
Product at (15, 25) is 32371382289//10000000000000000 ⋅ ((2((3•)(4•)))1) ⋅ (1((••)(2(34)))) = 10790460763//4200000000000000000 (•((•((••)(••)))(••)))
Product at (15, 26) is 93770486721//10000000000000000 ⋅ ((2((3•)(4•)))1) ⋅ ((1•)(2(4(3•)))) = 31256828907//1400000000000000000 ((•((••)(•(••))))(••))
Product at (15, 27) is 114484985663//10000000000000000 ⋅ ((2((3•)(4•)))1) ⋅ ((2((34)(••)))1) = 114484985663//12600000000000000000 ((•((••)((••)(••))))•)
Product at (15, 28) is 93770486721//10000000000000000 ⋅ ((2((3•)(4•)))1) ⋅ ((1•)(2(3(4•)))) = 31256828907//1400000000000000000 ((•((••)(•(••))))(••))
Product at (15, 29) is -511411506583//10000000000000000 ⋅ ((2((3•)(4•)))1) ⋅ ((1•)((2•)(34))) = -511411506583//3150000000000000000 ((••)((••)((••)(••))))
Product at (15, 30) is -12072072317//1250000000000000 ⋅ ((2((3•)(4•)))1) ⋅ (1(2(3(4(••))))) = -12072072317//1575000000000000000 (•(((••)(•(•(••))))•)) -12072072317//1575000000000000000 ((•((••)((••)(••))))•)
Product at (15, 31) is -20456415647//10000000000000000 ⋅ ((2((3•)(4•)))1) ⋅ (•(•(1(2(34))))) = -20456415647//12600000000000000000 (•(•((•((••)(••)))•)))
Product at (15, 32) is -31858113197//10000000000000000 ⋅ ((2((3•)(4•)))1) ⋅ (1((34)(•(2•)))) = -31858113197//6300000000000000000 (•(((••)(••))(•(••))))
Product at (15, 33) is 9399830447//10000000000000000 ⋅ ((2((3•)(4•)))1) ⋅ (1(•(2(3(4•))))) = 1342832921//1200000000000000000 (•((•((••)(•(••))))•))
Product at (15, 34) is 5430920997//400000000000000 ⋅ ((2((3•)(4•)))1) ⋅ (1((2•)(4(3•)))) = 1810306999//56000000000000000 (•(((••)(•(••)))(••)))
Product at (15, 35) is -68241250709//2500000000000000 ⋅ ((2((3•)(4•)))1) ⋅ ((•((2•)(34)))1) = -68241250709//1575000000000000000 ((•((••)((••)(••))))•)
Product at (16, 16) is 346174156147//10000000000000000 ⋅ (1(2(•(4(3•))))) ⋅ (1(2(•(4(3•))))) = 346174156147//8400000000000000000 (•(•(•(•(•(•(••))))))) + 346174156147//8400000000000000000 (•(((••)(•(•(••))))•)) 
Product at (16, 17) is -44907444323//5000000000000000 ⋅ (1(2(•(4(3•))))) ⋅ (•(1(2(•(34))))) = -6415349189//1800000000000000000 (•(•(•(•(•(•(••))))))) -6415349189//1800000000000000000 (•((•((••)(•(••))))•))
Product at (16, 18) is -33313475261//10000000000000000 ⋅ (1(2(•(4(3•))))) ⋅ (•(1(2(3(4•))))) = -33313475261//12600000000000000000 (•(•((•((••)(••)))•)))
Product at (16, 19) is 487958399//400000000000000 ⋅ (1(2(•(4(3•))))) ⋅ (1(•(•(2(34))))) = 487958399//2016000000000000000 (•(•(•(•(•(•(••)))))))
Product at (16, 20) is 3947496363//2500000000000000 ⋅ (1(2(•(4(3•))))) ⋅ ((1•)(•(2(34)))) = 438610707//700000000000000000 ((••)(•(•(•(•(••))))))
Product at (16, 21) is -13327101619//5000000000000000 ⋅ (1(2(•(4(3•))))) ⋅ (1(2(4(3(••))))) = -13327101619//12600000000000000000 (•(•(•(•(•(•(••))))))) -13327101619//12600000000000000000 (•(•((•((••)(••)))•)))
Product at (16, 22) is -21487969937//10000000000000000 ⋅ (1(2(•(4(3•))))) ⋅ (1(•(2(4(3•))))) = -3069709991//2400000000000000000 (•(•(•(•(•(•(••)))))))
Product at (16, 23) is -29864724581//2000000000000000 ⋅ (1(2(•(4(3•))))) ⋅ ((1•)(2(•(34)))) = -29864724581//2520000000000000000 ((•((••)(•(••))))(••)) -29864724581//2520000000000000000 ((••)(•(•(•(•(••))))))
Product at (16, 24) is -750588211//156250000000000 ⋅ (1(2(•(4(3•))))) ⋅ (1(•(2(•(34))))) = -750588211//393750000000000000 (•(•(•(•(•(•(••))))))) -750588211//393750000000000000 (•((•((••)(•(••))))•))
Product at (16, 25) is -11086870779//10000000000000000 ⋅ (1(2(•(4(3•))))) ⋅ (1((••)(2(34)))) = -1231874531//5600000000000000000 (•((••)(•(•(•(••))))))
Product at (16, 26) is -78935381949//10000000000000000 ⋅ (1(2(•(4(3•))))) ⋅ ((1•)(2(4(3•)))) = -26311793983//2800000000000000000 ((••)(•(•(•(•(••))))))
Product at (16, 27) is -52285667067//1250000000000000 ⋅ (1(2(•(4(3•))))) ⋅ ((2((34)(••)))1) = -5809518563//700000000000000000 (•(((••)(•(•(••))))•)) -5809518563//700000000000000000 (•((•((••)(•(••))))•)) -17428555689//350000000000000000 (•(•((•(••))(•(••)))))
Product at (16, 28) is -27489821279//5000000000000000 ⋅ (1(2(•(4(3•))))) ⋅ ((1•)(2(3(4•)))) = -27489821279//3150000000000000000 ((••)((•((••)(••)))•))
Product at (16, 29) is 630063821273//10000000000000000 ⋅ (1(2(•(4(3•))))) ⋅ ((1•)((2•)(34))) = 630063821273//12600000000000000000 (((••)(•(•(••))))(••))
Product at (16, 30) is 4043222991//10000000000000000 ⋅ (1(2(•(4(3•))))) ⋅ (1(2(3(4(••))))) = 449246999//5600000000000000000 (•((•((••)(•(••))))•))
Product at (16, 31) is 29150876609//10000000000000000 ⋅ (1(2(•(4(3•))))) ⋅ (•(•(1(2(34))))) = 29150876609//50400000000000000000 (•(•(•(•(•(•(••)))))))
Product at (16, 32) is 10777024009//2500000000000000 ⋅ (1(2(•(4(3•))))) ⋅ (1((34)(•(2•)))) = 10777024009//6300000000000000000 (•((•(•(••)))(•(••))))
Product at (16, 33) is -7717007743//10000000000000000 ⋅ (1(2(•(4(3•))))) ⋅ (1(•(2(3(4•))))) = -7717007743//12600000000000000000 (•(•((•((••)(••)))•)))
Product at (16, 34) is -36589711823//2500000000000000 ⋅ (1(2(•(4(3•))))) ⋅ (1((2•)(4(3•)))) = -5227101689//300000000000000000 (•((••)(•(•(•(••))))))
Product at (16, 35) is 91490373551//2500000000000000 ⋅ (1(2(•(4(3•))))) ⋅ ((•((2•)(34)))1) = 91490373551//6300000000000000000 (•(((••)(•(•(••))))•))
Product at (17, 17) is 28160359371//1000000000000000 ⋅ (•(1(2(•(34))))) ⋅ (•(1(2(•(34))))) = 3128928819//140000000000000000 (•(•(•(•(•(•(••))))))) + 3128928819//70000000000000000 ((••)((•((••)(••)))•))  + 3128928819//70000000000000000 (•(•((•((••)(••)))•)))  + 3128928819//140000000000000000 ((••)(•(•(•(•(••)))))) 
Product at (17, 18) is 469223959//2000000000000000 ⋅ (•(1(2(•(34))))) ⋅ (•(1(2(3(4•))))) = 469223959//5040000000000000000 (•(•(•(•(•(•(••))))))) + 469223959//5040000000000000000 ((••)(•(•(•(•(••)))))) 
Product at (17, 19) is 232478677//2500000000000000 ⋅ (•(1(2(•(34))))) ⋅ (1(•(•(2(34))))) = 232478677//12600000000000000000 (•(•(•(•(•(•(••)))))))
Product at (17, 20) is 5357297281//5000000000000000 ⋅ (•(1(2(•(34))))) ⋅ ((1•)(•(2(34)))) = 765328183//1800000000000000000 (•((••)(•(•(•(••))))))
Product at (17, 21) is -100542191//200000000000000 ⋅ (•(1(2(•(34))))) ⋅ (1(2(4(3(••))))) = -100542191//2016000000000000000 (•(•(•(•(•(•(••)))))))
Product at (17, 22) is 28800923//80000000000000 ⋅ (•(1(2(•(34))))) ⋅ (1(•(2(4(3•))))) = 28800923//403200000000000000 (•(•(•(•(•(•(••)))))))
Product at (17, 23) is 14699184151//1250000000000000 ⋅ (•(1(2(•(34))))) ⋅ ((1•)(2(•(34)))) = 14699184151//1575000000000000000 (•((••)(•(•(•(••)))))) + 14699184151//787500000000000000 (•((•((••)(••)))(••))) 
Product at (17, 24) is -25581575449//10000000000000000 ⋅ (•(1(2(•(34))))) ⋅ (1(•(2(•(34))))) = -25581575449//25200000000000000000 (•(•(•(•(•(•(••))))))) -25581575449//12600000000000000000 (•(•((•((••)(••)))•)))
Product at (17, 25) is 38432481593//10000000000000000 ⋅ (•(1(2(•(34))))) ⋅ (1((••)(2(34)))) = 38432481593//50400000000000000000 (•(((••)(•(•(••))))•))
Product at (17, 26) is 18413857537//5000000000000000 ⋅ (•(1(2(•(34))))) ⋅ ((1•)(2(4(3•)))) = 18413857537//12600000000000000000 (•((••)(•(•(•(••))))))
Product at (17, 27) is 119089111643//5000000000000000 ⋅ (•(1(2(•(34))))) ⋅ ((2((34)(••)))1) = 119089111643//12600000000000000000 (•(•((•((••)(••)))•))) + 119089111643//6300000000000000000 (•((•((••)(•(••))))•)) 
Product at (17, 28) is 18413857537//5000000000000000 ⋅ (•(1(2(•(34))))) ⋅ ((1•)(2(3(4•)))) = 18413857537//12600000000000000000 (•((••)(•(•(•(••))))))
Product at (17, 29) is -766251267//31250000000000 ⋅ (•(1(2(•(34))))) ⋅ ((1•)((2•)(34))) = -255417089//13125000000000000 (•(((••)(•(••)))(••)))
Product at (17, 30) is -4909169//9765625000000 ⋅ (•(1(2(•(34))))) ⋅ (1(2(3(4(••))))) = -4909169//98437500000000000 (•(•(•(•(•(•(••)))))))
Product at (17, 31) is -29344671059//5000000000000000 ⋅ (•(1(2(•(34))))) ⋅ (•(•(1(2(34))))) = -29344671059//8400000000000000000 (•(•(•(•(•(•(••))))))) -29344671059//12600000000000000000 ((••)(•(•(•(•(••)))))) -29344671059//12600000000000000000 (•((••)(•(•(•(••))))))
Product at (17, 32) is -29758292803//10000000000000000 ⋅ (•(1(2(•(34))))) ⋅ (1((34)(•(2•)))) = -29758292803//12600000000000000000 (•(•((•(••))(•(••)))))
Product at (17, 33) is 28800923//80000000000000 ⋅ (•(1(2(•(34))))) ⋅ (1(•(2(3(4•))))) = 28800923//403200000000000000 (•(•(•(•(•(•(••)))))))
Product at (17, 34) is 75014596131//10000000000000000 ⋅ (•(1(2(•(34))))) ⋅ (1((2•)(4(3•)))) = 25004865377//8400000000000000000 (•(((••)(•(•(••))))•))
Product at (17, 35) is -22027738419//1250000000000000 ⋅ (•(1(2(•(34))))) ⋅ ((•((2•)(34)))1) = -2447526491//350000000000000000 (•((•((••)(•(••))))•))
Product at (18, 18) is 44531006293//2500000000000000 ⋅ (•(1(2(3(4•))))) ⋅ (•(1(2(3(4•))))) = 44531006293//2100000000000000000 (•(•(•(•(•(•(••))))))) + 44531006293//2100000000000000000 ((••)(•(•(•(•(••)))))) 
Product at (18, 19) is 1146123423//5000000000000000 ⋅ (•(1(2(3(4•))))) ⋅ (1(•(•(2(34))))) = 127347047//2800000000000000000 (•(•(•(•(•(•(••)))))))
Product at (18, 20) is 12006738119//10000000000000000 ⋅ (•(1(2(3(4•))))) ⋅ ((1•)(•(2(34)))) = 12006738119//25200000000000000000 (•((••)(•(•(•(••))))))
Product at (18, 21) is -35380325487//10000000000000000 ⋅ (•(1(2(3(4•))))) ⋅ (1(2(4(3(••))))) = -11793441829//16800000000000000000 (•((•((••)(•(••))))•))
Product at (18, 22) is -9690609479//10000000000000000 ⋅ (•(1(2(3(4•))))) ⋅ (1(•(2(4(3•))))) = -9690609479//12600000000000000000 (•(•((•((••)(••)))•)))
Product at (18, 23) is 38772929007//10000000000000000 ⋅ (•(1(2(3(4•))))) ⋅ ((1•)(2(•(34)))) = 4308103223//2800000000000000000 (•((••)(•(•(•(••))))))
Product at (18, 24) is 81934083//156250000000000 ⋅ (•(1(2(3(4•))))) ⋅ (1(•(2(•(34))))) = 1300541//12500000000000000 (•(•(•(•(•(•(••)))))))
Product at (18, 25) is 35182684033//10000000000000000 ⋅ (•(1(2(3(4•))))) ⋅ (1((••)(2(34)))) = 5026097719//7200000000000000000 (•(((••)(•(•(••))))•))
Product at (18, 26) is 46407757427//10000000000000000 ⋅ (•(1(2(3(4•))))) ⋅ ((1•)(2(4(3•)))) = 46407757427//6300000000000000000 (•((•((••)(••)))(••)))
Product at (18, 27) is 815225271//80000000000000 ⋅ (•(1(2(3(4•))))) ⋅ ((2((34)(••)))1) = 38820251//19200000000000000 (•((•((••)(•(••))))•))
Product at (18, 28) is 68140169917//10000000000000000 ⋅ (•(1(2(3(4•))))) ⋅ ((1•)(2(3(4•)))) = 68140169917//8400000000000000000 (•((••)(•(•(•(••))))))
Product at (18, 29) is -19939141413//1250000000000000 ⋅ (•(1(2(3(4•))))) ⋅ ((1•)((2•)(34))) = -2215460157//175000000000000000 (•(((••)(•(••)))(••)))
Product at (18, 30) is -76584465961//10000000000000000 ⋅ (•(1(2(3(4•))))) ⋅ (1(2(3(4(••))))) = -76584465961//25200000000000000000 (•(•(•(•(•(•(••))))))) -76584465961//25200000000000000000 (•(•((•((••)(••)))•)))
Product at (18, 31) is -54974928249//10000000000000000 ⋅ (•(1(2(3(4•))))) ⋅ (•(•(1(2(34))))) = -18324976083//5600000000000000000 (•(•(•(•(•(•(••))))))) -6108325361//2800000000000000000 ((••)(•(•(•(•(••)))))) -6108325361//2800000000000000000 (•((••)(•(•(•(••))))))
Product at (18, 32) is -12075135891//5000000000000000 ⋅ (•(1(2(3(4•))))) ⋅ (1((34)(•(2•)))) = -575006471//300000000000000000 (•(•((•(••))(•(••)))))
Product at (18, 33) is -20853039221//10000000000000000 ⋅ (•(1(2(3(4•))))) ⋅ (1(•(2(3(4•))))) = -2979005603//2400000000000000000 (•(•(•(•(•(•(••)))))))
Product at (18, 34) is 68204345057//10000000000000000 ⋅ (•(1(2(3(4•))))) ⋅ (1((2•)(4(3•)))) = 68204345057//6300000000000000000 ((•((••)((••)(••))))•)
Product at (18, 35) is -64148451731//5000000000000000 ⋅ (•(1(2(3(4•))))) ⋅ ((•((2•)(34)))1) = -9164064533//1800000000000000000 (•((•((••)(•(••))))•))
Product at (19, 19) is 136524656967//5000000000000000 ⋅ (1(•(•(2(34))))) ⋅ (1(•(•(2(34))))) = 45508218989//1400000000000000000 (•(•(•(•(•(•(••))))))) + 45508218989//2100000000000000000 (•(((••)(•(•(••))))•))  + 45508218989//2100000000000000000 (•(((••)(•(••)))(••)))  + 45508218989//2100000000000000000 (•((•((••)(•(••))))•))  + 45508218989//2100000000000000000 (•((••)(•(•(•(••)))))) 
Product at (19, 20) is -3858026991//312500000000000 ⋅ (1(•(•(2(34))))) ⋅ ((1•)(•(2(34)))) = -183715571//18750000000000000 ((•((••)(•(••))))(••)) -183715571//18750000000000000 (((••)(•(•(••))))(••)) -183715571//12500000000000000 ((••)(•(•(•(•(••))))))
Product at (19, 21) is 8606454247//10000000000000000 ⋅ (1(•(•(2(34))))) ⋅ (1(2(4(3(••))))) = 8606454247//100800000000000000000 (•(•(•(•(•(•(••)))))))
Product at (19, 22) is -22432001541//5000000000000000 ⋅ (1(•(•(2(34))))) ⋅ (1(•(2(4(3•))))) = -7477333847//2800000000000000000 (•(•(•(•(•(•(••))))))) -7477333847//4200000000000000000 (•(((••)(•(•(••))))•)) -7477333847//4200000000000000000 (•((••)(•(•(•(••))))))
Product at (19, 23) is -1340668759//10000000000000000 ⋅ (1(•(•(2(34))))) ⋅ ((1•)(2(•(34)))) = -1340668759//25200000000000000000 ((••)(•(•(•(•(••))))))
Product at (19, 24) is -45617645977//10000000000000000 ⋅ (1(•(•(2(34))))) ⋅ (1(•(2(•(34))))) = -45617645977//16800000000000000000 (•(•(•(•(•(•(••))))))) -45617645977//25200000000000000000 (•(((••)(•(•(••))))•)) -45617645977//25200000000000000000 (•((••)(•(•(•(••))))))
Product at (19, 25) is -30386272891//2000000000000000 ⋅ (1(•(•(2(34))))) ⋅ (1((••)(2(34)))) = -30386272891//3360000000000000000 (•((•(•(••)))(•(••)))) -30386272891//10080000000000000000 (•(((••)(•(•(••))))•)) -30386272891//10080000000000000000 (•((•((••)(•(••))))•)) -30386272891//1680000000000000000 (•(•((•(••))(•(••))))) -30386272891//10080000000000000000 (•((••)(•(•(•(••))))))
Product at (19, 26) is 1450391863//10000000000000000 ⋅ (1(•(•(2(34))))) ⋅ ((1•)(2(4(3•)))) = 1450391863//25200000000000000000 ((••)(•(•(•(•(••))))))
Product at (19, 27) is -27054830813//10000000000000000 ⋅ (1(•(•(2(34))))) ⋅ ((2((34)(••)))1) = -27054830813//25200000000000000000 (•(•((•((••)(••)))•)))
Product at (19, 28) is 1450391863//10000000000000000 ⋅ (1(•(•(2(34))))) ⋅ ((1•)(2(3(4•)))) = 1450391863//25200000000000000000 ((••)(•(•(•(•(••))))))
Product at (19, 29) is -52318286917//1250000000000000 ⋅ (1(•(•(2(34))))) ⋅ ((1•)((2•)(34))) = -52318286917//787500000000000000 ((••)((•((••)(••)))•))
Product at (19, 30) is 2151608769//2500000000000000 ⋅ (1(•(•(2(34))))) ⋅ (1(2(3(4(••))))) = 239067641//2800000000000000000 (•(•(•(•(•(•(••)))))))
Product at (19, 31) is 391443299//200000000000000 ⋅ (1(•(•(2(34))))) ⋅ (•(•(1(2(34))))) = 391443299//1008000000000000000 (•(•(•(•(•(•(••)))))))
Product at (19, 32) is 12390603171//5000000000000000 ⋅ (1(•(•(2(34))))) ⋅ (1((34)(•(2•)))) = 4130201057//4200000000000000000 (•((•((••)(•(••))))•))
Product at (19, 33) is -22432001541//5000000000000000 ⋅ (1(•(•(2(34))))) ⋅ (1(•(2(3(4•))))) = -7477333847//2800000000000000000 (•(•(•(•(•(•(••))))))) -7477333847//4200000000000000000 (•(((••)(•(•(••))))•)) -7477333847//4200000000000000000 (•((••)(•(•(•(••))))))
Product at (19, 34) is 13820228569//5000000000000000 ⋅ (1(•(•(2(34))))) ⋅ (1((2•)(4(3•)))) = 1974318367//1800000000000000000 (•((•((••)(•(••))))•))
Product at (19, 35) is -183499556947//10000000000000000 ⋅ (1(•(•(2(34))))) ⋅ ((•((2•)(34)))1) = -26214222421//600000000000000000 (•(•((•((••)(••)))•))) -26214222421//900000000000000000 ((•((••)((••)(••))))•) -26214222421//900000000000000000 (•((•((••)(••)))(••)))
Product at (20, 20) is 146890510109//5000000000000000 ⋅ ((1•)(•(2(34)))) ⋅ ((1•)(•(2(34)))) = 20984358587//300000000000000000 (((••)(•(••)))(•(••))) + 20984358587//300000000000000000 ((•(•(•(••))))(•(••))) 
Product at (20, 21) is 12387943889//10000000000000000 ⋅ ((1•)(•(2(34)))) ⋅ (1(2(4(3(••))))) = 12387943889//50400000000000000000 ((••)(•(•(•(•(••))))))
Product at (20, 22) is -81538202839//10000000000000000 ⋅ ((1•)(•(2(34)))) ⋅ (1(•(2(4(3•))))) = -81538202839//12600000000000000000 (((••)(•(•(••))))(••)) -81538202839//12600000000000000000 ((••)(•(•(•(•(••))))))
Product at (20, 23) is -1562436803//1250000000000000 ⋅ ((1•)(•(2(34)))) ⋅ ((1•)(2(•(34)))) = -1562436803//1050000000000000000 ((•(•(•(••))))(•(••)))
Product at (20, 24) is -80325257//9765625000000 ⋅ ((1•)(•(2(34)))) ⋅ (1(•(2(•(34))))) = -80325257//12304687500000000 (((••)(•(•(••))))(••)) -80325257//12304687500000000 ((••)(•(•(•(•(••))))))
Product at (20, 25) is 63486580733//2500000000000000 ⋅ ((1•)(•(2(34)))) ⋅ (1((••)(2(34)))) = 63486580733//6300000000000000000 ((•((••)(•(••))))(••)) + 63486580733//6300000000000000000 (((••)(•(•(••))))(••))  + 63486580733//1050000000000000000 ((••)((•(••))(•(••)))) 
Product at (20, 26) is -9854595317//10000000000000000 ⋅ ((1•)(•(2(34)))) ⋅ ((1•)(2(4(3•)))) = -1407799331//1200000000000000000 ((•(•(•(••))))(•(••)))
Product at (20, 27) is -21383786587//10000000000000000 ⋅ ((1•)(•(2(34)))) ⋅ ((2((34)(••)))1) = -21383786587//12600000000000000000 ((••)((•((••)(••)))•))
Product at (20, 28) is -9854595317//10000000000000000 ⋅ ((1•)(•(2(34)))) ⋅ ((1•)(2(3(4•)))) = -1407799331//1200000000000000000 ((•(•(•(••))))(•(••)))
Product at (20, 29) is 6958607469//125000000000000 ⋅ ((1•)(•(2(34)))) ⋅ ((1•)((2•)(34))) = 2319535823//8750000000000000 ((•((••)(••)))(•(••)))
Product at (20, 30) is 12387911597//10000000000000000 ⋅ ((1•)(•(2(34)))) ⋅ (1(2(3(4(••))))) = 12387911597//50400000000000000000 ((••)(•(•(•(•(••))))))
Product at (20, 31) is -4945660989//2000000000000000 ⋅ ((1•)(•(2(34)))) ⋅ (•(•(1(2(34))))) = -1648553663//1680000000000000000 (•(((••)(•(•(••))))•))
Product at (20, 32) is -6999819863//10000000000000000 ⋅ ((1•)(•(2(34)))) ⋅ (1((34)(•(2•)))) = -6999819863//12600000000000000000 ((•((••)(•(••))))(••))
Product at (20, 33) is -81538202839//10000000000000000 ⋅ ((1•)(•(2(34)))) ⋅ (1(•(2(3(4•))))) = -81538202839//12600000000000000000 (((••)(•(•(••))))(••)) -81538202839//12600000000000000000 ((••)(•(•(•(•(••))))))
Product at (20, 34) is -38618064843//10000000000000000 ⋅ ((1•)(•(2(34)))) ⋅ (1((2•)(4(3•)))) = -12872688281//4200000000000000000 ((•((••)(•(••))))(••))
Product at (20, 35) is 47261026071//2000000000000000 ⋅ ((1•)(•(2(34)))) ⋅ ((•((2•)(34)))1) = 750175017//10000000000000000 ((••)((••)((••)(••)))) + 750175017//10000000000000000 ((••)((•((••)(••)))•)) 
Product at (21, 21) is 402012417297//10000000000000000 ⋅ (1(2(4(3(••))))) ⋅ (1(2(4(3(••))))) = 134004139099//5600000000000000000 (•(•(•(•(•(•(••))))))) + 134004139099//5600000000000000000 (•(•((•((••)(••)))•)))  + 134004139099//16800000000000000000 (•((•((••)(•(••))))•)) 
Product at (21, 22) is -50693143993//10000000000000000 ⋅ (1(2(4(3(••))))) ⋅ (1(•(2(4(3•))))) = -50693143993//25200000000000000000 (•(•(•(•(•(•(••))))))) -50693143993//25200000000000000000 (•(•((•((••)(••)))•)))
Product at (21, 23) is -13849409527//10000000000000000 ⋅ (1(2(4(3(••))))) ⋅ ((1•)(2(•(34)))) = -13849409527//50400000000000000000 ((••)(•(•(•(•(••))))))
Product at (21, 24) is 540575283//625000000000000 ⋅ (1(2(4(3(••))))) ⋅ (1(•(2(•(34))))) = 180191761//2100000000000000000 (•(•(•(•(•(•(••)))))))
Product at (21, 25) is -2517965887//10000000000000000 ⋅ (1(2(4(3(••))))) ⋅ (1((••)(2(34)))) = -2517965887//100800000000000000000 (•((••)(•(•(•(••))))))
Product at (21, 26) is -56842189373//5000000000000000 ⋅ (1(2(4(3(••))))) ⋅ ((1•)(2(4(3•)))) = -56842189373//6300000000000000000 ((••)((•((••)(••)))•)) -56842189373//6300000000000000000 ((••)(•(•(•(•(••))))))
Product at (21, 27) is -28006802293//5000000000000000 ⋅ (1(2(4(3(••))))) ⋅ ((2((34)(••)))1) = -28006802293//50400000000000000000 (•(((••)(•(•(••))))•))
Product at (21, 28) is -27850030239//5000000000000000 ⋅ (1(2(4(3(••))))) ⋅ ((1•)(2(3(4•)))) = -9283343413//4200000000000000000 ((•((••)(•(••))))(••))
Product at (21, 29) is 404141049987//10000000000000000 ⋅ (1(2(4(3(••))))) ⋅ ((1•)((2•)(34))) = 134713683329//8400000000000000000 (((••)(•(•(••))))(••))
Product at (21, 30) is 5471470477//1250000000000000 ⋅ (1(2(4(3(••))))) ⋅ (1(2(3(4(••))))) = 5471470477//6300000000000000000 (•(•((•(••))(•(••)))))
Product at (21, 31) is 387182519//200000000000000 ⋅ (1(2(4(3(••))))) ⋅ (•(•(1(2(34))))) = 387182519//2016000000000000000 (•(•(•(•(•(•(••)))))))
Product at (21, 32) is 14163417691//5000000000000000 ⋅ (1(2(4(3(••))))) ⋅ (1((34)(•(2•)))) = 14163417691//25200000000000000000 (•((•(•(••)))(•(••))))
Product at (21, 33) is -16960478871//10000000000000000 ⋅ (1(2(4(3(••))))) ⋅ (1(•(2(3(4•))))) = -807641851//2400000000000000000 (•((•((••)(•(••))))•))
Product at (21, 34) is -145732515699//10000000000000000 ⋅ (1(2(4(3(••))))) ⋅ (1((2•)(4(3•)))) = -48577505233//4200000000000000000 (•((••)(•(•(•(••)))))) -48577505233//4200000000000000000 (•((•((••)(••)))(••)))
Product at (21, 35) is 9584072799//400000000000000 ⋅ (1(2(4(3(••))))) ⋅ ((•((2•)(34)))1) = 456384419//96000000000000000 (•(((••)(•(•(••))))•))
Product at (22, 22) is 12153408187//500000000000000 ⋅ (1(•(2(4(3•))))) ⋅ (1(•(2(4(3•))))) = 12153408187//420000000000000000 (•(•(•(•(•(•(••))))))) + 12153408187//420000000000000000 (•((••)(•(•(•(••)))))) 
Product at (22, 23) is 348361791//1000000000000000 ⋅ (1(•(2(4(3•))))) ⋅ ((1•)(2(•(34)))) = 116120597//840000000000000000 ((••)(•(•(•(•(••))))))
Product at (22, 24) is 149238563//2500000000000000 ⋅ (1(•(2(4(3•))))) ⋅ (1(•(2(•(34))))) = 149238563//6300000000000000000 (•(•(•(•(•(•(••))))))) + 149238563//6300000000000000000 (•((••)(•(•(•(••)))))) 
Product at (22, 25) is -4281084423//250000000000000 ⋅ (1(•(2(4(3•))))) ⋅ (1((••)(2(34)))) = -203861163//20000000000000000 (•((•(•(••)))(•(••)))) -67953721//20000000000000000 (•(((••)(•(•(••))))•)) -67953721//20000000000000000 (•((••)(•(•(•(••))))))
Product at (22, 26) is -3214914127//1250000000000000 ⋅ (1(•(2(4(3•))))) ⋅ ((1•)(2(4(3•)))) = -3214914127//1050000000000000000 ((••)(•(•(•(•(••))))))
Product at (22, 27) is 3298287797//2000000000000000 ⋅ (1(•(2(4(3•))))) ⋅ ((2((34)(••)))1) = 471183971//1440000000000000000 (•((•((••)(•(••))))•))
Product at (22, 28) is -3135915477//2500000000000000 ⋅ (1(•(2(4(3•))))) ⋅ ((1•)(2(3(4•)))) = -348435053//175000000000000000 ((••)((•((••)(••)))•))
Product at (22, 29) is -3077471943//400000000000000 ⋅ (1(•(2(4(3•))))) ⋅ ((1•)((2•)(34))) = -48848761//8000000000000000 ((•((••)(•(••))))(••))
Product at (22, 30) is -16960488793//10000000000000000 ⋅ (1(•(2(4(3•))))) ⋅ (1(2(3(4(••))))) = -16960488793//50400000000000000000 (•((•((••)(•(••))))•))
Product at (22, 31) is 17018941079//10000000000000000 ⋅ (1(•(2(4(3•))))) ⋅ (•(•(1(2(34))))) = 2431277297//7200000000000000000 (•(•(•(•(•(•(••)))))))
Product at (22, 32) is -10581868761//10000000000000000 ⋅ (1(•(2(4(3•))))) ⋅ (1((34)(•(2•)))) = -3527289587//4200000000000000000 (•(•((•(••))(•(••)))))
Product at (22, 33) is 29125305741//2500000000000000 ⋅ (1(•(2(4(3•))))) ⋅ (1(•(2(3(4•))))) = 1386919321//75000000000000000 (•(•((•((••)(••)))•))) + 1386919321//75000000000000000 (•((•((••)(••)))(••))) 
Product at (22, 34) is 19422932151//10000000000000000 ⋅ (1(•(2(4(3•))))) ⋅ (1((2•)(4(3•)))) = 924901531//400000000000000000 (•(((••)(•(•(••))))•))
Product at (22, 35) is -19952509079//2000000000000000 ⋅ (1(•(2(4(3•))))) ⋅ ((•((2•)(34)))1) = -19952509079//2520000000000000000 (•(((••)(•(••)))(••))) -19952509079//2520000000000000000 (•((•((••)(•(••))))•))
Product at (23, 23) is 92646109199//2500000000000000 ⋅ ((1•)(2(•(34)))) ⋅ ((1•)(2(•(34)))) = 13235158457//75000000000000000 ((•((••)(••)))(•(••))) + 13235158457//150000000000000000 ((•(•(•(••))))(•(••))) 
Product at (23, 24) is -25297455291//10000000000000000 ⋅ ((1•)(2(•(34)))) ⋅ (1(•(2(•(34))))) = -8432485097//2100000000000000000 ((••)((•((••)(••)))•)) -8432485097//4200000000000000000 ((••)(•(•(•(•(••))))))
Product at (23, 25) is 32043415631//5000000000000000 ⋅ ((1•)(2(•(34)))) ⋅ (1((••)(2(34)))) = 32043415631//12600000000000000000 (((••)(•(•(••))))(••))
Product at (23, 26) is 39062727827//10000000000000000 ⋅ ((1•)(2(•(34)))) ⋅ ((1•)(2(4(3•)))) = 39062727827//8400000000000000000 ((•(•(•(••))))(•(••)))
Product at (23, 27) is 230266104109//5000000000000000 ⋅ ((1•)(2(•(34)))) ⋅ ((2((34)(••)))1) = 230266104109//6300000000000000000 ((••)((•((••)(••)))•)) + 230266104109//3150000000000000000 ((•((••)(•(••))))(••)) 
Product at (23, 28) is 39062727827//10000000000000000 ⋅ ((1•)(2(•(34)))) ⋅ ((1•)(2(3(4•)))) = 39062727827//8400000000000000000 ((•(•(•(••))))(•(••)))
Product at (23, 29) is -83743056519//1250000000000000 ⋅ ((1•)(2(•(34)))) ⋅ ((1•)((2•)(34))) = -27914352173//175000000000000000 (((••)(•(••)))(•(••)))
Product at (23, 30) is -13849453707//10000000000000000 ⋅ ((1•)(2(•(34)))) ⋅ (1(2(3(4(••))))) = -4616484569//16800000000000000000 ((••)(•(•(•(•(••))))))
Product at (23, 31) is -2298478173//625000000000000 ⋅ ((1•)(2(•(34)))) ⋅ (•(•(1(2(34))))) = -766159391//525000000000000000 (•(((••)(•(•(••))))•))
Product at (23, 32) is -46791372277//10000000000000000 ⋅ ((1•)(2(•(34)))) ⋅ (1((34)(•(2•)))) = -46791372277//6300000000000000000 ((••)((•(••))(•(••))))
Product at (23, 33) is 348361791//1000000000000000 ⋅ ((1•)(2(•(34)))) ⋅ (1(•(2(3(4•))))) = 116120597//840000000000000000 ((••)(•(•(•(•(••))))))
Product at (23, 34) is 14056545497//1000000000000000 ⋅ ((1•)(2(•(34)))) ⋅ (1((2•)(4(3•)))) = 14056545497//1260000000000000000 (((••)(•(•(••))))(••))
Product at (23, 35) is -405589117083//10000000000000000 ⋅ ((1•)(2(•(34)))) ⋅ ((•((2•)(34)))1) = -135196372361//4200000000000000000 ((•((••)(•(••))))(••))
Product at (24, 24) is 362809880313//10000000000000000 ⋅ (1(•(2(•(34))))) ⋅ (1(•(2(•(34))))) = 120936626771//4200000000000000000 (•(•(•(•(•(•(••))))))) + 120936626771//2100000000000000000 (•(•((•((••)(••)))•)))  + 120936626771//4200000000000000000 (•((••)(•(•(•(••))))))  + 120936626771//2100000000000000000 (•((•((••)(••)))(••))) 
Product at (24, 25) is -169445952489//10000000000000000 ⋅ (1(•(2(•(34))))) ⋅ (1((••)(2(34)))) = -56481984163//5600000000000000000 (•((•(•(••)))(•(••)))) -56481984163//16800000000000000000 (•(((••)(•(•(••))))•)) -56481984163//16800000000000000000 (•((••)(•(•(•(••))))))
Product at (24, 26) is 180399797//312500000000000 ⋅ (1(•(2(•(34))))) ⋅ ((1•)(2(4(3•)))) = 180399797//787500000000000000 ((••)(•(•(•(•(••))))))
Product at (24, 27) is 22200120087//2500000000000000 ⋅ (1(•(2(•(34))))) ⋅ ((2((34)(••)))1) = 7400040029//2100000000000000000 (•(•((•((••)(••)))•))) + 7400040029//1050000000000000000 (•((•((••)(•(••))))•)) 
Product at (24, 28) is 180399797//312500000000000 ⋅ (1(•(2(•(34))))) ⋅ ((1•)(2(3(4•)))) = 180399797//787500000000000000 ((••)(•(•(•(•(••))))))
Product at (24, 29) is -62357651963//5000000000000000 ⋅ (1(•(2(•(34))))) ⋅ ((1•)((2•)(34))) = -62357651963//6300000000000000000 ((•((••)(•(••))))(••))
Product at (24, 30) is 8649191221//10000000000000000 ⋅ (1(•(2(•(34))))) ⋅ (1(2(3(4(••))))) = 8649191221//100800000000000000000 (•(•(•(•(•(•(••)))))))
Product at (24, 31) is 14962291663//10000000000000000 ⋅ (1(•(2(•(34))))) ⋅ (•(•(1(2(34))))) = 14962291663//50400000000000000000 (•(•(•(•(•(•(••)))))))
Product at (24, 32) is -3421009669//2500000000000000 ⋅ (1(•(2(•(34))))) ⋅ (1((34)(•(2•)))) = -488715667//450000000000000000 (•(•((•(••))(•(••)))))
Product at (24, 33) is 149238563//2500000000000000 ⋅ (1(•(2(•(34))))) ⋅ (1(•(2(3(4•))))) = 149238563//6300000000000000000 (•(•(•(•(•(•(••))))))) + 149238563//6300000000000000000 (•((••)(•(•(•(••)))))) 
Product at (24, 34) is 20968506507//10000000000000000 ⋅ (1(•(2(•(34))))) ⋅ (1((2•)(4(3•)))) = 6989502169//8400000000000000000 (•(((••)(•(•(••))))•))
Product at (24, 35) is -126426313607//10000000000000000 ⋅ (1(•(2(•(34))))) ⋅ ((•((2•)(34)))1) = -126426313607//12600000000000000000 (•(((••)(•(••)))(••))) -126426313607//12600000000000000000 (•((•((••)(•(••))))•))
Product at (25, 25) is 359364193679//5000000000000000 ⋅ (1((••)(2(34)))) ⋅ (1((••)(2(34)))) = 359364193679//4200000000000000000 (•((•(•(••)))(•(••)))) + 359364193679//4200000000000000000 (•(((••)(••))(•(••))))  + 359364193679//12600000000000000000 (•(((••)(•(••)))(••))) 
Product at (25, 26) is 28713832517//5000000000000000 ⋅ (1((••)(2(34)))) ⋅ ((1•)(2(4(3•)))) = 28713832517//12600000000000000000 (((••)(•(•(••))))(••))
Product at (25, 27) is 20650796583//2500000000000000 ⋅ (1((••)(2(34)))) ⋅ ((2((34)(••)))1) = 6883598861//2100000000000000000 (•((•((••)(••)))(••)))
Product at (25, 28) is 28713832517//5000000000000000 ⋅ (1((••)(2(34)))) ⋅ ((1•)(2(3(4•)))) = 28713832517//12600000000000000000 (((••)(•(•(••))))(••))
Product at (25, 29) is 315248559369//10000000000000000 ⋅ (1((••)(2(34)))) ⋅ ((1•)((2•)(34))) = 105082853123//2100000000000000000 ((••)((••)((••)(••))))
Product at (25, 30) is -1258981953//5000000000000000 ⋅ (1((••)(2(34)))) ⋅ (1(2(3(4(••))))) = -419660651//16800000000000000000 (•((••)(•(•(•(••))))))
Product at (25, 31) is -1863180777//400000000000000 ⋅ (1((••)(2(34)))) ⋅ (•(•(1(2(34))))) = -621060259//672000000000000000 (•((•((••)(•(••))))•))
Product at (25, 32) is -24776973059//10000000000000000 ⋅ (1((••)(2(34)))) ⋅ (1((34)(•(2•)))) = -24776973059//25200000000000000000 (•(((••)(•(••)))(••)))
Product at (25, 33) is -4281084423//250000000000000 ⋅ (1((••)(2(34)))) ⋅ (1(•(2(3(4•))))) = -203861163//20000000000000000 (•((•(•(••)))(•(••)))) -67953721//20000000000000000 (•(((••)(•(•(••))))•)) -67953721//20000000000000000 (•((••)(•(•(•(••))))))
Product at (25, 34) is 451039881//1000000000000000 ⋅ (1((••)(2(34)))) ⋅ (1((2•)(4(3•)))) = 150346627//840000000000000000 (•(((••)(•(••)))(••)))
Product at (25, 35) is 234128660071//10000000000000000 ⋅ (1((••)(2(34)))) ⋅ ((•((2•)(34)))1) = 234128660071//4200000000000000000 (•(((••)(••))(•(••)))) + 234128660071//12600000000000000000 ((•((••)((••)(••))))•)  + 234128660071//12600000000000000000 (•((•((••)(••)))(••))) 
Product at (26, 26) is 216091850387//10000000000000000 ⋅ ((1•)(2(4(3•)))) ⋅ ((1•)(2(4(3•)))) = 30870264341//400000000000000000 ((•(•(•(••))))(•(••)))
Product at (26, 27) is 174077314361//10000000000000000 ⋅ ((1•)(2(4(3•)))) ⋅ ((2((34)(••)))1) = 174077314361//25200000000000000000 ((•((••)(•(••))))(••))
Product at (26, 28) is 11590386729//1000000000000000 ⋅ ((1•)(2(4(3•)))) ⋅ ((1•)(2(3(4•)))) = 3863462243//70000000000000000 ((•((••)(••)))(•(••)))
Product at (26, 29) is -494824760171//10000000000000000 ⋅ ((1•)(2(4(3•)))) ⋅ ((1•)((2•)(34))) = -70689251453//600000000000000000 (((••)(•(••)))(•(••)))
Product at (26, 30) is -435160173//78125000000000 ⋅ ((1•)(2(4(3•)))) ⋅ (1(2(3(4(••))))) = -20721913//9375000000000000 ((•((••)(•(••))))(••))
Product at (26, 31) is -14584685879//5000000000000000 ⋅ ((1•)(2(4(3•)))) ⋅ (•(•(1(2(34))))) = -14584685879//12600000000000000000 (•(((••)(•(•(••))))•))
Product at (26, 32) is -17652782893//5000000000000000 ⋅ ((1•)(2(4(3•)))) ⋅ (1((34)(•(2•)))) = -17652782893//3150000000000000000 ((••)((•(••))(•(••))))
Product at (26, 33) is -1254360857//1000000000000000 ⋅ ((1•)(2(4(3•)))) ⋅ (1(•(2(3(4•))))) = -1254360857//630000000000000000 ((••)((•((••)(••)))•))
Product at (26, 34) is 166751125651//10000000000000000 ⋅ ((1•)(2(4(3•)))) ⋅ (1((2•)(4(3•)))) = 166751125651//4200000000000000000 (((••)(•(•(••))))(••))
Product at (26, 35) is -307591745633//10000000000000000 ⋅ ((1•)(2(4(3•)))) ⋅ ((•((2•)(34)))1) = -307591745633//12600000000000000000 ((•((••)(•(••))))(••))
Product at (27, 27) is 423773152079//2500000000000000 ⋅ ((2((34)(••)))1) ⋅ ((2((34)(••)))1) = 423773152079//2100000000000000000 (•(((••)(•(•(••))))•)) + 423773152079//1260000000000000000 ((•((••)((••)(••))))•) 
Product at (27, 28) is 174077314361//10000000000000000 ⋅ ((2((34)(••)))1) ⋅ ((1•)(2(3(4•)))) = 174077314361//25200000000000000000 ((•((••)(•(••))))(••))
Product at (27, 29) is -458016714429//2500000000000000 ⋅ ((2((34)(••)))1) ⋅ ((1•)((2•)(34))) = -152672238143//525000000000000000 ((••)((••)((••)(••))))
Product at (27, 30) is -28006805637//5000000000000000 ⋅ ((2((34)(••)))1) ⋅ (1(2(3(4(••))))) = -3111867293//5600000000000000000 (•(((••)(•(•(••))))•))
Product at (27, 31) is -19451749973//2500000000000000 ⋅ ((2((34)(••)))1) ⋅ (•(•(1(2(34))))) = -19451749973//6300000000000000000 (•(•((•((••)(••)))•)))
Product at (27, 32) is -23697474359//2000000000000000 ⋅ ((2((34)(••)))1) ⋅ (1((34)(•(2•)))) = -23697474359//2520000000000000000 (•(((••)(••))(•(••))))
Product at (27, 33) is 3298287797//2000000000000000 ⋅ ((2((34)(••)))1) ⋅ (1(•(2(3(4•))))) = 471183971//1440000000000000000 (•((•((••)(•(••))))•))
Product at (27, 34) is 11560540447//312500000000000 ⋅ ((2((34)(••)))1) ⋅ (1((2•)(4(3•)))) = 11560540447//787500000000000000 (•(((••)(•(••)))(••)))
Product at (27, 35) is -1012046183591//10000000000000000 ⋅ ((2((34)(••)))1) ⋅ ((•((2•)(34)))1) = -1012046183591//12600000000000000000 ((•((••)((••)(••))))•)
Product at (28, 28) is 108046032483//5000000000000000 ⋅ ((1•)(2(3(4•)))) ⋅ ((1•)(2(3(4•)))) = 108046032483//1400000000000000000 ((•(•(•(••))))(•(••)))
Product at (28, 29) is -494824760171//10000000000000000 ⋅ ((1•)(2(3(4•)))) ⋅ ((1•)((2•)(34))) = -70689251453//600000000000000000 (((••)(•(••)))(•(••)))
Product at (28, 30) is -28421205103//2500000000000000 ⋅ ((1•)(2(3(4•)))) ⋅ (1(2(3(4(••))))) = -28421205103//3150000000000000000 ((••)((•((••)(••)))•)) -28421205103//3150000000000000000 ((••)(•(•(•(•(••))))))
Product at (28, 31) is -14584685879//5000000000000000 ⋅ ((1•)(2(3(4•)))) ⋅ (•(•(1(2(34))))) = -14584685879//12600000000000000000 (•(((••)(•(•(••))))•))
Product at (28, 32) is -17652782893//5000000000000000 ⋅ ((1•)(2(3(4•)))) ⋅ (1((34)(•(2•)))) = -17652782893//3150000000000000000 ((••)((•(••))(•(••))))
Product at (28, 33) is -12859629839//5000000000000000 ⋅ ((1•)(2(3(4•)))) ⋅ (1(•(2(3(4•))))) = -1837089977//600000000000000000 ((••)(•(•(•(•(••))))))
Product at (28, 34) is 66647735437//5000000000000000 ⋅ ((1•)(2(3(4•)))) ⋅ (1((2•)(4(3•)))) = 66647735437//1575000000000000000 ((••)((••)((••)(••))))
Product at (28, 35) is -307591745633//10000000000000000 ⋅ ((1•)(2(3(4•)))) ⋅ ((•((2•)(34)))1) = -307591745633//12600000000000000000 ((•((••)(•(••))))(••))
Product at (29, 29) is 67112542504109//80000000000000 ⋅ ((1•)((2•)(34))) ⋅ ((1•)((2•)(34))) = 67112542504109//11200000000000000 (((••)(•(••)))(•(••)))
Product at (29, 30) is 404141049981//10000000000000000 ⋅ ((1•)((2•)(34))) ⋅ (1(2(3(4(••))))) = 44904561109//2800000000000000000 (((••)(•(•(••))))(••))
Product at (29, 31) is -40294160123//1250000000000000 ⋅ ((1•)((2•)(34))) ⋅ (•(•(1(2(34))))) = -5756308589//112500000000000000 ((•((••)((••)(••))))•)
Product at (29, 32) is -562277256093//10000000000000000 ⋅ ((1•)((2•)(34))) ⋅ (1((34)(•(2•)))) = -8925035811//50000000000000000 ((••)((••)((••)(••)))) -8925035811//50000000000000000 (((••)(•(•(••))))(••))
Product at (29, 33) is -3077471943//400000000000000 ⋅ ((1•)((2•)(34))) ⋅ (1(•(2(3(4•))))) = -48848761//8000000000000000 ((•((••)(•(••))))(••))
Product at (29, 34) is -3283158707829//10000000000000000 ⋅ ((1•)((2•)(34))) ⋅ (1((2•)(4(3•)))) = -156340890849//100000000000000000 ((••)((•(••))(•(••))))
Product at (29, 35) is 869673091133//625000000000000 ⋅ ((1•)((2•)(34))) ⋅ ((•((2•)(34)))1) = 124239013019//37500000000000000 ((•((••)(•(••))))(••))
Product at (30, 30) is 50251556117//1250000000000000 ⋅ (1(2(3(4(••))))) ⋅ (1(2(3(4(••))))) = 7178793731//300000000000000000 (•(•(•(•(•(•(••))))))) + 7178793731//300000000000000000 (•(•((•((••)(••)))•)))  + 7178793731//900000000000000000 (•((•((••)(•(••))))•)) 
Product at (30, 31) is 19358822621//10000000000000000 ⋅ (1(2(3(4(••))))) ⋅ (•(•(1(2(34))))) = 19358822621//100800000000000000000 (•(•(•(•(•(•(••)))))))
Product at (30, 32) is 7081709169//2500000000000000 ⋅ (1(2(3(4(••))))) ⋅ (1((34)(•(2•)))) = 2360569723//4200000000000000000 (•((•(•(••)))(•(••))))
Product at (30, 33) is -10138630783//2000000000000000 ⋅ (1(2(3(4(••))))) ⋅ (1(•(2(3(4•))))) = -10138630783//5040000000000000000 (•(•(•(•(•(•(••))))))) -10138630783//5040000000000000000 (•(•((•((••)(••)))•)))
Product at (30, 34) is -98877057497//10000000000000000 ⋅ (1(2(3(4(••))))) ⋅ (1((2•)(4(3•)))) = -98877057497//25200000000000000000 (•(((••)(•(••)))(••)))
Product at (30, 35) is 7487556653//312500000000000 ⋅ (1(2(3(4(••))))) ⋅ ((•((2•)(34)))1) = 7487556653//1575000000000000000 (•(((••)(•(•(••))))•))
Product at (31, 31) is 177051803479//10000000000000000 ⋅ (•(•(1(2(34))))) ⋅ (•(•(1(2(34))))) = 177051803479//8400000000000000000 (•(•(•(•(•(•(••))))))) + 177051803479//12600000000000000000 (((••)(•(•(••))))(••))  + 177051803479//12600000000000000000 (•(((••)(•(•(••))))•))  + 177051803479//12600000000000000000 ((••)(•(•(•(•(••))))))  + 177051803479//12600000000000000000 (•((••)(•(•(•(••)))))) 
Product at (31, 32) is 5034765551//2000000000000000 ⋅ (•(•(1(2(34))))) ⋅ (1((34)(•(2•)))) = 5034765551//5040000000000000000 (•((•((••)(•(••))))•))
Product at (31, 33) is 17018941079//10000000000000000 ⋅ (•(•(1(2(34))))) ⋅ (1(•(2(3(4•))))) = 2431277297//7200000000000000000 (•(•(•(•(•(•(••)))))))
Product at (31, 34) is -14108629863//10000000000000000 ⋅ (•(•(1(2(34))))) ⋅ (1((2•)(4(3•)))) = -4702876621//8400000000000000000 (•((•((••)(•(••))))•))
Product at (31, 35) is -43109162199//10000000000000000 ⋅ (•(•(1(2(34))))) ⋅ ((•((2•)(34)))1) = -4789906911//1400000000000000000 (•(•((•((••)(••)))•)))
Product at (32, 32) is 8091876461//156250000000000 ⋅ (1((34)(•(2•)))) ⋅ (1((34)(•(2•)))) = 8091876461//65625000000000000 (•(((••)(•(••)))(••))) + 8091876461//49218750000000000 (•((••)(•(•(•(••))))))  + 8091876461//49218750000000000 (•((•((••)(••)))(••))) 
Product at (32, 33) is -10581868761//10000000000000000 ⋅ (1((34)(•(2•)))) ⋅ (1(•(2(3(4•))))) = -3527289587//4200000000000000000 (•(•((•(••))(•(••)))))
Product at (32, 34) is -24759722769//2000000000000000 ⋅ (1((34)(•(2•)))) ⋅ (1((2•)(4(3•)))) = -8253240923//420000000000000000 (•((•(•(••)))(•(••)))) -8253240923//420000000000000000 (•(((••)(••))(•(••))))
Product at (32, 35) is -433977905427//10000000000000000 ⋅ (1((34)(•(2•)))) ⋅ ((•((2•)(34)))1) = -144659301809//2100000000000000000 (•(((••)(•(•(••))))•)) -144659301809//2100000000000000000 ((•((••)((••)(••))))•)
Product at (33, 33) is 12153408187//500000000000000 ⋅ (1(•(2(3(4•))))) ⋅ (1(•(2(3(4•))))) = 12153408187//420000000000000000 (•(•(•(•(•(•(••))))))) + 12153408187//420000000000000000 (•((••)(•(•(•(••)))))) 
Product at (33, 34) is 2905359379//2000000000000000 ⋅ (1(•(2(3(4•))))) ⋅ (1((2•)(4(3•)))) = 2905359379//1260000000000000000 ((•((••)((••)(••))))•)
Product at (33, 35) is -19952509079//2000000000000000 ⋅ (1(•(2(3(4•))))) ⋅ ((•((2•)(34)))1) = -19952509079//2520000000000000000 (•(((••)(•(••)))(••))) -19952509079//2520000000000000000 (•((•((••)(•(••))))•))
Product at (34, 34) is 695197558537//10000000000000000 ⋅ (1((2•)(4(3•)))) ⋅ (1((2•)(4(3•)))) = 695197558537//2800000000000000000 (•((•(•(••)))(•(••))))
Product at (34, 35) is -22056995197//125000000000000 ⋅ (1((2•)(4(3•)))) ⋅ ((•((2•)(34)))1) = -22056995197//52500000000000000 (•(•((•(••))(•(••)))))
Product at (35, 35) is 8322674751893//10000000000000000 ⋅ ((•((2•)(34)))1) ⋅ ((•((2•)(34)))1) = 8322674751893//4200000000000000000 (•(((••)(•(••)))(••))) + 8322674751893//4200000000000000000 (•((•((••)(•(••))))•)) 
Block (•(•(••))) total:
 14614875380821//50400000000000000000 (•(•(•(•(•(•(••))))))) -161379962687//262500000000000000 (((••)(••))((••)(••))) + 1062235243987//5040000000000000000 (((••)(•(•(••))))(••))  + 26992712481337//25200000000000000000 ((•((••)(••)))(•(••)))  -2192131409//126000000000000000 ((••)((•((••)(••)))•)) + 1366677332429//16800000000000000000 (•(•((•((••)(••)))•)))  + 2840237402679//1400000000000000000 (•(((••)(••))(•(••))))  -1813803753317//5040000000000000000 (((••)(••))(•(•(••)))) + 4313889433534853//720000000000000000 (((••)(•(••)))(•(••)))  + 30565257770079//5600000000000000000 (•((•((••)(•(••))))•))  -1010897153179//3150000000000000000 ((••)((••)((••)(••)))) + 5124347634589//8400000000000000000 (•((•(•(••)))(•(••))))  + 68271811081123//8400000000000000000 (•(((••)(•(••)))(••)))  + 6651818412551//50400000000000000000 (•((••)(•(•(•(••))))))  -188968651087//1800000000000000000 ((•(•(••)))(•(•(••)))) + 106989090388619//12600000000000000000 ((•((••)(•(••))))(••))  + 80648379397//1200000000000000000 (•(((••)(•(•(••))))•))  -4351755974737//16800000000000000000 ((••)(•(•(•(•(••)))))) -94956784427//420000000000000000 ((•((••)((••)(••))))•) -2201321550977//450000000000000000 (•(•((•(••))(•(••))))) -813261088069//90000000000000000 ((••)((•(••))(•(••)))) + 4845966330671//12600000000000000000 ((•(•(•(••))))(•(••)))  + 678440090597//2100000000000000000 (•((•((••)(••)))(••))) >=0

Block of type ((••)((••)((••)(••)))) with flags:
((12)((34)((56)(78))))
PSD matrix:
38455507//20000000
Nonzero flag products:
Product at (1, 1) is 38455507//20000000 ⋅ ((12)((34)((56)(78)))) ⋅ ((12)((34)((56)(78)))) = 38455507//25200000000 ((••)((••)((••)(••))))
Block ((••)((••)((••)(••)))) total:
 38455507//25200000000 ((••)((••)((••)(••))))>=0

Block of type ((••)(•(•(••)))) with flags:
(((12)(3(4(56))))•)
((3(4(56)))(2(1•)))
(((3•)(4(56)))(12))
((3((4•)(56)))(12))
((3(4(56)))(•(12)))
((12)(3(4(6(5•)))))
((12)(•(3(4(56)))))
((12)(3(•(4(56)))))
((12)(3(4(5(6•)))))
((3(4(56)))(1(2•)))
((12)(3(4(•(56)))))
PSD matrix:
11×11 Matrix{Rational{BigInt}}:
   10280787749243//10000000000000000   -475987385533//2500000000000000        13925288462293//5000000000000000      -214650441529713//10000000000000000  -1903952072103//10000000000000000    72730123169//5000000000000000     157742000989//10000000000000000    156753311653//10000000000000000    72730123169//5000000000000000    -475987385533//2500000000000000     72730023409//5000000000000000
    -475987385533//2500000000000000    1524366983333//10000000000000000       -1241621255451//2500000000000000        35727807941073//10000000000000000     91476875013//5000000000000000   -280125061457//10000000000000000    -70903376891//2500000000000000      -5666783131//200000000000000    -280125061457//10000000000000000    170671366273//2000000000000000    -70031312461//2500000000000000
   13925288462293//5000000000000000   -1241621255451//2500000000000000     21030602218081363//5000000000000000   -129564523869069043//10000000000000000  -2483307621637//5000000000000000   -317389262029//2500000000000000    2334700191117//10000000000000000    839510174747//5000000000000000   -317389262029//2500000000000000   -1241621255451//2500000000000000   -634778525449//5000000000000000
 -214650441529713//10000000000000000  35727807941073//10000000000000000  -129564523869069043//10000000000000000  1039944590626751541//10000000000000000  35728827516303//10000000000000000  5944493982843//5000000000000000   -3723391092007//2500000000000000   -3201095961881//2500000000000000   5944493982843//5000000000000000   35727807941073//10000000000000000  5944493983459//5000000000000000
   -1903952072103//10000000000000000     91476875013//5000000000000000        -2483307621637//5000000000000000        35728827516303//10000000000000000   2194770458313//10000000000000000   -56025079477//2000000000000000     -28361298533//1000000000000000     -35417338797//1250000000000000    -56025079477//2000000000000000      91476875013//5000000000000000   -140062792847//5000000000000000
      72730123169//5000000000000000    -280125061457//10000000000000000        -317389262029//2500000000000000         5944493982843//5000000000000000     -56025079477//2000000000000000    550099523479//5000000000000000     -48130207511//2500000000000000    -192541620093//10000000000000000   226754897523//5000000000000000    -280125061457//10000000000000000   -96522012001//5000000000000000
     157742000989//10000000000000000    -70903376891//2500000000000000         2334700191117//10000000000000000       -3723391092007//2500000000000000     -28361298533//1000000000000000    -48130207511//2500000000000000     349610683799//2000000000000000    -191859209897//10000000000000000   -48130207511//2500000000000000     -70903376891//2500000000000000    -96260529021//5000000000000000
     156753311653//10000000000000000     -5666783131//200000000000000           839510174747//5000000000000000        -3201095961881//2500000000000000     -35417338797//1250000000000000   -192541620093//10000000000000000   -191859209897//10000000000000000   1747932967253//10000000000000000  -192541620093//10000000000000000     -5666783131//200000000000000    -192541117317//10000000000000000
      72730123169//5000000000000000    -280125061457//10000000000000000        -317389262029//2500000000000000         5944493982843//5000000000000000     -56025079477//2000000000000000    226754897523//5000000000000000     -48130207511//2500000000000000    -192541620093//10000000000000000   550099523479//5000000000000000    -280125061457//10000000000000000   -96522012001//5000000000000000
    -475987385533//2500000000000000     170671366273//2000000000000000        -1241621255451//2500000000000000        35727807941073//10000000000000000     91476875013//5000000000000000   -280125061457//10000000000000000    -70903376891//2500000000000000      -5666783131//200000000000000    -280125061457//10000000000000000   1524366983333//10000000000000000   -70031312461//2500000000000000
      72730023409//5000000000000000     -70031312461//2500000000000000         -634778525449//5000000000000000         5944493983459//5000000000000000    -140062792847//5000000000000000    -96522012001//5000000000000000     -96260529021//5000000000000000    -192541117317//10000000000000000   -96522012001//5000000000000000     -70031312461//2500000000000000   1746753205457//10000000000000000
With Cholesky factorization:
11×11 Matrix{Rational{BigInt}}:
  -78281//100000000         0                  0             3037//50000000          0                 -3//2500000          1//100000000   112773//25000000   -316651//10000000         -169//6250000        -42117//20000000
 -159087//100000000         0            144807//25000000    4861//50000000          0                -43//20000000   -579053//100000000   297509//50000000    687657//100000000         501//20000000         8773//25000000
       1//100000000         0                  0               -1//25000000          0                  3//20000000          0                  7//20000000       181//100000000  -158440987//100000000  -130221573//100000000
       1//50000000          0                  0               19//50000000          0                  1//100000000         0                 39//100000000     -701//100000000   -20236291//100000000  1019575933//100000000
 -159087//100000000         0                  0             2431//25000000          0                -43//20000000   1158107//100000000    74377//12500000    343829//50000000          501//20000000        35093//100000000
  -39943//25000000   -284317//50000000         0           -32183//6250000     -71073//12500000     -9553//100000000         0            -390863//100000000   -24857//25000000         -773//50000000         1163//10000000
 -159877//100000000         0                  0           774793//100000000      -29//25000000   -969869//100000000       -1//100000000  -413359//100000000  -102249//100000000       -1343//50000000       -14661//100000000
  -19983//12500000          0                  0           147401//20000000        17//20000000    499731//50000000        -1//100000000  -411957//100000000   -51013//50000000         -271//100000000       -3141//25000000
  -39943//25000000    284317//50000000         0           -32183//6250000     -71073//12500000     -9553//100000000         0            -390863//100000000   -24857//25000000         -773//50000000         1163//10000000
 -159087//100000000         0           -144807//25000000    4861//50000000          0                -43//20000000   -579053//100000000   297509//50000000    687657//100000000         501//20000000         8773//25000000
  -39943//25000000          0                  0           -51489//10000000   1137199//100000000    -4863//50000000          0             -24429//6250000     -24857//25000000         -773//50000000         1163//10000000
Nonzero flag products:
Product at (1, 1) is 10280787749243//10000000000000000 ⋅ (((12)(3(4(56))))•) ⋅ (((12)(3(4(56))))•) = 10280787749243//50400000000000000000 (((••)(•(•(••))))(••)) + 10280787749243//50400000000000000000 (•(((••)(•(•(••))))•)) 
Product at (1, 2) is -475987385533//2500000000000000 ⋅ (((12)(3(4(56))))•) ⋅ ((3(4(56)))(2(1•))) = -475987385533//25200000000000000000 (•((•(•(••)))(•(••))))
Product at (1, 3) is 13925288462293//5000000000000000 ⋅ (((12)(3(4(56))))•) ⋅ (((3•)(4(56)))(12)) = 13925288462293//25200000000000000000 (•(((••)(•(••)))(••)))
Product at (1, 4) is -214650441529713//10000000000000000 ⋅ (((12)(3(4(56))))•) ⋅ ((3((4•)(56)))(12)) = -3407149865551//400000000000000000 (•((•((••)(••)))(••)))
Product at (1, 5) is -1903952072103//10000000000000000 ⋅ (((12)(3(4(56))))•) ⋅ ((3(4(56)))(•(12))) = -634650690701//33600000000000000000 (•((•(•(••)))(•(••))))
Product at (1, 6) is 72730123169//5000000000000000 ⋅ (((12)(3(4(56))))•) ⋅ ((12)(3(4(6(5•))))) = 72730123169//50400000000000000000 (•((••)(•(•(•(••))))))
Product at (1, 7) is 157742000989//10000000000000000 ⋅ (((12)(3(4(56))))•) ⋅ ((12)(•(3(4(56))))) = 157742000989//100800000000000000000 (•((••)(•(•(•(••))))))
Product at (1, 8) is 156753311653//10000000000000000 ⋅ (((12)(3(4(56))))•) ⋅ ((12)(3(•(4(56))))) = 156753311653//100800000000000000000 (•((••)(•(•(•(••))))))
Product at (1, 9) is 72730123169//5000000000000000 ⋅ (((12)(3(4(56))))•) ⋅ ((12)(3(4(5(6•))))) = 72730123169//50400000000000000000 (•((••)(•(•(•(••))))))
Product at (1, 10) is -475987385533//2500000000000000 ⋅ (((12)(3(4(56))))•) ⋅ ((3(4(56)))(1(2•))) = -475987385533//25200000000000000000 (•((•(•(••)))(•(••))))
Product at (1, 11) is 72730023409//5000000000000000 ⋅ (((12)(3(4(56))))•) ⋅ ((12)(3(4(•(56))))) = 72730023409//50400000000000000000 (•((••)(•(•(•(••))))))
Product at (2, 2) is 1524366983333//10000000000000000 ⋅ ((3(4(56)))(2(1•))) ⋅ ((3(4(56)))(2(1•))) = 1524366983333//16800000000000000000 ((•(•(••)))(•(•(••))))
Product at (2, 3) is -1241621255451//2500000000000000 ⋅ ((3(4(56)))(2(1•))) ⋅ (((3•)(4(56)))(12)) = -413873751817//4200000000000000000 (((••)(•(••)))(•(••)))
Product at (2, 4) is 35727807941073//10000000000000000 ⋅ ((3(4(56)))(2(1•))) ⋅ ((3((4•)(56)))(12)) = 3969756437897//2800000000000000000 ((•((••)(••)))(•(••)))
Product at (2, 5) is 91476875013//5000000000000000 ⋅ ((3(4(56)))(2(1•))) ⋅ ((3(4(56)))(•(12))) = 30492291671//8400000000000000000 ((•(•(••)))(•(•(••))))
Product at (2, 6) is -280125061457//10000000000000000 ⋅ ((3(4(56)))(2(1•))) ⋅ ((12)(3(4(6(5•))))) = -280125061457//100800000000000000000 ((•(•(•(••))))(•(••)))
Product at (2, 7) is -70903376891//2500000000000000 ⋅ ((3(4(56)))(2(1•))) ⋅ ((12)(•(3(4(56))))) = -70903376891//25200000000000000000 ((•(•(•(••))))(•(••)))
Product at (2, 8) is -5666783131//200000000000000 ⋅ ((3(4(56)))(2(1•))) ⋅ ((12)(3(•(4(56))))) = -5666783131//2016000000000000000 ((•(•(•(••))))(•(••)))
Product at (2, 9) is -280125061457//10000000000000000 ⋅ ((3(4(56)))(2(1•))) ⋅ ((12)(3(4(5(6•))))) = -280125061457//100800000000000000000 ((•(•(•(••))))(•(••)))
Product at (2, 10) is 170671366273//2000000000000000 ⋅ ((3(4(56)))(2(1•))) ⋅ ((3(4(56)))(1(2•))) = 170671366273//5040000000000000000 (((••)(••))(•(•(••))))
Product at (2, 11) is -70031312461//2500000000000000 ⋅ ((3(4(56)))(2(1•))) ⋅ ((12)(3(4(•(56))))) = -70031312461//25200000000000000000 ((•(•(•(••))))(•(••)))
Product at (3, 3) is 21030602218081363//5000000000000000 ⋅ (((3•)(4(56)))(12)) ⋅ (((3•)(4(56)))(12)) = 21030602218081363//4200000000000000000 ((••)((•(••))(•(••))))
Product at (3, 4) is -129564523869069043//10000000000000000 ⋅ (((3•)(4(56)))(12)) ⋅ ((3((4•)(56)))(12)) = -129564523869069043//12600000000000000000 ((••)((••)((••)(••))))
Product at (3, 5) is -2483307621637//5000000000000000 ⋅ (((3•)(4(56)))(12)) ⋅ ((3(4(56)))(•(12))) = -2483307621637//25200000000000000000 (((••)(•(••)))(•(••)))
Product at (3, 6) is -317389262029//2500000000000000 ⋅ (((3•)(4(56)))(12)) ⋅ ((12)(3(4(6(5•))))) = -45341323147//1800000000000000000 (((••)(•(•(••))))(••))
Product at (3, 7) is 2334700191117//10000000000000000 ⋅ (((3•)(4(56)))(12)) ⋅ ((12)(•(3(4(56))))) = 111176199577//2400000000000000000 ((•((••)(•(••))))(••))
Product at (3, 8) is 839510174747//5000000000000000 ⋅ (((3•)(4(56)))(12)) ⋅ ((12)(3(•(4(56))))) = 839510174747//25200000000000000000 (((••)(•(•(••))))(••))
Product at (3, 9) is -317389262029//2500000000000000 ⋅ (((3•)(4(56)))(12)) ⋅ ((12)(3(4(5(6•))))) = -45341323147//1800000000000000000 (((••)(•(•(••))))(••))
Product at (3, 10) is -1241621255451//2500000000000000 ⋅ (((3•)(4(56)))(12)) ⋅ ((3(4(56)))(1(2•))) = -413873751817//4200000000000000000 (((••)(•(••)))(•(••)))
Product at (3, 11) is -634778525449//5000000000000000 ⋅ (((3•)(4(56)))(12)) ⋅ ((12)(3(4(•(56))))) = -634778525449//25200000000000000000 (((••)(•(•(••))))(••))
Product at (4, 4) is 1039944590626751541//10000000000000000 ⋅ ((3((4•)(56)))(12)) ⋅ ((3((4•)(56)))(12)) = 346648196875583847//5600000000000000000 ((•((••)(•(••))))(••))
Product at (4, 5) is 35728827516303//10000000000000000 ⋅ ((3((4•)(56)))(12)) ⋅ ((3(4(56)))(•(12))) = 11909609172101//8400000000000000000 ((•((••)(••)))(•(••)))
Product at (4, 6) is 5944493982843//5000000000000000 ⋅ ((3((4•)(56)))(12)) ⋅ ((12)(3(4(6(5•))))) = 660499331427//2800000000000000000 ((•((••)(•(••))))(••))
Product at (4, 7) is -3723391092007//2500000000000000 ⋅ ((3((4•)(56)))(12)) ⋅ ((12)(•(3(4(56))))) = -3723391092007//6300000000000000000 ((••)((•((••)(••)))•))
Product at (4, 8) is -3201095961881//2500000000000000 ⋅ ((3((4•)(56)))(12)) ⋅ ((12)(3(•(4(56))))) = -3201095961881//6300000000000000000 ((••)((•((••)(••)))•))
Product at (4, 9) is 5944493982843//5000000000000000 ⋅ ((3((4•)(56)))(12)) ⋅ ((12)(3(4(5(6•))))) = 660499331427//2800000000000000000 ((•((••)(•(••))))(••))
Product at (4, 10) is 35727807941073//10000000000000000 ⋅ ((3((4•)(56)))(12)) ⋅ ((3(4(56)))(1(2•))) = 3969756437897//2800000000000000000 ((•((••)(••)))(•(••)))
Product at (4, 11) is 5944493983459//5000000000000000 ⋅ ((3((4•)(56)))(12)) ⋅ ((12)(3(4(•(56))))) = 5944493983459//25200000000000000000 ((•((••)(•(••))))(••))
Product at (5, 5) is 2194770458313//10000000000000000 ⋅ ((3(4(56)))(•(12))) ⋅ ((3(4(56)))(•(12))) = 243863384257//2800000000000000000 ((•(•(••)))(•(•(••)))) + 243863384257//2800000000000000000 (((••)(••))(•(•(••)))) 
Product at (5, 6) is -56025079477//2000000000000000 ⋅ ((3(4(56)))(•(12))) ⋅ ((12)(3(4(6(5•))))) = -56025079477//20160000000000000000 ((•(•(•(••))))(•(••)))
Product at (5, 7) is -28361298533//1000000000000000 ⋅ ((3(4(56)))(•(12))) ⋅ ((12)(•(3(4(56))))) = -28361298533//10080000000000000000 ((•(•(•(••))))(•(••)))
Product at (5, 8) is -35417338797//1250000000000000 ⋅ ((3(4(56)))(•(12))) ⋅ ((12)(3(•(4(56))))) = -11805779599//4200000000000000000 ((•(•(•(••))))(•(••)))
Product at (5, 9) is -56025079477//2000000000000000 ⋅ ((3(4(56)))(•(12))) ⋅ ((12)(3(4(5(6•))))) = -56025079477//20160000000000000000 ((•(•(•(••))))(•(••)))
Product at (5, 10) is 91476875013//5000000000000000 ⋅ ((3(4(56)))(•(12))) ⋅ ((3(4(56)))(1(2•))) = 30492291671//8400000000000000000 ((•(•(••)))(•(•(••))))
Product at (5, 11) is -140062792847//5000000000000000 ⋅ ((3(4(56)))(•(12))) ⋅ ((12)(3(4(•(56))))) = -140062792847//50400000000000000000 ((•(•(•(••))))(•(••)))
Product at (6, 6) is 550099523479//5000000000000000 ⋅ ((12)(3(4(6(5•))))) ⋅ ((12)(3(4(6(5•))))) = 550099523479//16800000000000000000 ((••)(•(•(•(•(••))))))
Product at (6, 7) is -48130207511//2500000000000000 ⋅ ((12)(3(4(6(5•))))) ⋅ ((12)(•(3(4(56))))) = -48130207511//25200000000000000000 ((••)(•(•(•(•(••))))))
Product at (6, 8) is -192541620093//10000000000000000 ⋅ ((12)(3(4(6(5•))))) ⋅ ((12)(3(•(4(56))))) = -64180540031//33600000000000000000 ((••)(•(•(•(•(••))))))
Product at (6, 9) is 226754897523//5000000000000000 ⋅ ((12)(3(4(6(5•))))) ⋅ ((12)(3(4(5(6•))))) = 10797852263//600000000000000000 ((••)((•((••)(••)))•))
Product at (6, 10) is -280125061457//10000000000000000 ⋅ ((12)(3(4(6(5•))))) ⋅ ((3(4(56)))(1(2•))) = -280125061457//100800000000000000000 ((•(•(•(••))))(•(••)))
Product at (6, 11) is -96522012001//5000000000000000 ⋅ ((12)(3(4(6(5•))))) ⋅ ((12)(3(4(•(56))))) = -96522012001//50400000000000000000 ((••)(•(•(•(•(••))))))
Product at (7, 7) is 349610683799//2000000000000000 ⋅ ((12)(•(3(4(56))))) ⋅ ((12)(•(3(4(56))))) = 349610683799//10080000000000000000 (((••)(•(•(••))))(••)) + 349610683799//10080000000000000000 ((••)(•(•(•(•(••)))))) 
Product at (7, 8) is -191859209897//10000000000000000 ⋅ ((12)(•(3(4(56))))) ⋅ ((12)(3(•(4(56))))) = -191859209897//100800000000000000000 ((••)(•(•(•(•(••))))))
Product at (7, 9) is -48130207511//2500000000000000 ⋅ ((12)(•(3(4(56))))) ⋅ ((12)(3(4(5(6•))))) = -48130207511//25200000000000000000 ((••)(•(•(•(•(••))))))
Product at (7, 10) is -70903376891//2500000000000000 ⋅ ((12)(•(3(4(56))))) ⋅ ((3(4(56)))(1(2•))) = -70903376891//25200000000000000000 ((•(•(•(••))))(•(••)))
Product at (7, 11) is -96260529021//5000000000000000 ⋅ ((12)(•(3(4(56))))) ⋅ ((12)(3(4(•(56))))) = -32086843007//16800000000000000000 ((••)(•(•(•(•(••))))))
Product at (8, 8) is 1747932967253//10000000000000000 ⋅ ((12)(3(•(4(56))))) ⋅ ((12)(3(•(4(56))))) = 1747932967253//50400000000000000000 ((•((••)(•(••))))(••)) + 1747932967253//50400000000000000000 ((••)(•(•(•(•(••)))))) 
Product at (8, 9) is -192541620093//10000000000000000 ⋅ ((12)(3(•(4(56))))) ⋅ ((12)(3(4(5(6•))))) = -64180540031//33600000000000000000 ((••)(•(•(•(•(••))))))
Product at (8, 10) is -5666783131//200000000000000 ⋅ ((12)(3(•(4(56))))) ⋅ ((3(4(56)))(1(2•))) = -5666783131//2016000000000000000 ((•(•(•(••))))(•(••)))
Product at (8, 11) is -192541117317//10000000000000000 ⋅ ((12)(3(•(4(56))))) ⋅ ((12)(3(4(•(56))))) = -64180372439//33600000000000000000 ((••)(•(•(•(•(••))))))
Product at (9, 9) is 550099523479//5000000000000000 ⋅ ((12)(3(4(5(6•))))) ⋅ ((12)(3(4(5(6•))))) = 550099523479//16800000000000000000 ((••)(•(•(•(•(••))))))
Product at (9, 10) is -280125061457//10000000000000000 ⋅ ((12)(3(4(5(6•))))) ⋅ ((3(4(56)))(1(2•))) = -280125061457//100800000000000000000 ((•(•(•(••))))(•(••)))
Product at (9, 11) is -96522012001//5000000000000000 ⋅ ((12)(3(4(5(6•))))) ⋅ ((12)(3(4(•(56))))) = -96522012001//50400000000000000000 ((••)(•(•(•(•(••))))))
Product at (10, 10) is 1524366983333//10000000000000000 ⋅ ((3(4(56)))(1(2•))) ⋅ ((3(4(56)))(1(2•))) = 1524366983333//16800000000000000000 ((•(•(••)))(•(•(••))))
Product at (10, 11) is -70031312461//2500000000000000 ⋅ ((3(4(56)))(1(2•))) ⋅ ((12)(3(4(•(56))))) = -70031312461//25200000000000000000 ((•(•(•(••))))(•(••)))
Product at (11, 11) is 1746753205457//10000000000000000 ⋅ ((12)(3(4(•(56))))) ⋅ ((12)(3(4(•(56))))) = 1746753205457//25200000000000000000 ((••)((•((••)(••)))•)) + 1746753205457//50400000000000000000 ((••)(•(•(•(•(••)))))) 
Block ((••)(•(•(••)))) total:
 -129564523869069043//6300000000000000000 ((••)((••)((••)(••)))) + 431641087387//2800000000000000000 (((••)(•(•(••))))(••))  -5711851156367//50400000000000000000 (•((•(•(••)))(•(••)))) + 35728147799483//4200000000000000000 ((•((••)(••)))(•(••)))  + 13925288462293//12600000000000000000 (•(((••)(•(••)))(••)))  + 31286493839//2100000000000000000 (•((••)(•(•(•(••))))))  -10548424727111//5040000000000000000 ((••)((•((••)(••)))•)) + 594481575697//2100000000000000000 ((•(•(••)))(•(•(••))))  + 103997050771380023//1680000000000000000 ((•((••)(•(••))))(••))  + 10280787749243//50400000000000000000 (•(((••)(•(•(••))))•))  + 3901484121043//25200000000000000000 (((••)(••))(•(•(••))))  + 1362040479809//10080000000000000000 ((••)(•(•(•(•(••))))))  -7449792643441//12600000000000000000 (((••)(•(••)))(•(••))) + 21030602218081363//4200000000000000000 ((••)((•(••))(•(••))))  -2110992074957//25200000000000000000 ((•(•(•(••))))(•(••))) -3407149865551//200000000000000000 (•((•((••)(••)))(••)))>=0

Block of type ((••)(••)) with flags:
((3(4•))(•(12)))
((•((12)(34)))•)
((1(2•))(•(34)))
((•(12))(•(34)))
((34)(•(1(2•))))
((34)(•(•(12))))
(•((12)(•(34))))
((2(1•))(4(3•)))
((12)((3•)(4•)))
((12)(3(•(4•))))
((1(2•))(3(4•)))
((34)((1•)(2•)))
((12)(•(4(3•))))
((34)((12)(••)))
((2(1•))(3(4•)))
(•((34)(2(1•))))
((12)((34)(••)))
((4(3•))(•(12)))
((34)(1(•(2•))))
((12)(4(3(••))))
((12)(4(•(3•))))
(•((34)(1(2•))))
((••)((12)(34)))
((12)(•(•(34))))
((34)(1(2(••))))
((1(2•))(4(3•)))
((34)(2(1(••))))
((2(1•))(•(34)))
((12)(3(4(••))))
((34)(•(2(1•))))
(•((34)(•(12))))
(•((12)(3(4•))))
((34)(2(•(1•))))
((12)(•(3(4•))))
(•((12)(4(3•))))
PSD matrix:
35×35 Matrix{Rational{BigInt}}:
   1041373498034301//400000000000000     -1561223115322851//1000000000000000     1301696060206907//500000000000000     26024638836829029//10000000000000000   -7813778151726723//5000000000000000    -7805570566276013//5000000000000000   -15609809142666217//10000000000000000   13021634219473573//5000000000000000     -1947911207413263//500000000000000    -15623520876898479//10000000000000000   26043284512420599//10000000000000000   -1557952465173223//400000000000000     -7813755940069011//5000000000000000    32540495695386431//10000000000000000   26043284512469553//10000000000000000  -15628907549212321//10000000000000000    16278836693198127//5000000000000000    26034153709022563//10000000000000000   -3124685271492769//2000000000000000     -624928763340269//400000000000000     -7811736888524301//5000000000000000    -1953613443616901//1250000000000000    -3210669843082187//5000000000000000   -15610993983827541//10000000000000000  -15623171873993061//10000000000000000    1627704277431137//625000000000000    -15623171874351257//10000000000000000   26033921055776403//10000000000000000    -624930653213377//400000000000000       -78137781517089//50000000000000     -15610288343282709//10000000000000000   -7814614336339843//5000000000000000   -15623426357854933//10000000000000000  -15627535505712813//10000000000000000  -15629065569478471//10000000000000000
  -1561223115322851//1000000000000000     1873165644232189//2000000000000000   -15612230792627779//10000000000000000  -15606646057196617//10000000000000000    2342900910637793//2500000000000000     9361762602780517//10000000000000000    9360817822542597//10000000000000000  -15617816015616539//10000000000000000     4666305038850753//2000000000000000     9369185030630457//10000000000000000   -3123563185328937//2000000000000000    23330936844352307//10000000000000000    4685801896010283//5000000000000000    -1955591098410473//1000000000000000    -3123563185328937//2000000000000000     2343073448055423//2500000000000000     -3911446409752881//2000000000000000   -15612231278409359//10000000000000000      46845925255923//50000000000000        117112911177411//125000000000000      9369185119617941//10000000000000000    4686146896061987//5000000000000000     1926323280333423//5000000000000000     9361762272128811//10000000000000000    2342258237736091//2500000000000000   -15617816015616539//10000000000000000    2342258237736091//2500000000000000      -62448922814869//40000000000000        117112911177411//125000000000000      2342900910638409//2500000000000000     2340204649519351//2500000000000000     9372294698303733//10000000000000000      46845925255923//50000000000000       4685801896010283//5000000000000000     9372294821603129//10000000000000000
   1301696060206907//500000000000000    -15612230792627779//10000000000000000   13017168119417333//5000000000000000     6506159557934177//2500000000000000    -1562753488845931//1000000000000000   -15610994178083341//10000000000000000  -15610286689797983//10000000000000000   26043267831077949//10000000000000000    -9737449902542979//2500000000000000    -7811712980410757//5000000000000000    13021641952493399//5000000000000000   -38957232555726891//10000000000000000   -3906889047982481//2500000000000000    16277724917493563//5000000000000000     5208653536534633//2000000000000000   -15629063469253721//10000000000000000     2033919725045919//625000000000000     13016960706545237//5000000000000000   -15623520546201361//10000000000000000    -390579285404577//250000000000000     -3905856527189573//2500000000000000    -3125845356211283//2000000000000000    -6421339554538781//10000000000000000   -7805570106465737//5000000000000000    -7811633029974779//5000000000000000    13021642026695791//5000000000000000    -1952902351659701//1250000000000000     6508538035078829//2500000000000000    -7811585708243229//5000000000000000    -7813755631425313//5000000000000000   -15609810073151141//10000000000000000   -3907227177261351//2500000000000000   -15623473297961297//10000000000000000     -39068890479661//25000000000000     -15628908917683267//10000000000000000
  26024638836829029//10000000000000000  -15606646057196617//10000000000000000    6506159557934177//2500000000000000    26015881972625729//10000000000000000   -3905483814802847//2500000000000000   -15605574083707881//10000000000000000  -15604699112995389//10000000000000000    3254237288582141//1250000000000000    -19465623355954553//5000000000000000    -7808909906722729//5000000000000000    13016949080036309//5000000000000000   -38930258593576071//10000000000000000  -15621935511265741//10000000000000000   32522986932700049//10000000000000000   13016949080036309//5000000000000000   -15623295238003527//10000000000000000    32525204145468371//10000000000000000   13012319522834677//5000000000000000   -15617819846204409//10000000000000000   -3904391525531951//2500000000000000   -15617819961744159//10000000000000000  -15623295237579031//10000000000000000   -6419352659838643//10000000000000000   -7802786763564769//5000000000000000    -3904391548871871//2500000000000000     3254237288582141//1250000000000000    -3904391548871871//2500000000000000    13012319041691541//5000000000000000    -3904391525531951//2500000000000000    -7810967629607737//5000000000000000    -7802350201338799//5000000000000000    -7811648381203021//5000000000000000   -15617819846204409//10000000000000000  -15621935511265741//10000000000000000   -7811648485588113//5000000000000000
  -7813778151726723//5000000000000000     2342900910637793//2500000000000000    -1562753488845931//1000000000000000    -3905483814802847//2500000000000000     9381059924391319//10000000000000000    1874153637720441//2000000000000000     4685165590471159//5000000000000000   -15633132432753357//10000000000000000    11694122602155403//5000000000000000      146536931878361//156250000000000    -15633155969433387//10000000000000000    4678021298385327//2000000000000000     4690407060296811//5000000000000000   -19548990048146289//10000000000000000  -15633132343584527//10000000000000000     469080944111883//500000000000000     -19546518863597081//10000000000000000  -15627556428940443//10000000000000000    4689150393447167//5000000000000000      937821009949313//1000000000000000     1875672745887871//2000000000000000     4690816037162107//5000000000000000     3854290328947739//10000000000000000    4685433450630287//5000000000000000      234453682084829//250000000000000    -15633156058602217//10000000000000000    4689089668440071//5000000000000000   -15627511173543571//10000000000000000    4689105049725847//5000000000000000       15009462797861//16000000000000       9370161447405293//10000000000000000    9381813890280907//10000000000000000    4689166420687979//5000000000000000     2345203530138489//2500000000000000     9381814015965737//10000000000000000
  -7805570566276013//5000000000000000     9361762602780517//10000000000000000  -15610994178083341//10000000000000000  -15605574083707881//10000000000000000    1874153637720441//2000000000000000     2340337312353643//2500000000000000     2340114795019913//2500000000000000   -15616561352902439//10000000000000000    23353014024311417//10000000000000000    4684225266341711//5000000000000000    -7808280631769341//5000000000000000    23346493593229111//10000000000000000    9370867387261103//10000000000000000   -1218646830228211//625000000000000     -7808280631769341//5000000000000000     9371678157087397//10000000000000000   -19511390031239337//10000000000000000   -3122228251563291//2000000000000000     1873690189447069//2000000000000000     9368298970404949//10000000000000000    2342112655408631//2500000000000000     9371678156988417//10000000000000000     385082645405369//1000000000000000       93610462562291//100000000000000      1873659884530447//2000000000000000   -15616561352902439//10000000000000000    1873659884530447//2000000000000000    -7805497044540889//5000000000000000     9368298970404949//10000000000000000    4685384094294627//5000000000000000     9360332430475427//10000000000000000    4685943171729127//5000000000000000     1873690189447069//2000000000000000     9370867387261103//10000000000000000    4685943234504711//5000000000000000
 -15609809142666217//10000000000000000    9360817822542597//10000000000000000  -15610286689797983//10000000000000000  -15604699112995389//10000000000000000    4685165590471159//5000000000000000     2340114795019913//2500000000000000     4681669024190151//5000000000000000   -15615396843338937//10000000000000000    11668540499948791//5000000000000000     4683846915630209//5000000000000000   -15615396754521259//10000000000000000   11677905102456721//5000000000000000     9370160820944901//10000000000000000   -9758000828472831//5000000000000000   -15615396754521259//10000000000000000    4684691953344049//5000000000000000    -19480891441534849//10000000000000000   -3902452316998323//2500000000000000     4683950193204037//5000000000000000     2341885357002881//2500000000000000     9367693920199603//10000000000000000    1873876781156987//2000000000000000      962631047800621//2500000000000000     9360331324487339//10000000000000000     936774802005869//1000000000000000   -15615396843338937//10000000000000000     936774802005869//1000000000000000     -975642912564377//625000000000000      2341885357002881//2500000000000000     9370331180993097//10000000000000000    9357940732190473//10000000000000000    9372211920973031//10000000000000000    4683950193204037//5000000000000000     9370160820944901//10000000000000000      37488848182003//40000000000000
  13021634219473573//5000000000000000   -15617816015616539//10000000000000000   26043267831077949//10000000000000000    3254237288582141//1250000000000000   -15633132432753357//10000000000000000  -15616561352902439//10000000000000000  -15615396843338937//10000000000000000   13026447106289367//5000000000000000      -779535546699923//200000000000000     -1953634987670031//1250000000000000     1628293368205579//625000000000000    -38975785879932573//10000000000000000      -5002610019529//3200000000000       16286479332687419//5000000000000000    26052766013020443//10000000000000000   -3126967843471371//2000000000000000      4071898113675183//1250000000000000    26043284869824651//10000000000000000   -7814539967268481//5000000000000000    -3907217942621211//2500000000000000   -15629127298466689//10000000000000000  -15634675904598041//10000000000000000   -6423326627690843//10000000000000000    -976035049689707//625000000000000    -15628824616826367//10000000000000000   26052766161435519//10000000000000000  -15628871863288647//10000000000000000   26043283904996773//10000000000000000   -1953603065433241//1250000000000000    -3126631211665507//2000000000000000    -3123079627948203//2000000000000000   -15634677432573711//10000000000000000   -7814563591189003//5000000000000000    -3908283171432637//2500000000000000   -15634840954372787//10000000000000000
  -1947911207413263//500000000000000      4666305038850753//2000000000000000    -9737449902542979//2500000000000000   -19465623355954553//5000000000000000    11694122602155403//5000000000000000    23353014024311417//10000000000000000   11668540499948791//5000000000000000     -779535546699923//200000000000000     126841933037722827//10000000000000000   11689904070495583//5000000000000000   -19488388532127151//5000000000000000    49766079260508107//10000000000000000   23390702088669559//10000000000000000   -4404216276536151//2500000000000000   -19488388532127151//5000000000000000    23390367966279173//10000000000000000  -138312129929360091//10000000000000000   -9739556067666353//2500000000000000    11689623081703333//5000000000000000     5844815920013489//2500000000000000     4675961682346571//2000000000000000     1169518398313917//500000000000000      8883557050621227//10000000000000000   11673542275918049//5000000000000000    11689350860090601//5000000000000000     -779535546699923//200000000000000     11689350860090601//5000000000000000   -38949799339430233//10000000000000000    5844815920013489//2500000000000000     2923530629780543//1250000000000000    11678202760429813//5000000000000000    23401725926300169//10000000000000000   11689623081703333//5000000000000000    23390702088669559//10000000000000000   23401726214764567//10000000000000000
 -15623520876898479//10000000000000000    9369185030630457//10000000000000000   -7811712980410757//5000000000000000    -7808909906722729//5000000000000000      146536931878361//156250000000000      4684225266341711//5000000000000000     4683846915630209//5000000000000000    -1953634987670031//1250000000000000     11689904070495583//5000000000000000     9376077908343563//10000000000000000  -15629127061102203//10000000000000000    4675730380690921//2000000000000000     9378332973618357//10000000000000000  -19536716633959667//10000000000000000   -3125825412153989//2000000000000000     9379366891262299//10000000000000000    -4884852043641627//2500000000000000   -15623473754266661//10000000000000000     375036889535059//400000000000000      1875157374044473//2000000000000000     4687969984586279//5000000000000000     4689683445880031//5000000000000000     1926739721120033//5000000000000000     9368450592980641//10000000000000000    2343942316148067//2500000000000000    -7814539950846253//5000000000000000     4687884632233519//5000000000000000    -3124685174259713//2000000000000000     9375803633500193//10000000000000000    9378363640345161//10000000000000000    9367901143312567//10000000000000000     187584259573837//200000000000000       375036889535059//400000000000000      9378300918959657//10000000000000000    9379186746810817//10000000000000000
  26043284512420599//10000000000000000   -3123563185328937//2000000000000000    13021641952493399//5000000000000000    13016949080036309//5000000000000000   -15633155969433387//10000000000000000   -7808280631769341//5000000000000000   -15615396754521259//10000000000000000    1628293368205579//625000000000000     -19488388532127151//5000000000000000   -15629127061102203//10000000000000000     814152934873991//312500000000000    -19487892804602677//5000000000000000    -7816566298347949//5000000000000000    32572958347866151//10000000000000000   26052765864824497//10000000000000000   -7817337907742727//5000000000000000     16287592295928601//5000000000000000    26043268499461171//10000000000000000  -15629127093362701//10000000000000000  -15628824434456621//10000000000000000  -15629079960879997//10000000000000000   -7817419564333427//5000000000000000     -802915823664463//1250000000000000    -7808280352835779//5000000000000000     -781443588713967//500000000000000     26052766013020443//10000000000000000    -781441226390853//500000000000000     26043267534197911//10000000000000000  -15628871681475537//10000000000000000  -15633132343867371//10000000000000000  -15615398050923319//10000000000000000  -15634840656260067//10000000000000000  -15629079845521657//10000000000000000    -625326248879739//400000000000000    -15634677552500453//10000000000000000
  -1557952465173223//400000000000000     23330936844352307//10000000000000000  -38957232555726891//10000000000000000  -38930258593576071//10000000000000000    4678021298385327//2000000000000000    23346493593229111//10000000000000000   11677905102456721//5000000000000000   -38975785879932573//10000000000000000    49766079260508107//10000000000000000    4675730380690921//2000000000000000   -19487892804602677//5000000000000000    63418561144212929//5000000000000000    11693825304111057//5000000000000000   -27660804611614393//2000000000000000   -19487892804602677//5000000000000000    23401126800277367//10000000000000000    -1762092495501831//1000000000000000   -38948812083855117//10000000000000000   23379213669386829//10000000000000000   23378107467019597//10000000000000000    4675730434836333//2000000000000000    11700563400138267//5000000000000000     8883329058493001//10000000000000000     729763121497409//312500000000000     11689334625344423//5000000000000000   -38975785879932573//10000000000000000   11689334625344423//5000000000000000   -38957232284999837//10000000000000000   23378107467019597//10000000000000000   23390106658001937//10000000000000000   23336494155983717//10000000000000000    4677954937777983//2000000000000000    23379213669386829//10000000000000000   11693825304111057//5000000000000000    23389774977336939//10000000000000000
  -7813755940069011//5000000000000000     4685801896010283//5000000000000000    -3906889047982481//2500000000000000   -15621935511265741//10000000000000000    4690407060296811//5000000000000000     9370867387261103//10000000000000000    9370160820944901//10000000000000000      -5002610019529//3200000000000        23390702088669559//10000000000000000    9378332973618357//10000000000000000   -7816566298347949//5000000000000000    11693825304111057//5000000000000000     4690530114263601//5000000000000000      -24431479056917//12500000000000     -15633132596517869//10000000000000000     938181312544987//1000000000000000     -3910065361846181//2000000000000000    -3906883907824231//2500000000000000     4689181905931559//5000000000000000     9378147378995531//10000000000000000    9378301008175293//10000000000000000    1876362625236671//2000000000000000     3854290393311513//10000000000000000    9370768004498759//10000000000000000    9378210307113331//10000000000000000   -7816578155603077//5000000000000000     9378210307061059//10000000000000000     -25004089764221//16000000000000       9378179432526101//10000000000000000    4690407060293811//5000000000000000     9370332109422313//10000000000000000     375264798051603//400000000000000      2344590952982659//2500000000000000     9380914552831813//10000000000000000    1876326653614519//2000000000000000
  32540495695386431//10000000000000000   -1955591098410473//1000000000000000    16277724917493563//5000000000000000    32522986932700049//10000000000000000  -19548990048146289//10000000000000000   -1218646830228211//625000000000000     -9758000828472831//5000000000000000    16286479332687419//5000000000000000     -4404216276536151//2500000000000000   -19536716633959667//10000000000000000   32572958347866151//10000000000000000  -27660804611614393//2000000000000000      -24431479056917//12500000000000     319228505214063321//10000000000000000   32572958347866151//10000000000000000  -19553695379505757//10000000000000000     8957140993268263//10000000000000000   16270248077229203//5000000000000000   -19538073881023603//10000000000000000     -76313111366451//39062500000000     -19536716951468297//10000000000000000   -1955369537950569//1000000000000000   -10446557269196829//10000000000000000  -19510059312400367//10000000000000000  -19537513506469137//10000000000000000   16286479332687419//5000000000000000   -19537513506469137//10000000000000000   32555449517478497//10000000000000000     -76313111366451//39062500000000      -9774495219758157//5000000000000000   -19479572437992837//10000000000000000    -781670092800613//400000000000000    -19538073881023603//10000000000000000     -24431479056917//12500000000000     -19541752387717913//10000000000000000
  26043284512469553//10000000000000000   -3123563185328937//2000000000000000     5208653536534633//2000000000000000    13016949080036309//5000000000000000   -15633132343584527//10000000000000000   -7808280631769341//5000000000000000   -15615396754521259//10000000000000000   26052766013020443//10000000000000000   -19488388532127151//5000000000000000    -3125825412153989//2000000000000000    26052765864824497//10000000000000000  -19487892804602677//5000000000000000   -15633132596517869//10000000000000000   32572958347866151//10000000000000000   26052893916196289//10000000000000000   -7817419564086091//5000000000000000     16287592295928601//5000000000000000    26043268499412217//10000000000000000   -7814539922509627//5000000000000000    -7814412217406407//5000000000000000    -3125815992251661//2000000000000000    -7817337907920087//5000000000000000     -802915823664463//1250000000000000    -7808280352835779//5000000000000000   -15628824527566151//10000000000000000   26052693891060687//10000000000000000  -15628871774530249//10000000000000000    3255410469563943//1250000000000000     -976804480069959//625000000000000      -781657798472497//500000000000000    -15615398050923319//10000000000000000  -15634840656318301//10000000000000000    -976820443366569//625000000000000    -15633156222018487//10000000000000000   -1954334694070491//1250000000000000
 -15628907549212321//10000000000000000    2343073448055423//2500000000000000   -15629063469253721//10000000000000000  -15623295238003527//10000000000000000     469080944111883//500000000000000      9371678157087397//10000000000000000    4684691953344049//5000000000000000    -3126967843471371//2000000000000000     23390367966279173//10000000000000000    9379366891262299//10000000000000000   -7817337907742727//5000000000000000    23401126800277367//10000000000000000     938181312544987//1000000000000000   -19553695379505757//10000000000000000   -7817419564086091//5000000000000000     9385403855095793//10000000000000000   -19543090469172413//10000000000000000   -3907226918568267//2500000000000000     1875837145017321//2000000000000000     4689606844992851//5000000000000000     9379366980756697//10000000000000000     938452434306429//1000000000000000     3854515362451549//10000000000000000    9371885094290967//10000000000000000    1875806511922327//2000000000000000   -15634675904670127//10000000000000000    9379058915346419//10000000000000000  -15629226692159207//10000000000000000     937921368975327//1000000000000000     1876326414826817//2000000000000000     9372211787328253//10000000000000000     375234357371809//400000000000000      9379212082165079//10000000000000000    9381813125945031//10000000000000000    2345214765039209//2500000000000000
  16278836693198127//5000000000000000    -3911446409752881//2000000000000000     2033919725045919//625000000000000     32525204145468371//10000000000000000  -19546518863597081//10000000000000000  -19511390031239337//10000000000000000  -19480891441534849//10000000000000000    4071898113675183//1250000000000000   -138312129929360091//10000000000000000   -4884852043641627//2500000000000000    16287592295928601//5000000000000000    -1762092495501831//1000000000000000    -3910065361846181//2000000000000000     8957140993268263//10000000000000000   16287592295928601//5000000000000000   -19543090469172413//10000000000000000    63848116108200863//2000000000000000    32557673062777891//10000000000000000    -305282047325851//156250000000000      -976942399350133//500000000000000    -19539408492110713//10000000000000000   -9771545234586173//5000000000000000    -2611765491215349//2500000000000000    -3899935476176333//2000000000000000    -3907498118417411//2000000000000000     4071898113675183//1250000000000000    -3907498118417411//2000000000000000       65085430566381//20000000000000       -976942399350133//500000000000000    -19546518472239281//10000000000000000    -304958350061033//156250000000000    -19555035080664913//10000000000000000    -305282047325851//156250000000000     -3910065361846181//2000000000000000    -4888758787101247//2500000000000000
  26034153709022563//10000000000000000  -15612231278409359//10000000000000000   13016960706545237//5000000000000000    13012319522834677//5000000000000000   -15627556428940443//10000000000000000   -3122228251563291//2000000000000000    -3902452316998323//2500000000000000    26043284869824651//10000000000000000    -9739556067666353//2500000000000000   -15623473754266661//10000000000000000   26043268499461171//10000000000000000  -38948812083855117//10000000000000000   -3906883907824231//2500000000000000    16270248077229203//5000000000000000    26043268499412217//10000000000000000   -3907226918568267//2500000000000000     32557673062777891//10000000000000000    6508584467154193//2500000000000000    -7811713241607467//5000000000000000    -3124653291137849//2000000000000000   -15623521150857363//10000000000000000  -15628907674337083//10000000000000000   -1284267946598287//2000000000000000    -1561099410912277//1000000000000000   -15623171999709533//10000000000000000    5208656973974721//2000000000000000   -15623171999351337//10000000000000000    6508480316165887//2500000000000000    -3124643841772309//2000000000000000    -7813778214472067//5000000000000000   -15610288468513143//10000000000000000   -7814532742919671//5000000000000000    -7811713241411923//5000000000000000   -15627512005722133//10000000000000000  -15629229006830589//10000000000000000
  -3124685271492769//2000000000000000       46845925255923//50000000000000     -15623520546201361//10000000000000000  -15617819846204409//10000000000000000    4689150393447167//5000000000000000     1873690189447069//2000000000000000     4683950193204037//5000000000000000    -7814539967268481//5000000000000000     11689623081703333//5000000000000000      375036889535059//400000000000000    -15629127093362701//10000000000000000   23379213669386829//10000000000000000    4689181905931559//5000000000000000   -19538073881023603//10000000000000000   -7814539922509627//5000000000000000     1875837145017321//2000000000000000      -305282047325851//156250000000000     -7811713241607467//5000000000000000     9376077947949897//10000000000000000    1875153845610607//2000000000000000     1171990290927797//1250000000000000     1172401510277227//1250000000000000     3853479460654929//10000000000000000    1873690043570493//2000000000000000     4687901854642229//5000000000000000   -15629127182880409//10000000000000000     937578694600663//1000000000000000    -7811736604459013//5000000000000000     1875153845585561//2000000000000000     9378332841498123//10000000000000000    2341923656828989//2500000000000000     9379367826935969//10000000000000000    9375939919732991//10000000000000000    9378363811970883//10000000000000000    1875873590519997//2000000000000000
   -624928763340269//400000000000000       117112911177411//125000000000000      -390579285404577//250000000000000     -3904391525531951//2500000000000000      937821009949313//1000000000000000     9368298970404949//10000000000000000    2341885357002881//2500000000000000    -3907217942621211//2500000000000000      5844815920013489//2500000000000000     1875157374044473//2000000000000000   -15628824434456621//10000000000000000   23378107467019597//10000000000000000    9378147378995531//10000000000000000     -76313111366451//39062500000000      -7814412217406407//5000000000000000     4689606844992851//5000000000000000      -976942399350133//500000000000000     -3124653291137849//2000000000000000     1875153845610607//2000000000000000     9375893175639121//10000000000000000    9375803722544319//10000000000000000     937921368971643//1000000000000000     1926712819697829//5000000000000000     9368299031877709//10000000000000000    4687808142158037//5000000000000000   -15628871770128651//10000000000000000    4687808142158037//5000000000000000    -7811585663665847//5000000000000000     1875126777953979//2000000000000000     9378210099428899//10000000000000000    4683874370089863//5000000000000000     4689516710037157//5000000000000000     1875153845585561//2000000000000000     2344544858224481//2500000000000000     2344764975340339//2500000000000000
  -7811736888524301//5000000000000000     9369185119617941//10000000000000000   -3905856527189573//2500000000000000   -15617819961744159//10000000000000000    1875672745887871//2000000000000000     2342112655408631//2500000000000000     9367693920199603//10000000000000000  -15629127298466689//10000000000000000     4675961682346571//2000000000000000     4687969984586279//5000000000000000   -15629079960879997//10000000000000000    4675730434836333//2000000000000000     9378301008175293//10000000000000000  -19536716951468297//10000000000000000   -3125815992251661//2000000000000000     9379366980756697//10000000000000000   -19539408492110713//10000000000000000  -15623521150857363//10000000000000000    1171990290927797//1250000000000000     9375803722544319//10000000000000000    9376078086435367//10000000000000000    1172420872540161//1250000000000000     3853479480615373//10000000000000000    4684225340965869//5000000000000000     2343942338377791//2500000000000000   -15629127298088381//10000000000000000    4687884676818197//5000000000000000    -7811713010051299//5000000000000000     9375786959266491//10000000000000000    4689181864655371//5000000000000000     1170987654031471//1250000000000000     9379186710619627//10000000000000000    1171990290927797//1250000000000000     9378333062833991//10000000000000000    9379213192976201//10000000000000000
  -1953613443616901//1250000000000000     4686146896061987//5000000000000000    -3125845356211283//2000000000000000   -15623295237579031//10000000000000000    4690816037162107//5000000000000000     9371678156988417//10000000000000000    1873876781156987//2000000000000000   -15634675904598041//10000000000000000     1169518398313917//500000000000000      4689683445880031//5000000000000000    -7817419564333427//5000000000000000    11700563400138267//5000000000000000     1876362625236671//2000000000000000    -1955369537950569//1000000000000000    -7817337907920087//5000000000000000      938452434306429//1000000000000000     -9771545234586173//5000000000000000   -15628907674337083//10000000000000000    1172401510277227//1250000000000000      937921368971643//1000000000000000     1172420872540161//1250000000000000     4692701928326331//5000000000000000     1927257681225941//5000000000000000     1874377018838393//2000000000000000     2344764728850819//2500000000000000   -15634839217424721//10000000000000000    2344758139904593//2500000000000000    -3125812676028641//2000000000000000     4689606845043079//5000000000000000     4690809441225443//5000000000000000     9372211786425407//10000000000000000    4690429467536909//5000000000000000     4689592862548101//5000000000000000     9381813125737743//10000000000000000    1876171811949693//2000000000000000
  -3210669843082187//5000000000000000     1926323280333423//5000000000000000    -6421339554538781//10000000000000000   -6419352659838643//10000000000000000    3854290328947739//10000000000000000     385082645405369//1000000000000000      962631047800621//2500000000000000    -6423326627690843//10000000000000000     8883557050621227//10000000000000000    1926739721120033//5000000000000000     -802915823664463//1250000000000000     8883329058493001//10000000000000000    3854290393311513//10000000000000000  -10446557269196829//10000000000000000    -802915823664463//1250000000000000     3854515362451549//10000000000000000    -2611765491215349//2500000000000000    -1284267946598287//2000000000000000     3853479460654929//10000000000000000    1926712819697829//5000000000000000     3853479480615373//10000000000000000    1927257681225941//5000000000000000     4913909739064247//10000000000000000      96270657124399//250000000000000      1926712833130403//5000000000000000    -6423326627690843//10000000000000000    1926712833130403//5000000000000000     -802667439520433//1250000000000000     1926712819697829//5000000000000000       30834322631591//80000000000000        962631137727557//2500000000000000      154180626575567//400000000000000      3853479460654929//10000000000000000    3854290393311513//10000000000000000     120453615975459//312500000000000
 -15610993983827541//10000000000000000    9361762272128811//10000000000000000   -7805570106465737//5000000000000000    -7802786763564769//5000000000000000     4685433450630287//5000000000000000       93610462562291//100000000000000      9360331324487339//10000000000000000    -976035049689707//625000000000000      11673542275918049//5000000000000000     9368450592980641//10000000000000000   -7808280352835779//5000000000000000      729763121497409//312500000000000      9370768004498759//10000000000000000  -19510059312400367//10000000000000000   -7808280352835779//5000000000000000     9371885094290967//10000000000000000    -3899935476176333//2000000000000000    -1561099410912277//1000000000000000     1873690043570493//2000000000000000     9368299031877709//10000000000000000    4684225340965869//5000000000000000     1874377018838393//2000000000000000       96270657124399//250000000000000      9361348583363837//10000000000000000      74946389534071//80000000000000       -976035049689707//625000000000000        74946389534071//80000000000000      -3902785030982479//2500000000000000     9368299031877709//10000000000000000    2342716725319607//2500000000000000     9360459619682249//10000000000000000    4685839367899841//5000000000000000     1873690043570493//2000000000000000     9370768004498759//10000000000000000    9371678861350823//10000000000000000
 -15623171873993061//10000000000000000    2342258237736091//2500000000000000    -7811633029974779//5000000000000000    -3904391548871871//2500000000000000      234453682084829//250000000000000      1873659884530447//2000000000000000      936774802005869//1000000000000000   -15628824616826367//10000000000000000    11689350860090601//5000000000000000     2343942316148067//2500000000000000     -781443588713967//500000000000000     11689334625344423//5000000000000000     9378210307113331//10000000000000000  -19537513506469137//10000000000000000  -15628824527566151//10000000000000000    1875806511922327//2000000000000000     -3907498118417411//2000000000000000   -15623171999709533//10000000000000000    4687901854642229//5000000000000000     4687808142158037//5000000000000000     2343942338377791//2500000000000000     2344764728850819//2500000000000000     1926712833130403//5000000000000000       74946389534071//80000000000000       9375893287505989//10000000000000000   -3907217965884889//2500000000000000     9375634001636763//10000000000000000   -3905804681030711//2500000000000000     4687808142158037//5000000000000000     4689089668615541//5000000000000000     4683771130484809//5000000000000000     1875842932292419//2000000000000000      937578694600663//1000000000000000     1172276288394153//1250000000000000     4689607393610857//5000000000000000
   1627704277431137//625000000000000    -15617816015616539//10000000000000000   13021642026695791//5000000000000000     3254237288582141//1250000000000000   -15633156058602217//10000000000000000  -15616561352902439//10000000000000000  -15615396843338937//10000000000000000   26052766161435519//10000000000000000     -779535546699923//200000000000000     -7814539950846253//5000000000000000    26052766013020443//10000000000000000  -38975785879932573//10000000000000000   -7816578155603077//5000000000000000    16286479332687419//5000000000000000    26052693891060687//10000000000000000  -15634675904670127//10000000000000000     4071898113675183//1250000000000000     5208656973974721//2000000000000000   -15629127182880409//10000000000000000  -15628871770128651//10000000000000000  -15629127298088381//10000000000000000  -15634839217424721//10000000000000000   -6423326627690843//10000000000000000    -976035049689707//625000000000000     -3907217965884889//2500000000000000    26052894212807311//10000000000000000   -7814412308287729//5000000000000000     1302163384134157//500000000000000    -15628824523822121//10000000000000000   -7816566216372483//5000000000000000    -3123079627948203//2000000000000000   -15634677432515477//10000000000000000  -15629079934034559//10000000000000000    -244267698214149//156250000000000      -244294389911083//156250000000000
 -15623171874351257//10000000000000000    2342258237736091//2500000000000000    -1952902351659701//1250000000000000    -3904391548871871//2500000000000000     4689089668440071//5000000000000000     1873659884530447//2000000000000000      936774802005869//1000000000000000   -15628871863288647//10000000000000000    11689350860090601//5000000000000000     4687884632233519//5000000000000000     -781441226390853//500000000000000     11689334625344423//5000000000000000     9378210307061059//10000000000000000  -19537513506469137//10000000000000000  -15628871774530249//10000000000000000    9379058915346419//10000000000000000    -3907498118417411//2000000000000000   -15623171999351337//10000000000000000     937578694600663//1000000000000000     4687808142158037//5000000000000000     4687884676818197//5000000000000000     2344758139904593//2500000000000000     1926712833130403//5000000000000000       74946389534071//80000000000000       9375634001636763//10000000000000000   -7814412308287729//5000000000000000     9375893287505989//10000000000000000   -7811632985397397//5000000000000000     4687808142158037//5000000000000000     4689073641525287//5000000000000000     4683771130484809//5000000000000000     1875842932347623//2000000000000000     4687901854642229//5000000000000000     4689105153510583//5000000000000000     4689607393494641//5000000000000000
  26033921055776403//10000000000000000     -62448922814869//40000000000000       6508538035078829//2500000000000000    13012319041691541//5000000000000000   -15627511173543571//10000000000000000   -7805497044540889//5000000000000000     -975642912564377//625000000000000     26043283904996773//10000000000000000   -38949799339430233//10000000000000000   -3124685174259713//2000000000000000    26043267534197911//10000000000000000  -38957232284999837//10000000000000000     -25004089764221//16000000000000      32555449517478497//10000000000000000    3255410469563943//1250000000000000   -15629226692159207//10000000000000000       65085430566381//20000000000000       6508480316165887//2500000000000000    -7811736604459013//5000000000000000    -7811585663665847//5000000000000000    -7811713010051299//5000000000000000    -3125812676028641//2000000000000000     -802667439520433//1250000000000000    -3902785030982479//2500000000000000    -3905804681030711//2500000000000000     1302163384134157//500000000000000     -7811632985397397//5000000000000000      406786499094469//156250000000000     -3905792831757079//2500000000000000    -3125506959840109//2000000000000000    -7804904992191587//5000000000000000   -15628908619915327//10000000000000000   -1562352045715809//1000000000000000   -15627556102703649//10000000000000000  -15628908829067261//10000000000000000
   -624930653213377//400000000000000       117112911177411//125000000000000     -7811585708243229//5000000000000000    -3904391525531951//2500000000000000     4689105049725847//5000000000000000     9368298970404949//10000000000000000    2341885357002881//2500000000000000    -1953603065433241//1250000000000000      5844815920013489//2500000000000000     9375803633500193//10000000000000000  -15628871681475537//10000000000000000   23378107467019597//10000000000000000    9378179432526101//10000000000000000     -76313111366451//39062500000000       -976804480069959//625000000000000       937921368975327//1000000000000000      -976942399350133//500000000000000     -3124643841772309//2000000000000000     1875153845585561//2000000000000000     1875126777953979//2000000000000000     9375786959266491//10000000000000000    4689606845043079//5000000000000000     1926712819697829//5000000000000000     9368299031877709//10000000000000000    4687808142158037//5000000000000000   -15628824523822121//10000000000000000    4687808142158037//5000000000000000    -3905792831757079//2500000000000000     9375893175639121//10000000000000000    9378210099517369//10000000000000000    4683874370089863//5000000000000000     4689529887951403//5000000000000000     1875153845610607//2000000000000000     2344536844655927//2500000000000000     2344758386406643//2500000000000000
    -78137781517089//50000000000000       2342900910638409//2500000000000000    -7813755631425313//5000000000000000    -7810967629607737//5000000000000000       15009462797861//16000000000000       4685384094294627//5000000000000000     9370331180993097//10000000000000000   -3126631211665507//2000000000000000      2923530629780543//1250000000000000     9378363640345161//10000000000000000  -15633132343867371//10000000000000000   23390106658001937//10000000000000000    4690407060293811//5000000000000000    -9774495219758157//5000000000000000     -781657798472497//500000000000000      1876326414826817//2000000000000000    -19546518472239281//10000000000000000   -7813778214472067//5000000000000000     9378332841498123//10000000000000000    9378210099428899//10000000000000000    4689181864655371//5000000000000000     4690809441225443//5000000000000000       30834322631591//80000000000000       2342716725319607//2500000000000000     4689089668615541//5000000000000000    -7816566216372483//5000000000000000     4689073641525287//5000000000000000    -3125506959840109//2000000000000000     9378210099517369//10000000000000000    4690529962258817//5000000000000000      374806457894377//400000000000000      2345453472525801//2500000000000000     9378300786780523//10000000000000000    1876162824113209//2000000000000000     9381814016127767//10000000000000000
 -15610288343282709//10000000000000000    2340204649519351//2500000000000000   -15609810073151141//10000000000000000   -7802350201338799//5000000000000000     9370161447405293//10000000000000000    9360332430475427//10000000000000000    9357940732190473//10000000000000000   -3123079627948203//2000000000000000     11678202760429813//5000000000000000     9367901143312567//10000000000000000  -15615398050923319//10000000000000000   23336494155983717//10000000000000000    9370332109422313//10000000000000000  -19479572437992837//10000000000000000  -15615398050923319//10000000000000000    9372211787328253//10000000000000000     -304958350061033//156250000000000    -15610288468513143//10000000000000000    2341923656828989//2500000000000000     4683874370089863//5000000000000000     1170987654031471//1250000000000000     9372211786425407//10000000000000000     962631137727557//2500000000000000     9360459619682249//10000000000000000    4683771130484809//5000000000000000    -3123079627948203//2000000000000000     4683771130484809//5000000000000000    -7804904992191587//5000000000000000     4683874370089863//5000000000000000      374806457894377//400000000000000      9363339589427337//10000000000000000     585586599946023//625000000000000      2341923656828989//2500000000000000     9370332109422313//10000000000000000    9369385723664431//10000000000000000
  -7814614336339843//5000000000000000     9372294698303733//10000000000000000   -3907227177261351//2500000000000000    -7811648381203021//5000000000000000     9381813890280907//10000000000000000    4685943171729127//5000000000000000     9372211920973031//10000000000000000  -15634677432573711//10000000000000000    23401725926300169//10000000000000000     187584259573837//200000000000000    -15634840656260067//10000000000000000    4677954937777983//2000000000000000      375264798051603//400000000000000      -781670092800613//400000000000000    -15634840656318301//10000000000000000     375234357371809//400000000000000     -19555035080664913//10000000000000000   -7814532742919671//5000000000000000     9379367826935969//10000000000000000    4689516710037157//5000000000000000     9379186710619627//10000000000000000    4690429467536909//5000000000000000      154180626575567//400000000000000      4685839367899841//5000000000000000     1875842932292419//2000000000000000   -15634677432515477//10000000000000000    1875842932347623//2000000000000000   -15628908619915327//10000000000000000    4689529887951403//5000000000000000     2345453472525801//2500000000000000      585586599946023//625000000000000      4692702845376593//5000000000000000     1875873565476197//2000000000000000     9381633142330191//10000000000000000    9384526302935507//10000000000000000
 -15623426357854933//10000000000000000      46845925255923//50000000000000     -15623473297961297//10000000000000000  -15617819846204409//10000000000000000    4689166420687979//5000000000000000     1873690189447069//2000000000000000     4683950193204037//5000000000000000    -7814563591189003//5000000000000000     11689623081703333//5000000000000000      375036889535059//400000000000000    -15629079845521657//10000000000000000   23379213669386829//10000000000000000    2344590952982659//2500000000000000   -19538073881023603//10000000000000000    -976820443366569//625000000000000      9379212082165079//10000000000000000     -305282047325851//156250000000000     -7811713241411923//5000000000000000     9375939919732991//10000000000000000    1875153845585561//2000000000000000     1171990290927797//1250000000000000     4689592862548101//5000000000000000     3853479460654929//10000000000000000    1873690043570493//2000000000000000      937578694600663//1000000000000000   -15629079934034559//10000000000000000    4687901854642229//5000000000000000    -1562352045715809//1000000000000000     1875153845610607//2000000000000000     9378300786780523//10000000000000000    2341923656828989//2500000000000000     1875873565476197//2000000000000000     9376077947949897//10000000000000000    9378363811822871//10000000000000000    9379367952192487//10000000000000000
 -15627535505712813//10000000000000000    4685801896010283//5000000000000000      -39068890479661//25000000000000     -15621935511265741//10000000000000000    2345203530138489//2500000000000000     9370867387261103//10000000000000000    9370160820944901//10000000000000000   -3908283171432637//2500000000000000     23390702088669559//10000000000000000    9378300918959657//10000000000000000    -625326248879739//400000000000000     11693825304111057//5000000000000000     9380914552831813//10000000000000000     -24431479056917//12500000000000     -15633156222018487//10000000000000000    9381813125945031//10000000000000000    -3910065361846181//2000000000000000   -15627512005722133//10000000000000000    9378363811970883//10000000000000000    2344544858224481//2500000000000000     9378333062833991//10000000000000000    9381813125737743//10000000000000000    3854290393311513//10000000000000000    9370768004498759//10000000000000000    1172276288394153//1250000000000000     -244267698214149//156250000000000      4689105153510583//5000000000000000   -15627556102703649//10000000000000000    2344536844655927//2500000000000000     1876162824113209//2000000000000000     9370332109422313//10000000000000000    9381633142330191//10000000000000000    9378363811822871//10000000000000000     938106022862003//1000000000000000     4690810038533149//5000000000000000
 -15629065569478471//10000000000000000    9372294821603129//10000000000000000  -15628908917683267//10000000000000000   -7811648485588113//5000000000000000     9381814015965737//10000000000000000    4685943234504711//5000000000000000       37488848182003//40000000000000     -15634840954372787//10000000000000000    23401726214764567//10000000000000000    9379186746810817//10000000000000000  -15634677552500453//10000000000000000   23389774977336939//10000000000000000    1876326653614519//2000000000000000   -19541752387717913//10000000000000000   -1954334694070491//1250000000000000     2345214765039209//2500000000000000     -4888758787101247//2500000000000000   -15629229006830589//10000000000000000    1875873590519997//2000000000000000     2344764975340339//2500000000000000     9379213192976201//10000000000000000    1876171811949693//2000000000000000      120453615975459//312500000000000      9371678861350823//10000000000000000    4689607393610857//5000000000000000     -244294389911083//156250000000000      4689607393494641//5000000000000000   -15628908829067261//10000000000000000    2344758386406643//2500000000000000     9381814016127767//10000000000000000    9369385723664431//10000000000000000    9384526302935507//10000000000000000    9379367952192487//10000000000000000    4690810038533149//5000000000000000     9385405941841919//10000000000000000
With Cholesky factorization:
35×35 Matrix{Rational{BigInt}}:
  1011//4000000     -1437//6250000      4357//12500000    -56703//100000000   -1329//6250000           0             42873//100000000       1//2000000       -33//100000000   -42267//50000000   -29753//100000000     9277//4000000       -921//2000000      -5341//50000000     8723//20000000   -23919//100000000   -72291//100000000    -7827//50000000   -236409//100000000    93351//100000000   -16297//25000000   -118141//50000000     74601//100000000    13083//10000000     30427//50000000     37473//12500000   -106549//100000000   -8409//20000000      -873//100000000     6387//625000          8229//100000000   18864817//100000000   15131297//25000000       -7989//50000000     37092603//25000000
  4511//100000000        0                  0                   0               861//100000000         0                  0                  0                  0                   0                  0                   0                   0             -28439//100000000        0            -15391//20000000          0                   0                   0                   0              11229//100000000         0               1563//10000000          0                   0                 -1//3125000      48859//50000000   -11213//625000           3//100000000   -25431//4000000          109//100000000    -578003//5000000    -36190901//100000000        -77//3125000     -22246871//25000000
  1011//4000000      4357//12500000     1437//6250000      56703//100000000   -1329//6250000           0            -42873//100000000      33//100000000       1//2000000      29753//100000000  -16907//20000000      -921//2000000     -57981//25000000     -5341//50000000    -8723//20000000     -299//1250000       7827//50000000    -72291//100000000   -23641//10000000    -23337//25000000    -16297//25000000    118141//50000000     74601//100000000   -30427//50000000     13083//10000000   -299749//100000000   -53327//50000000   -42039//100000000      873//100000000     6387//625000         -4291//50000000      943241//5000000     60525189//100000000       4829//20000000     74185203//50000000
 12797//50000000         0                  0                   0             -3723//4000000           0                  0                  0                  0                   0                  0                   0                   0              20863//100000000        0             -2197//4000000           0                   0             236409//50000000        -1//50000000   -226063//100000000       -1//100000000   285809//100000000         0                   0                  9//12500000    -26531//6250000    -51769//100000000         0            1017781//100000000        -11//6250000      9447167//50000000    30268769//50000000        2043//50000000    148298701//100000000
 12473//50000000     3519//10000000    23213//100000000    -7067//12500000   -10909//50000000          0             -5603//12500000      519//500000      79223//50000000     -5811//10000000    82551//50000000          0                   0               2727//100000000    -587//1250000      7369//10000000       857//6250000     -63323//100000000        1//100000000   233507//100000000    15403//6250000      70509//50000000    168039//100000000     3933//50000000     -1691//10000000     -1447//10000000     -1007//25000000     1699//6250000     -16749//25000000   -616747//100000000       3509//100000000   -1412149//12500000    -7261543//20000000       -7699//100000000    -3563043//4000000
  1671//6250000          0                  0            -113341//100000000   -4557//5000000           0              -191//10000000         0                  0                   0                  0                   0                   0              39541//100000000    -109//100000000   50461//100000000         0                   0                 -1//50000000   -169091//50000000     -6551//12500000     15677//12500000    -82531//20000000          0                   0             -15141//25000000      4949//5000000      -173//50000000    -66829//100000000   -38029//6250000        -1887//50000000    -2269227//20000000   -18163139//50000000       12951//100000000   -44475551//50000000
  6101//50000000         0                  0               2231//10000000    -4333//20000000          0             -4171//50000000         0                  0                   0                  0                   0                   0             -12151//25000000   -12209//100000000  -85617//50000000          0                   0                   0             -22801//50000000    -65951//100000000     2567//2000000     121507//100000000         0                   0             113989//12500000    903163//100000000  227489//100000000  -135843//10000000   -151979//25000000        3931//25000000   -11348407//100000000  -36337111//100000000     -50779//100000000   -17787837//20000000
  6239//25000000    -1483//12500000    -7231//12500000          0             50547//100000000  -118247//100000000        0               -83//100000000     -17//100000000    27391//50000000     7143//6250000      92937//100000000  -138987//100000000   -42227//100000000        0              3543//50000000     56637//100000000    17589//20000000     23641//20000000        -1//100000000    95687//100000000         0             -68303//50000000     -8747//12500000    -38337//20000000        -9//25000000    211293//100000000  -16157//50000000          0            1026059//100000000       -177//100000000   18835303//100000000    1512821//2500000         4081//100000000    74221059//50000000
    -1//100000000        0                  0                 -1//50000000       -1//100000000         0                -3//100000000        0                  0                   0                  0                   0                   0                 -1//100000000      -3//100000000      -3//50000000          0                   0                   0                  7//25000000        -9//20000000         1//10000000      -159//100000000         0                   0                207//50000000       833//100000000   -1543//100000000       37//10000000    451561//25000000   -52338677//50000000    12119413//10000000     -708997//4000000     83033231//50000000   -270741689//100000000
  6251//25000000   -29953//100000000    1419//3125000       -429//100000000   27397//50000000          0              3863//4000000    -79321//50000000    12991//12500000      2517//2000000      8859//20000000          0                   0              26817//20000000   -13309//12500000     -263//10000000     99229//100000000     1343//6250000           0              38911//100000000  -122049//100000000     7853//6250000       7649//25000000    -40329//100000000   -18759//100000000     -921//3125000     -31177//100000000     309//2000000       6709//10000000   -614777//100000000        163//100000000   -2828051//25000000   -36309923//100000000       -361//50000000    -89045901//100000000
  6239//25000000     1483//12500000     7231//12500000          0             50547//100000000  -118247//100000000        0                83//100000000      17//100000000   -27391//50000000    -7143//6250000     -92937//100000000   138987//100000000   -42227//100000000        0              3543//50000000    -56637//100000000   -17589//20000000     23641//20000000        -1//100000000    95687//100000000         0            -136607//100000000     8747//12500000     38337//20000000        -9//25000000    211293//100000000  -16157//50000000          0            1026059//100000000       -177//100000000   18835303//100000000    1512821//2500000         4081//100000000   148442117//100000000
    -1//100000000        0                  0                  1//50000000       -1//100000000         0                 3//100000000        0                  0                   0                  0                   0                   0                 -1//100000000       3//100000000      -3//50000000          0                   0                   0                 -7//25000000        -9//20000000        -1//10000000      -159//100000000         0                   0               -207//50000000       833//100000000   -1543//100000000      -37//10000000     90313//5000000     20935161//20000000    30299147//25000000     -886109//5000000    -83037651//50000000    -13536353//5000000
 12473//50000000    23213//100000000   -3519//10000000      7067//12500000   -10909//50000000          0              1793//4000000    -79223//50000000      519//500000      -82551//50000000    -5811//10000000         1//100000000         0               2727//100000000     587//1250000      7369//10000000     63323//100000000      857//6250000         -1//100000000  -116753//50000000      4929//2000000    -141017//100000000     4201//2500000       1691//10000000      1573//20000000     14471//100000000     -503//12500000     5437//20000000     16749//25000000   -616747//100000000      -3297//100000000   -1412149//12500000    -7261543//20000000        1401//50000000    -89076077//100000000
      0                  0                  0                  1//100000000       1//100000000         0                 1//100000000        0                  0                   0                  0                   0                   0                  1//100000000       1//100000000       1//100000000         0                   0                   0                  9//100000000       -3//100000000      -11//100000000       57//100000000         0                   0                 13//100000000      -67//100000000    -647//100000000     -199//100000000    19497//2000000     44418441//100000000   29478009//100000000   -6245167//2500000     15654801//4000000      31750863//10000000
  6239//25000000    -7231//12500000     1483//12500000          0             50547//100000000   118247//100000000        0                17//100000000     -83//100000000  -114289//100000000   27391//50000000   -138987//100000000   -92937//100000000   -42227//100000000        0              3543//50000000    -17589//20000000     56637//100000000    23641//20000000        -1//100000000    95687//100000000         0            -136607//100000000    38337//20000000     -8747//12500000        -9//25000000    211293//100000000  -16157//50000000          0            1026059//100000000       -177//100000000   18835303//100000000    1512821//2500000         4081//100000000   148442117//100000000
 12037//100000000    -347//2000000     -2861//25000000      5583//100000000   13687//100000000         0             -3213//25000000      -11//50000000      -17//50000000    -22179//100000000   31507//50000000          0                   0             -16517//25000000   -12349//100000000  -76507//50000000     -8489//50000000     78403//100000000         0             -24347//100000000    14801//25000000     29669//50000000    -15211//20000000   -276053//100000000   296741//50000000    458023//100000000  -115251//25000000    26427//20000000    169461//12500000    -30693//5000000          639//2500000    -11268329//100000000  -18157751//50000000      -20593//100000000     -890869//1000000
      0                  0                  0                 -1//100000000       1//100000000         0                -1//100000000        0                  0                   0                  0                   0                   0                  1//100000000      -1//100000000       1//100000000         0                   0                   0                 -9//100000000       -3//100000000       11//100000000       57//100000000         0                   0                -13//100000000      -67//100000000    -647//100000000        1//500000      974847//100000000   -5552279//12500000      589569//2000000     -7806399//3125000     -1956789//500000       63508841//20000000
  1011//4000000      1437//6250000     -4357//12500000    -56703//100000000   -1329//6250000           0             42873//100000000      -1//2000000        33//100000000    42267//50000000    29753//100000000    -9277//4000000        921//2000000      -5341//50000000     8723//20000000   -23919//100000000    72291//100000000     7827//50000000   -236409//100000000    93351//100000000   -16297//25000000   -118141//50000000     74601//100000000   -13083//10000000    -30427//50000000     37473//12500000   -106549//100000000   -8409//20000000      -873//100000000     6387//625000          8229//100000000   18864817//100000000   60525189//100000000     -15977//100000000   148370413//100000000
  6251//25000000     1419//3125000     29953//100000000       43//10000000    27397//50000000          0             -3863//4000000    -12991//12500000   -79321//50000000     -8859//20000000     2517//2000000           0                   0              26817//20000000    13309//12500000     -263//10000000     -1343//6250000      99229//100000000         0               -152//390625       -1907//1562500    -125649//100000000     7649//25000000     18759//100000000   -40329//100000000    29483//100000000   -31167//100000000   15449//100000000    -6709//10000000   -614777//100000000         49//100000000   -2262441//20000000   -36309923//100000000      -4177//100000000   -89045901//100000000
  5899//50000000     6741//50000000   -20439//100000000      -39//25000000     9773//50000000          0              6629//20000000   -39679//50000000    12997//25000000       623//800000      27409//100000000         0                   0            -138593//100000000   22997//12500000    55319//50000000   -324969//100000000   -70371//100000000         0              56743//100000000  -170579//100000000    34601//20000000     34819//100000000    23427//50000000     10897//50000000     -7707//25000000      -497//1562500      3931//25000000     67839//100000000  -153667//25000000         163//100000000    -565637//5000000     -9077493//25000000        -361//50000000    -44522063//50000000
  6251//25000000    29953//100000000   -1419//3125000       -429//100000000   27397//50000000          0              3863//4000000     79321//50000000   -12991//12500000     -2517//2000000     -8859//20000000         1//100000000         0              26817//20000000   -13309//12500000     -263//10000000    -99229//100000000    -1343//6250000           0              38911//100000000  -122049//100000000     7853//6250000       7649//25000000     40329//100000000    18759//100000000     -921//3125000     -31177//100000000     309//2000000       6709//10000000   -614777//100000000        163//100000000   -2828051//25000000   -36309923//100000000       -361//50000000    -44522951//50000000
 12037//100000000     347//2000000      2861//25000000      5583//100000000   13687//100000000         0             -3213//25000000       11//50000000       17//50000000     22179//100000000  -31507//50000000          0                   0             -16517//25000000   -12349//100000000  -76507//50000000      8489//50000000    -78403//100000000         0             -24347//100000000    14801//25000000     29669//50000000    -15211//20000000     69013//25000000   -593483//100000000   458023//100000000   -92201//20000000    26427//20000000    169461//12500000    -30693//5000000          639//2500000    -11268329//100000000  -18157751//50000000      -20593//100000000     -890869//1000000
     1//100000000        0                  0                   0                 1//100000000         0                  0                  0                  0                   0                  0                   0                   0                  3//100000000        0                 1//10000000          0                   0                   0                   0                  9//50000000          0                 21//12500000          0                   0                   0               -333//100000000    -287//50000000          0            7026259//12500000          67//100000000  -14500359//100000000   -4225309//50000000         -71//6250000     -38375307//100000000
  1671//6250000          0                  0             113341//100000000  -91141//100000000         0               191//10000000         0                  0                   0                  0                   0                   0              39541//100000000     109//100000000   50461//100000000         0                   0                  1//50000000    338181//100000000   -52409//100000000   -25083//20000000   -412657//100000000         0                   0              15133//25000000     49501//50000000      -87//25000000     66829//100000000  -121693//20000000         797//20000000    -5673069//50000000   -18163139//50000000       -8927//50000000    -88951097//100000000
  5899//50000000    20439//100000000    6741//50000000        39//25000000     9773//50000000          0             -6629//20000000    12997//25000000    39679//50000000     27409//100000000    -623//800000            0                   0            -138593//100000000  -22997//12500000    55319//50000000    -70371//100000000   324969//100000000         0              -7093//12500000    -85289//50000000    -34601//20000000     34819//100000000    10897//50000000    -23427//50000000     30839//100000000   -31797//100000000   15723//100000000   -67839//100000000  -153667//25000000          49//100000000  -11312741//100000000  -36309973//100000000      -4177//100000000   -44522063//50000000
  6239//25000000     7231//12500000    -1483//12500000          0             50547//100000000   118247//100000000        0               -17//100000000      83//100000000   114289//100000000  -27391//50000000    138987//100000000    92937//100000000   -42227//100000000        0              3543//50000000     17589//20000000    -56637//100000000    23641//20000000        -1//100000000    95687//100000000         0             -68303//50000000    -38337//20000000      8747//12500000        -9//25000000    211293//100000000  -16157//50000000          0            1026059//100000000       -177//100000000   18835303//100000000    1512821//2500000         4081//100000000    74221059//50000000
  5899//50000000   -20439//100000000   -6741//50000000        39//25000000     9773//50000000          0             -6629//20000000   -12997//25000000   -39679//50000000    -27409//100000000     623//800000            0                   0            -138593//100000000  -22997//12500000    55319//50000000     70371//100000000  -324969//100000000         0              -7093//12500000    -85289//50000000    -34601//20000000     34819//100000000   -10897//50000000     23427//50000000     30839//100000000   -31797//100000000   15723//100000000   -67839//100000000  -153667//25000000          49//100000000  -11312741//100000000  -36309973//100000000      -4177//100000000   -44522063//50000000
  1011//4000000     -4357//12500000    -1437//6250000      56703//100000000   -1329//6250000           0            -42873//100000000     -33//100000000      -1//2000000     -29753//100000000   16907//20000000       921//2000000      57981//25000000     -5341//50000000    -8723//20000000   -23919//100000000    -7827//50000000     72291//100000000   -23641//10000000    -23337//25000000    -16297//25000000    118141//50000000     74601//100000000    30427//50000000    -13083//10000000   -299749//100000000   -53327//50000000   -42039//100000000      873//100000000     6387//625000         -4291//50000000      943241//5000000     60525189//100000000       4829//20000000     29674081//20000000
  5899//50000000    -6741//50000000    20439//100000000      -39//25000000     9773//50000000          0              6629//20000000    39679//50000000   -12997//25000000      -623//800000     -27409//100000000         0                   0            -138593//100000000   22997//12500000    55319//50000000    324969//100000000    70371//100000000         0              56743//100000000  -170579//100000000    34601//20000000     34819//100000000   -23427//50000000    -10897//50000000     -7707//25000000      -497//1562500      3931//25000000     67839//100000000  -153667//25000000         163//100000000    -565637//5000000     -9077493//25000000        -361//50000000    -44522063//50000000
 12473//50000000    -3519//10000000   -23213//100000000    -7067//12500000   -10909//50000000          0             -5603//12500000     -519//500000     -79223//50000000      5811//10000000   -82551//50000000          0                   0               2727//100000000    -587//1250000      7369//10000000      -857//6250000      15831//25000000         1//100000000   233507//100000000    15403//6250000      70509//50000000    168039//100000000    -1573//20000000      1691//10000000     -1447//10000000     -1007//25000000     1699//6250000     -16749//25000000   -616747//100000000       3509//100000000   -1412149//12500000    -7261543//20000000         -77//1000000      -3563043//4000000
  6101//50000000         0                  0              -2231//10000000    -4333//20000000          0              4171//50000000         0                  0                   0                  0                   0                   0             -12151//25000000    12209//100000000  -85617//50000000          0                   0                   0              45601//100000000   -65951//100000000    -2567//2000000      24301//20000000          0                   0            -456109//50000000    451423//50000000    56877//25000000    135843//10000000   -151979//25000000      -15513//100000000  -11348403//100000000  -36337101//100000000      11467//25000000    -88939201//100000000
 12037//100000000   -2861//25000000      347//2000000      -5583//100000000   13687//100000000         0              3213//25000000       17//50000000      -11//50000000    -31507//50000000   -22179//100000000         0                   0             -16517//25000000    12349//100000000  -76507//50000000    -78403//100000000    -8489//50000000          0               6087//25000000     14801//25000000    -59337//100000000   -15211//20000000   -593483//100000000  -276053//100000000  -228931//50000000   -461163//100000000   66071//50000000   -169461//12500000    -30693//5000000        -6337//25000000     -450733//4000000    -36315509//100000000       7851//50000000    -89086909//100000000
  6251//25000000    -1419//3125000    -29953//100000000       43//10000000    27397//50000000          0             -3863//4000000     12991//12500000    79321//50000000      8859//20000000    -2517//2000000           0                   0              26817//20000000    13309//12500000     -263//10000000      1343//6250000     -99229//100000000         0               -152//390625       -1907//1562500    -125649//100000000     7649//25000000    -18759//100000000    40329//100000000    29483//100000000   -31167//100000000   15449//100000000    -6709//10000000   -614777//100000000         49//100000000   -2262441//20000000   -36309923//100000000      -4177//100000000   -89045901//100000000
 12473//50000000   -23213//100000000    3519//10000000      7067//12500000   -10909//50000000          0              1793//4000000     79223//50000000     -519//500000       82551//50000000     5811//10000000        -1//100000000         0               2727//100000000     587//1250000      7369//10000000    -15831//25000000      -857//6250000         -1//100000000  -116753//50000000      4929//2000000    -141017//100000000     4201//2500000     -16909//100000000    -1573//20000000     14471//100000000     -503//12500000     5437//20000000     16749//25000000   -616747//100000000      -3297//100000000   -1412149//12500000    -7261543//20000000        1401//50000000    -89076077//100000000
 12037//100000000    2861//25000000     -347//2000000      -5583//100000000   13687//100000000         0              3213//25000000      -17//50000000       11//50000000     31507//50000000    22179//100000000         0                   0             -66069//100000000   12349//100000000  -76507//50000000     78403//100000000     8489//50000000          0               6087//25000000     14801//25000000    -59337//100000000    -9507//12500000    296741//50000000    276053//100000000  -228931//50000000   -115291//25000000   132143//100000000  -169461//12500000    -30693//5000000        -6337//25000000     -450733//4000000     -3631551//10000000        7851//50000000     -8908691//10000000
Nonzero flag products:
Product at (1, 1) is 1041373498034301//400000000000000 ⋅ ((3(4•))(•(12))) ⋅ ((3(4•))(•(12))) = 347124499344767//28000000000000000 ((•(•(••)))(•(•(••)))) + 347124499344767//28000000000000000 (((••)(••))(•(•(••)))) 
Product at (1, 2) is -1561223115322851//1000000000000000 ⋅ ((3(4•))(•(12))) ⋅ ((•((12)(34)))•) = -520407705107617//420000000000000000 (•(•((•(••))(•(••)))))
Product at (1, 3) is 1301696060206907//500000000000000 ⋅ ((3(4•))(•(12))) ⋅ ((1(2•))(•(34))) = 1301696060206907//630000000000000000 ((•(•(••)))(•(•(••))))
Product at (1, 4) is 26024638836829029//10000000000000000 ⋅ ((3(4•))(•(12))) ⋅ ((•(12))(•(34))) = 8674879612276343//2100000000000000000 ((•(•(••)))(•(•(••)))) + 8674879612276343//2100000000000000000 (((••)(••))(•(•(••)))) 
Product at (1, 5) is -7813778151726723//5000000000000000 ⋅ ((3(4•))(•(12))) ⋅ ((34)(•(1(2•)))) = -2604592717242241//2100000000000000000 (((••)(•(••)))(•(••))) -2604592717242241//2100000000000000000 ((•(•(•(••))))(•(••)))
Product at (1, 6) is -7805570566276013//5000000000000000 ⋅ ((3(4•))(•(12))) ⋅ ((34)(•(•(12)))) = -7805570566276013//3150000000000000000 ((•((••)(••)))(•(••))) -7805570566276013//6300000000000000000 (((••)(•(••)))(•(••))) -7805570566276013//4200000000000000000 ((•(•(•(••))))(•(••)))
Product at (1, 7) is -15609809142666217//10000000000000000 ⋅ ((3(4•))(•(12))) ⋅ (•((12)(•(34)))) = -15609809142666217//25200000000000000000 (•((•(•(••)))(•(••))))
Product at (1, 8) is 13021634219473573//5000000000000000 ⋅ ((3(4•))(•(12))) ⋅ ((2(1•))(4(3•))) = 13021634219473573//3150000000000000000 (((••)(••))(•(•(••))))
Product at (1, 9) is -1947911207413263//500000000000000 ⋅ ((3(4•))(•(12))) ⋅ ((12)((3•)(4•))) = -649303735804421//70000000000000000 (((••)(•(••)))(•(••)))
Product at (1, 10) is -15623520876898479//10000000000000000 ⋅ ((3(4•))(•(12))) ⋅ ((12)(3(•(4•)))) = -1735946764099831//700000000000000000 ((•((••)(••)))(•(••))) -1735946764099831//700000000000000000 ((•(•(•(••))))(•(••)))
Product at (1, 11) is 26043284512420599//10000000000000000 ⋅ ((3(4•))(•(12))) ⋅ ((1(2•))(3(4•))) = 8681094837473533//1400000000000000000 ((•(•(••)))(•(•(••))))
Product at (1, 12) is -1557952465173223//400000000000000 ⋅ ((3(4•))(•(12))) ⋅ ((34)((1•)(2•))) = -222564637881889//36000000000000000 ((•((••)(••)))(•(••)))
Product at (1, 13) is -7813755940069011//5000000000000000 ⋅ ((3(4•))(•(12))) ⋅ ((12)(•(4(3•)))) = -2604585313356337//1050000000000000000 ((•((••)(••)))(•(••)))
Product at (1, 14) is 32540495695386431//10000000000000000 ⋅ ((3(4•))(•(12))) ⋅ ((34)((12)(••))) = 32540495695386431//12600000000000000000 ((•((••)(••)))(•(••))) + 32540495695386431//6300000000000000000 (((••)(•(••)))(•(••))) 
Product at (1, 15) is 26043284512469553//10000000000000000 ⋅ ((3(4•))(•(12))) ⋅ ((2(1•))(3(4•))) = 1240156405355693//200000000000000000 ((•(•(••)))(•(•(••))))
Product at (1, 16) is -15628907549212321//10000000000000000 ⋅ ((3(4•))(•(12))) ⋅ (•((34)(2(1•)))) = -2232701078458903//3600000000000000000 (•((•(•(••)))(•(••))))
Product at (1, 17) is 16278836693198127//5000000000000000 ⋅ ((3(4•))(•(12))) ⋅ ((12)((34)(••))) = 5426278897732709//4200000000000000000 (((••)(•(••)))(•(••)))
Product at (1, 18) is 26034153709022563//10000000000000000 ⋅ ((3(4•))(•(12))) ⋅ ((4(3•))(•(12))) = 26034153709022563//787500000000000000 (((••)(••))((••)(••))) + 26034153709022563//3150000000000000000 (((••)(••))(•(•(••)))) 
Product at (1, 19) is -3124685271492769//2000000000000000 ⋅ ((3(4•))(•(12))) ⋅ ((34)(1(•(2•)))) = -3124685271492769//5040000000000000000 ((•(•(•(••))))(•(••)))
Product at (1, 20) is -624928763340269//400000000000000 ⋅ ((3(4•))(•(12))) ⋅ ((12)(4(3(••)))) = -624928763340269//1008000000000000000 (((••)(•(••)))(•(••)))
Product at (1, 21) is -7811736888524301//5000000000000000 ⋅ ((3(4•))(•(12))) ⋅ ((12)(4(•(3•)))) = -867970765391589//700000000000000000 (((••)(•(••)))(•(••)))
Product at (1, 22) is -1953613443616901//1250000000000000 ⋅ ((3(4•))(•(12))) ⋅ (•((34)(1(2•)))) = -1953613443616901//3150000000000000000 (•((•(•(••)))(•(••))))
Product at (1, 23) is -3210669843082187//5000000000000000 ⋅ ((3(4•))(•(12))) ⋅ ((••)((12)(34))) = -3210669843082187//6300000000000000000 ((••)((•(••))(•(••))))
Product at (1, 24) is -15610993983827541//10000000000000000 ⋅ ((3(4•))(•(12))) ⋅ ((12)(•(•(34)))) = -1734554887091949//2800000000000000000 ((•(•(•(••))))(•(••)))
Product at (1, 25) is -15623171873993061//10000000000000000 ⋅ ((3(4•))(•(12))) ⋅ ((34)(1(2(••)))) = -247986855142747//800000000000000000 ((•(•(•(••))))(•(••)))
Product at (1, 26) is 1627704277431137//625000000000000 ⋅ ((3(4•))(•(12))) ⋅ ((1(2•))(4(3•))) = 1627704277431137//393750000000000000 (((••)(••))(•(•(••))))
Product at (1, 27) is -15623171874351257//10000000000000000 ⋅ ((3(4•))(•(12))) ⋅ ((34)(2(1(••)))) = -15623171874351257//50400000000000000000 ((•(•(•(••))))(•(••)))
Product at (1, 28) is 26033921055776403//10000000000000000 ⋅ ((3(4•))(•(12))) ⋅ ((2(1•))(•(34))) = 413236842155181//200000000000000000 ((•(•(••)))(•(•(••))))
Product at (1, 29) is -624930653213377//400000000000000 ⋅ ((3(4•))(•(12))) ⋅ ((12)(3(4(••)))) = -89275807601911//72000000000000000 ((•((••)(••)))(•(••))) -89275807601911//72000000000000000 ((•(•(•(••))))(•(••)))
Product at (1, 30) is -78137781517089//50000000000000 ⋅ ((3(4•))(•(12))) ⋅ ((34)(•(2(1•)))) = -1240282246303//1000000000000000 (((••)(•(••)))(•(••))) -1240282246303//1000000000000000 ((•(•(•(••))))(•(••)))
Product at (1, 31) is -15610288343282709//10000000000000000 ⋅ ((3(4•))(•(12))) ⋅ (•((34)(•(12)))) = -5203429447760903//4200000000000000000 (•((•(•(••)))(•(••)))) -5203429447760903//2100000000000000000 (•(((••)(••))(•(••))))
Product at (1, 32) is -7814614336339843//5000000000000000 ⋅ ((3(4•))(•(12))) ⋅ (•((12)(3(4•)))) = -7814614336339843//4200000000000000000 (•((•(•(••)))(•(••))))
Product at (1, 33) is -15623426357854933//10000000000000000 ⋅ ((3(4•))(•(12))) ⋅ ((34)(2(•(1•)))) = -15623426357854933//25200000000000000000 ((•(•(•(••))))(•(••)))
Product at (1, 34) is -15627535505712813//10000000000000000 ⋅ ((3(4•))(•(12))) ⋅ ((12)(•(3(4•)))) = -5209178501904271//2800000000000000000 ((•(•(•(••))))(•(••)))
Product at (1, 35) is -15629065569478471//10000000000000000 ⋅ ((3(4•))(•(12))) ⋅ (•((12)(4(3•)))) = -15629065569478471//6300000000000000000 (•(((••)(••))(•(••))))
Product at (2, 2) is 1873165644232189//2000000000000000 ⋅ ((•((12)(34)))•) ⋅ ((•((12)(34)))•) = 1873165644232189//630000000000000000 ((••)((••)((••)(••)))) + 1873165644232189//630000000000000000 ((••)((•((••)(••)))•))  + 1873165644232189//420000000000000000 (•(•((•((••)(••)))•)))  + 1873165644232189//630000000000000000 ((•((••)((••)(••))))•)  + 1873165644232189//630000000000000000 (•((•((••)(••)))(••))) 
Product at (2, 3) is -15612230792627779//10000000000000000 ⋅ ((•((12)(34)))•) ⋅ ((1(2•))(•(34))) = -15612230792627779//12600000000000000000 (•(•((•(••))(•(••)))))
Product at (2, 4) is -15606646057196617//10000000000000000 ⋅ ((•((12)(34)))•) ⋅ ((•(12))(•(34))) = -15606646057196617//12600000000000000000 (•(•((•(••))(•(••)))))
Product at (2, 5) is 2342900910637793//2500000000000000 ⋅ ((•((12)(34)))•) ⋅ ((34)(•(1(2•)))) = 2342900910637793//6300000000000000000 (•(((••)(•(•(••))))•))
Product at (2, 6) is 9361762602780517//10000000000000000 ⋅ ((•((12)(34)))•) ⋅ ((34)(•(•(12)))) = 9361762602780517//25200000000000000000 (•(((••)(•(•(••))))•))
Product at (2, 7) is 9360817822542597//10000000000000000 ⋅ ((•((12)(34)))•) ⋅ (•((12)(•(34)))) = 3120272607514199//4200000000000000000 ((•((••)(•(••))))(••)) + 3120272607514199//4200000000000000000 (•(((••)(•(••)))(••)))  + 3120272607514199//2800000000000000000 (•((•((••)(•(••))))•)) 
Product at (2, 8) is -15617816015616539//10000000000000000 ⋅ ((•((12)(34)))•) ⋅ ((2(1•))(4(3•))) = -15617816015616539//12600000000000000000 (•(•((•(••))(•(••)))))
Product at (2, 9) is 4666305038850753//2000000000000000 ⋅ ((•((12)(34)))•) ⋅ ((12)((3•)(4•))) = 1555435012950251//420000000000000000 ((•((••)((••)(••))))•)
Product at (2, 10) is 9369185030630457//10000000000000000 ⋅ ((•((12)(34)))•) ⋅ ((12)(3(•(4•)))) = 3123061676876819//8400000000000000000 (•(((••)(•(•(••))))•))
Product at (2, 11) is -3123563185328937//2000000000000000 ⋅ ((•((12)(34)))•) ⋅ ((1(2•))(3(4•))) = -1041187728442979//840000000000000000 (•(•((•(••))(•(••)))))
Product at (2, 12) is 23330936844352307//10000000000000000 ⋅ ((•((12)(34)))•) ⋅ ((34)((1•)(2•))) = 23330936844352307//6300000000000000000 ((•((••)((••)(••))))•)
Product at (2, 13) is 4685801896010283//5000000000000000 ⋅ ((•((12)(34)))•) ⋅ ((12)(•(4(3•)))) = 1561933965336761//4200000000000000000 (•(((••)(•(•(••))))•))
Product at (2, 14) is -1955591098410473//1000000000000000 ⋅ ((•((12)(34)))•) ⋅ ((34)((12)(••))) = -1955591098410473//1260000000000000000 ((•((••)((••)(••))))•)
Product at (2, 15) is -3123563185328937//2000000000000000 ⋅ ((•((12)(34)))•) ⋅ ((2(1•))(3(4•))) = -1041187728442979//840000000000000000 (•(•((•(••))(•(••)))))
Product at (2, 16) is 2343073448055423//2500000000000000 ⋅ ((•((12)(34)))•) ⋅ (•((34)(2(1•)))) = 781024482685141//1050000000000000000 ((•((••)(•(••))))(••)) + 781024482685141//1050000000000000000 (•(((••)(•(••)))(••)))  + 781024482685141//700000000000000000 (•((•((••)(•(••))))•)) 
Product at (2, 17) is -3911446409752881//2000000000000000 ⋅ ((•((12)(34)))•) ⋅ ((12)((34)(••))) = -434605156639209//280000000000000000 ((•((••)((••)(••))))•)
Product at (2, 18) is -15612231278409359//10000000000000000 ⋅ ((•((12)(34)))•) ⋅ ((4(3•))(•(12))) = -15612231278409359//12600000000000000000 (•(•((•(••))(•(••)))))
Product at (2, 19) is 46845925255923//50000000000000 ⋅ ((•((12)(34)))•) ⋅ ((34)(1(•(2•)))) = 15615308418641//42000000000000000 (•(((••)(•(•(••))))•))
Product at (2, 20) is 117112911177411//125000000000000 ⋅ ((•((12)(34)))•) ⋅ ((12)(4(3(••)))) = 13012545686379//70000000000000000 (•(((••)(•(•(••))))•))
Product at (2, 21) is 9369185119617941//10000000000000000 ⋅ ((•((12)(34)))•) ⋅ ((12)(4(•(3•)))) = 9369185119617941//25200000000000000000 (•(((••)(•(•(••))))•))
Product at (2, 22) is 4686146896061987//5000000000000000 ⋅ ((•((12)(34)))•) ⋅ (•((34)(1(2•)))) = 4686146896061987//6300000000000000000 ((•((••)(•(••))))(••)) + 4686146896061987//6300000000000000000 (•(((••)(•(••)))(••)))  + 4686146896061987//4200000000000000000 (•((•((••)(•(••))))•)) 
Product at (2, 23) is 1926323280333423//5000000000000000 ⋅ ((•((12)(34)))•) ⋅ ((••)((12)(34))) = 214035920037047//700000000000000000 ((••)((•((••)(••)))•)) + 642107760111141//700000000000000000 ((•((••)(••)))(•(••)))  + 642107760111141//700000000000000000 (•(((••)(••))(•(••))))  + 214035920037047//700000000000000000 ((•((••)((••)(••))))•)  + 214035920037047//700000000000000000 (•((•((••)(••)))(••))) 
Product at (2, 24) is 9361762272128811//10000000000000000 ⋅ ((•((12)(34)))•) ⋅ ((12)(•(•(34)))) = 3120587424042937//8400000000000000000 (•(((••)(•(•(••))))•))
Product at (2, 25) is 2342258237736091//2500000000000000 ⋅ ((•((12)(34)))•) ⋅ ((34)(1(2(••)))) = 2342258237736091//12600000000000000000 (•(((••)(•(•(••))))•))
Product at (2, 26) is -15617816015616539//10000000000000000 ⋅ ((•((12)(34)))•) ⋅ ((1(2•))(4(3•))) = -15617816015616539//12600000000000000000 (•(•((•(••))(•(••)))))
Product at (2, 27) is 2342258237736091//2500000000000000 ⋅ ((•((12)(34)))•) ⋅ ((34)(2(1(••)))) = 2342258237736091//12600000000000000000 (•(((••)(•(•(••))))•))
Product at (2, 28) is -62448922814869//40000000000000 ⋅ ((•((12)(34)))•) ⋅ ((2(1•))(•(34))) = -62448922814869//50400000000000000 (•(•((•(••))(•(••)))))
Product at (2, 29) is 117112911177411//125000000000000 ⋅ ((•((12)(34)))•) ⋅ ((12)(3(4(••)))) = 13012545686379//70000000000000000 (•(((••)(•(•(••))))•))
Product at (2, 30) is 2342900910638409//2500000000000000 ⋅ ((•((12)(34)))•) ⋅ ((34)(•(2(1•)))) = 780966970212803//2100000000000000000 (•(((••)(•(•(••))))•))
Product at (2, 31) is 2340204649519351//2500000000000000 ⋅ ((•((12)(34)))•) ⋅ (•((34)(•(12)))) = 2340204649519351//3150000000000000000 ((•((••)(•(••))))(••)) + 2340204649519351//3150000000000000000 (•(((••)(•(••)))(••)))  + 2340204649519351//2100000000000000000 (•((•((••)(•(••))))•)) 
Product at (2, 32) is 9372294698303733//10000000000000000 ⋅ ((•((12)(34)))•) ⋅ (•((12)(3(4•)))) = 446299747538273//600000000000000000 ((•((••)(•(••))))(••)) + 446299747538273//600000000000000000 (•(((••)(•(••)))(••)))  + 446299747538273//400000000000000000 (•((•((••)(•(••))))•)) 
Product at (2, 33) is 46845925255923//50000000000000 ⋅ ((•((12)(34)))•) ⋅ ((34)(2(•(1•)))) = 15615308418641//42000000000000000 (•(((••)(•(•(••))))•))
Product at (2, 34) is 4685801896010283//5000000000000000 ⋅ ((•((12)(34)))•) ⋅ ((12)(•(3(4•)))) = 1561933965336761//4200000000000000000 (•(((••)(•(•(••))))•))
Product at (2, 35) is 9372294821603129//10000000000000000 ⋅ ((•((12)(34)))•) ⋅ (•((12)(4(3•)))) = 9372294821603129//12600000000000000000 ((•((••)(•(••))))(••)) + 9372294821603129//12600000000000000000 (•(((••)(•(••)))(••)))  + 9372294821603129//8400000000000000000 (•((•((••)(•(••))))•)) 
Product at (3, 3) is 13017168119417333//5000000000000000 ⋅ ((1(2•))(•(34))) ⋅ ((1(2•))(•(34))) = 13017168119417333//1050000000000000000 ((•(•(••)))(•(•(••)))) + 13017168119417333//1050000000000000000 (((••)(••))(•(•(••)))) 
Product at (3, 4) is 6506159557934177//2500000000000000 ⋅ ((1(2•))(•(34))) ⋅ ((•(12))(•(34))) = 6506159557934177//1575000000000000000 ((•(•(••)))(•(•(••)))) + 6506159557934177//1575000000000000000 (((••)(••))(•(•(••)))) 
Product at (3, 5) is -1562753488845931//1000000000000000 ⋅ ((1(2•))(•(34))) ⋅ ((34)(•(1(2•)))) = -1562753488845931//840000000000000000 ((•(•(•(••))))(•(••)))
Product at (3, 6) is -15610994178083341//10000000000000000 ⋅ ((1(2•))(•(34))) ⋅ ((34)(•(•(12)))) = -15610994178083341//25200000000000000000 ((•(•(•(••))))(•(••)))
Product at (3, 7) is -15610286689797983//10000000000000000 ⋅ ((1(2•))(•(34))) ⋅ (•((12)(•(34)))) = -15610286689797983//12600000000000000000 (•((•(•(••)))(•(••)))) -15610286689797983//6300000000000000000 (•(((••)(••))(•(••))))
Product at (3, 8) is 26043267831077949//10000000000000000 ⋅ ((1(2•))(•(34))) ⋅ ((2(1•))(4(3•))) = 8681089277025983//2100000000000000000 (((••)(••))(•(•(••))))
Product at (3, 9) is -9737449902542979//2500000000000000 ⋅ ((1(2•))(•(34))) ⋅ ((12)((3•)(4•))) = -1081938878060331//175000000000000000 ((•((••)(••)))(•(••)))
Product at (3, 10) is -7811712980410757//5000000000000000 ⋅ ((1(2•))(•(34))) ⋅ ((12)(3(•(4•)))) = -7811712980410757//12600000000000000000 ((•(•(•(••))))(•(••)))
Product at (3, 11) is 13021641952493399//5000000000000000 ⋅ ((1(2•))(•(34))) ⋅ ((1(2•))(3(4•))) = 13021641952493399//2100000000000000000 ((•(•(••)))(•(•(••))))
Product at (3, 12) is -38957232555726891//10000000000000000 ⋅ ((1(2•))(•(34))) ⋅ ((34)((1•)(2•))) = -1855106312177471//200000000000000000 (((••)(•(••)))(•(••)))
Product at (3, 13) is -3906889047982481//2500000000000000 ⋅ ((1(2•))(•(34))) ⋅ ((12)(•(4(3•)))) = -3906889047982481//3150000000000000000 (((••)(•(••)))(•(••))) -3906889047982481//3150000000000000000 ((•(•(•(••))))(•(••)))
Product at (3, 14) is 16277724917493563//5000000000000000 ⋅ ((1(2•))(•(34))) ⋅ ((34)((12)(••))) = 16277724917493563//12600000000000000000 (((••)(•(••)))(•(••)))
Product at (3, 15) is 5208653536534633//2000000000000000 ⋅ ((1(2•))(•(34))) ⋅ ((2(1•))(3(4•))) = 5208653536534633//1260000000000000000 (((••)(••))(•(•(••))))
Product at (3, 16) is -15629063469253721//10000000000000000 ⋅ ((1(2•))(•(34))) ⋅ (•((34)(2(1•)))) = -15629063469253721//6300000000000000000 (•(((••)(••))(•(••))))
Product at (3, 17) is 2033919725045919//625000000000000 ⋅ ((1(2•))(•(34))) ⋅ ((12)((34)(••))) = 677973241681973//262500000000000000 ((•((••)(••)))(•(••))) + 677973241681973//131250000000000000 (((••)(•(••)))(•(••))) 
Product at (3, 18) is 13016960706545237//5000000000000000 ⋅ ((1(2•))(•(34))) ⋅ ((4(3•))(•(12))) = 13016960706545237//6300000000000000000 ((•(•(••)))(•(•(••))))
Product at (3, 19) is -15623520546201361//10000000000000000 ⋅ ((1(2•))(•(34))) ⋅ ((34)(1(•(2•)))) = -15623520546201361//6300000000000000000 ((•((••)(••)))(•(••))) -15623520546201361//6300000000000000000 ((•(•(•(••))))(•(••)))
Product at (3, 20) is -390579285404577//250000000000000 ⋅ ((1(2•))(•(34))) ⋅ ((12)(4(3(••)))) = -130193095134859//420000000000000000 ((•(•(•(••))))(•(••)))
Product at (3, 21) is -3905856527189573//2500000000000000 ⋅ ((1(2•))(•(34))) ⋅ ((12)(4(•(3•)))) = -3905856527189573//6300000000000000000 ((•(•(•(••))))(•(••)))
Product at (3, 22) is -3125845356211283//2000000000000000 ⋅ ((1(2•))(•(34))) ⋅ (•((34)(1(2•)))) = -3125845356211283//1680000000000000000 (•((•(•(••)))(•(••))))
Product at (3, 23) is -6421339554538781//10000000000000000 ⋅ ((1(2•))(•(34))) ⋅ ((••)((12)(34))) = -6421339554538781//12600000000000000000 ((••)((•(••))(•(••))))
Product at (3, 24) is -7805570106465737//5000000000000000 ⋅ ((1(2•))(•(34))) ⋅ ((12)(•(•(34)))) = -7805570106465737//3150000000000000000 ((•((••)(••)))(•(••))) -7805570106465737//6300000000000000000 (((••)(•(••)))(•(••))) -7805570106465737//4200000000000000000 ((•(•(•(••))))(•(••)))
Product at (3, 25) is -7811633029974779//5000000000000000 ⋅ ((1(2•))(•(34))) ⋅ ((34)(1(2(••)))) = -7811633029974779//6300000000000000000 ((•((••)(••)))(•(••))) -7811633029974779//6300000000000000000 ((•(•(•(••))))(•(••)))
Product at (3, 26) is 13021642026695791//5000000000000000 ⋅ ((1(2•))(•(34))) ⋅ ((1(2•))(4(3•))) = 13021642026695791//2100000000000000000 ((•(•(••)))(•(•(••))))
Product at (3, 27) is -1952902351659701//1250000000000000 ⋅ ((1(2•))(•(34))) ⋅ ((34)(2(1(••)))) = -1952902351659701//3150000000000000000 (((••)(•(••)))(•(••)))
Product at (3, 28) is 6508538035078829//2500000000000000 ⋅ ((1(2•))(•(34))) ⋅ ((2(1•))(•(34))) = 6508538035078829//196875000000000000 (((••)(••))((••)(••))) + 6508538035078829//787500000000000000 (((••)(••))(•(•(••)))) 
Product at (3, 29) is -7811585708243229//5000000000000000 ⋅ ((1(2•))(•(34))) ⋅ ((12)(3(4(••)))) = -867953967582581//2800000000000000000 ((•(•(•(••))))(•(••)))
Product at (3, 30) is -7813755631425313//5000000000000000 ⋅ ((1(2•))(•(34))) ⋅ ((34)(•(2(1•)))) = -7813755631425313//3150000000000000000 ((•((••)(••)))(•(••)))
Product at (3, 31) is -15609810073151141//10000000000000000 ⋅ ((1(2•))(•(34))) ⋅ (•((34)(•(12)))) = -15609810073151141//25200000000000000000 (•((•(•(••)))(•(••))))
Product at (3, 32) is -3907227177261351//2500000000000000 ⋅ ((1(2•))(•(34))) ⋅ (•((12)(3(4•)))) = -434136353029039//700000000000000000 (•((•(•(••)))(•(••))))
Product at (3, 33) is -15623473297961297//10000000000000000 ⋅ ((1(2•))(•(34))) ⋅ ((34)(2(•(1•)))) = -15623473297961297//12600000000000000000 (((••)(•(••)))(•(••)))
Product at (3, 34) is -39068890479661//25000000000000 ⋅ ((1(2•))(•(34))) ⋅ ((12)(•(3(4•)))) = -5581270068523//4500000000000000 (((••)(•(••)))(•(••))) -5581270068523//4500000000000000 ((•(•(•(••))))(•(••)))
Product at (3, 35) is -15628908917683267//10000000000000000 ⋅ ((1(2•))(•(34))) ⋅ (•((12)(4(3•)))) = -15628908917683267//25200000000000000000 (•((•(•(••)))(•(••))))
Product at (4, 4) is 26015881972625729//10000000000000000 ⋅ ((•(12))(•(34))) ⋅ ((•(12))(•(34))) = 26015881972625729//787500000000000000 (((••)(••))((••)(••))) + 26015881972625729//3150000000000000000 ((•(•(••)))(•(•(••))))  + 26015881972625729//1575000000000000000 (((••)(••))(•(•(••)))) 
Product at (4, 5) is -3905483814802847//2500000000000000 ⋅ ((•(12))(•(34))) ⋅ ((34)(•(1(2•)))) = -3905483814802847//3150000000000000000 (((••)(•(••)))(•(••))) -3905483814802847//3150000000000000000 ((•(•(•(••))))(•(••)))
Product at (4, 6) is -15605574083707881//10000000000000000 ⋅ ((•(12))(•(34))) ⋅ ((34)(•(•(12)))) = -743122575414661//300000000000000000 ((•((••)(••)))(•(••))) -743122575414661//600000000000000000 (((••)(•(••)))(•(••))) -743122575414661//400000000000000000 ((•(•(•(••))))(•(••)))
Product at (4, 7) is -15604699112995389//10000000000000000 ⋅ ((•(12))(•(34))) ⋅ (•((12)(•(34)))) = -5201566370998463//4200000000000000000 (•((•(•(••)))(•(••)))) -5201566370998463//2100000000000000000 (•(((••)(••))(•(••))))
Product at (4, 8) is 3254237288582141//1250000000000000 ⋅ ((•(12))(•(34))) ⋅ ((2(1•))(4(3•))) = 3254237288582141//1575000000000000000 ((•(•(••)))(•(•(••))))
Product at (4, 9) is -19465623355954553//5000000000000000 ⋅ ((•(12))(•(34))) ⋅ ((12)((3•)(4•))) = -19465623355954553//3150000000000000000 ((•((••)(••)))(•(••)))
Product at (4, 10) is -7808909906722729//5000000000000000 ⋅ ((•(12))(•(34))) ⋅ ((12)(3(•(4•)))) = -1115558558103247//1800000000000000000 ((•(•(•(••))))(•(••)))
Product at (4, 11) is 13016949080036309//5000000000000000 ⋅ ((•(12))(•(34))) ⋅ ((1(2•))(3(4•))) = 13016949080036309//6300000000000000000 ((•(•(••)))(•(•(••))))
Product at (4, 12) is -38930258593576071//10000000000000000 ⋅ ((•(12))(•(34))) ⋅ ((34)((1•)(2•))) = -4325584288175119//700000000000000000 ((•((••)(••)))(•(••)))
Product at (4, 13) is -15621935511265741//10000000000000000 ⋅ ((•(12))(•(34))) ⋅ ((12)(•(4(3•)))) = -2231705073037963//1800000000000000000 (((••)(•(••)))(•(••))) -2231705073037963//1800000000000000000 ((•(•(•(••))))(•(••)))
Product at (4, 14) is 32522986932700049//10000000000000000 ⋅ ((•(12))(•(34))) ⋅ ((34)((12)(••))) = 32522986932700049//12600000000000000000 ((•((••)(••)))(•(••))) + 32522986932700049//6300000000000000000 (((••)(•(••)))(•(••))) 
Product at (4, 15) is 13016949080036309//5000000000000000 ⋅ ((•(12))(•(34))) ⋅ ((2(1•))(3(4•))) = 13016949080036309//6300000000000000000 ((•(•(••)))(•(•(••))))
Product at (4, 16) is -15623295238003527//10000000000000000 ⋅ ((•(12))(•(34))) ⋅ (•((34)(2(1•)))) = -1735921693111503//2800000000000000000 (•((•(•(••)))(•(••))))
Product at (4, 17) is 32525204145468371//10000000000000000 ⋅ ((•(12))(•(34))) ⋅ ((12)((34)(••))) = 32525204145468371//12600000000000000000 ((•((••)(••)))(•(••))) + 32525204145468371//6300000000000000000 (((••)(•(••)))(•(••))) 
Product at (4, 18) is 13012319522834677//5000000000000000 ⋅ ((•(12))(•(34))) ⋅ ((4(3•))(•(12))) = 13012319522834677//3150000000000000000 ((•(•(••)))(•(•(••)))) + 13012319522834677//3150000000000000000 (((••)(••))(•(•(••)))) 
Product at (4, 19) is -15617819846204409//10000000000000000 ⋅ ((•(12))(•(34))) ⋅ ((34)(1(•(2•)))) = -5205939948734803//8400000000000000000 ((•(•(•(••))))(•(••)))
Product at (4, 20) is -3904391525531951//2500000000000000 ⋅ ((•(12))(•(34))) ⋅ ((12)(4(3(••)))) = -3904391525531951//12600000000000000000 ((•(•(•(••))))(•(••)))
Product at (4, 21) is -15617819961744159//10000000000000000 ⋅ ((•(12))(•(34))) ⋅ ((12)(4(•(3•)))) = -5205939987248053//8400000000000000000 ((•(•(•(••))))(•(••)))
Product at (4, 22) is -15623295237579031//10000000000000000 ⋅ ((•(12))(•(34))) ⋅ (•((34)(1(2•)))) = -15623295237579031//25200000000000000000 (•((•(•(••)))(•(••))))
Product at (4, 23) is -6419352659838643//10000000000000000 ⋅ ((•(12))(•(34))) ⋅ ((••)((12)(34))) = -917050379976949//1800000000000000000 ((••)((•(••))(•(••))))
Product at (4, 24) is -7802786763564769//5000000000000000 ⋅ ((•(12))(•(34))) ⋅ ((12)(•(•(34)))) = -7802786763564769//3150000000000000000 ((•((••)(••)))(•(••))) -7802786763564769//6300000000000000000 (((••)(•(••)))(•(••))) -7802786763564769//4200000000000000000 ((•(•(•(••))))(•(••)))
Product at (4, 25) is -3904391548871871//2500000000000000 ⋅ ((•(12))(•(34))) ⋅ ((34)(1(2(••)))) = -1301463849623957//4200000000000000000 ((•(•(•(••))))(•(••)))
Product at (4, 26) is 3254237288582141//1250000000000000 ⋅ ((•(12))(•(34))) ⋅ ((1(2•))(4(3•))) = 3254237288582141//1575000000000000000 ((•(•(••)))(•(•(••))))
Product at (4, 27) is -3904391548871871//2500000000000000 ⋅ ((•(12))(•(34))) ⋅ ((34)(2(1(••)))) = -1301463849623957//4200000000000000000 ((•(•(•(••))))(•(••)))
Product at (4, 28) is 13012319041691541//5000000000000000 ⋅ ((•(12))(•(34))) ⋅ ((2(1•))(•(34))) = 4337439680563847//1050000000000000000 ((•(•(••)))(•(•(••)))) + 4337439680563847//1050000000000000000 (((••)(••))(•(•(••)))) 
Product at (4, 29) is -3904391525531951//2500000000000000 ⋅ ((•(12))(•(34))) ⋅ ((12)(3(4(••)))) = -3904391525531951//12600000000000000000 ((•(•(•(••))))(•(••)))
Product at (4, 30) is -7810967629607737//5000000000000000 ⋅ ((•(12))(•(34))) ⋅ ((34)(•(2(1•)))) = -1115852518515391//900000000000000000 (((••)(•(••)))(•(••))) -1115852518515391//900000000000000000 ((•(•(•(••))))(•(••)))
Product at (4, 31) is -7802350201338799//5000000000000000 ⋅ ((•(12))(•(34))) ⋅ (•((34)(•(12)))) = -7802350201338799//6300000000000000000 (•((•(•(••)))(•(••)))) -7802350201338799//3150000000000000000 (•(((••)(••))(•(••))))
Product at (4, 32) is -7811648381203021//5000000000000000 ⋅ ((•(12))(•(34))) ⋅ (•((12)(3(4•)))) = -7811648381203021//12600000000000000000 (•((•(•(••)))(•(••))))
Product at (4, 33) is -15617819846204409//10000000000000000 ⋅ ((•(12))(•(34))) ⋅ ((34)(2(•(1•)))) = -5205939948734803//8400000000000000000 ((•(•(•(••))))(•(••)))
Product at (4, 34) is -15621935511265741//10000000000000000 ⋅ ((•(12))(•(34))) ⋅ ((12)(•(3(4•)))) = -2231705073037963//1800000000000000000 (((••)(•(••)))(•(••))) -2231705073037963//1800000000000000000 ((•(•(•(••))))(•(••)))
Product at (4, 35) is -7811648485588113//5000000000000000 ⋅ ((•(12))(•(34))) ⋅ (•((12)(4(3•)))) = -2603882828529371//4200000000000000000 (•((•(•(••)))(•(••))))
Product at (5, 5) is 9381059924391319//10000000000000000 ⋅ ((34)(•(1(2•)))) ⋅ ((34)(•(1(2•)))) = 9381059924391319//4200000000000000000 (((••)(•(•(••))))(••)) + 9381059924391319//4200000000000000000 ((••)(•(•(•(•(••)))))) 
Product at (5, 6) is 1874153637720441//2000000000000000 ⋅ ((34)(•(1(2•)))) ⋅ ((34)(•(•(12)))) = 29748470440007//40000000000000000 ((•((••)(•(••))))(••)) + 29748470440007//40000000000000000 (((••)(•(•(••))))(••))  + 89245411320021//80000000000000000 ((••)(•(•(•(•(••)))))) 
Product at (5, 7) is 4685165590471159//5000000000000000 ⋅ ((34)(•(1(2•)))) ⋅ (•((12)(•(34)))) = 4685165590471159//12600000000000000000 (•((•(•(••)))(•(••))))
Product at (5, 8) is -15633132432753357//10000000000000000 ⋅ ((34)(•(1(2•)))) ⋅ ((2(1•))(4(3•))) = -1737014714750373//700000000000000000 ((•((••)(••)))(•(••)))
Product at (5, 9) is 11694122602155403//5000000000000000 ⋅ ((34)(•(1(2•)))) ⋅ ((12)((3•)(4•))) = 11694122602155403//3150000000000000000 (((••)(••))(•(•(••))))
Product at (5, 10) is 146536931878361//156250000000000 ⋅ ((34)(•(1(2•)))) ⋅ ((12)(3(•(4•)))) = 146536931878361//196875000000000000 ((•(•(••)))(•(•(••))))
Product at (5, 11) is -15633155969433387//10000000000000000 ⋅ ((34)(•(1(2•)))) ⋅ ((1(2•))(3(4•))) = -744435998544447//400000000000000000 ((•(•(•(••))))(•(••)))
Product at (5, 12) is 4678021298385327//2000000000000000 ⋅ ((34)(•(1(2•)))) ⋅ ((34)((1•)(2•))) = 1559340432795109//280000000000000000 ((•((••)(•(••))))(••))
Product at (5, 13) is 4690407060296811//5000000000000000 ⋅ ((34)(•(1(2•)))) ⋅ ((12)(•(4(3•)))) = 74450905718997//100000000000000000 ((•(•(••)))(•(•(••))))
Product at (5, 14) is -19548990048146289//10000000000000000 ⋅ ((34)(•(1(2•)))) ⋅ ((34)((12)(••))) = -6516330016048763//8400000000000000000 ((•((••)(•(••))))(••)) -6516330016048763//8400000000000000000 (((••)(•(•(••))))(••)) -6516330016048763//1400000000000000000 ((••)((•(••))(•(••))))
Product at (5, 15) is -15633132343584527//10000000000000000 ⋅ ((34)(•(1(2•)))) ⋅ ((2(1•))(3(4•))) = -15633132343584527//6300000000000000000 ((•((••)(••)))(•(••)))
Product at (5, 16) is 469080944111883//500000000000000 ⋅ ((34)(•(1(2•)))) ⋅ (•((34)(2(1•)))) = 156360314703961//105000000000000000 (•((•((••)(••)))(••)))
Product at (5, 17) is -19546518863597081//10000000000000000 ⋅ ((34)(•(1(2•)))) ⋅ ((12)((34)(••))) = -19546518863597081//12600000000000000000 (((••)(••))(•(•(••))))
Product at (5, 18) is -15627556428940443//10000000000000000 ⋅ ((34)(•(1(2•)))) ⋅ ((4(3•))(•(12))) = -5209185476313481//4200000000000000000 (((••)(•(••)))(•(••))) -5209185476313481//4200000000000000000 ((•(•(•(••))))(•(••)))
Product at (5, 19) is 4689150393447167//5000000000000000 ⋅ ((34)(•(1(2•)))) ⋅ ((34)(1(•(2•)))) = 4689150393447167//3150000000000000000 ((••)((•((••)(••)))•)) + 4689150393447167//3150000000000000000 ((••)(•(•(•(•(••)))))) 
Product at (5, 20) is 937821009949313//1000000000000000 ⋅ ((34)(•(1(2•)))) ⋅ ((12)(4(3(••)))) = 133974429992759//360000000000000000 ((•(•(••)))(•(•(••))))
Product at (5, 21) is 1875672745887871//2000000000000000 ⋅ ((34)(•(1(2•)))) ⋅ ((12)(4(•(3•)))) = 267953249412553//360000000000000000 ((•(•(••)))(•(•(••))))
Product at (5, 22) is 4690816037162107//5000000000000000 ⋅ ((34)(•(1(2•)))) ⋅ (•((34)(1(2•)))) = 4690816037162107//4200000000000000000 (•((••)(•(•(•(••))))))
Product at (5, 23) is 3854290328947739//10000000000000000 ⋅ ((34)(•(1(2•)))) ⋅ ((••)((12)(34))) = 3854290328947739//25200000000000000000 (((••)(•(•(••))))(••))
Product at (5, 24) is 4685433450630287//5000000000000000 ⋅ ((34)(•(1(2•)))) ⋅ ((12)(•(•(34)))) = 4685433450630287//6300000000000000000 ((•(•(••)))(•(•(••))))
Product at (5, 25) is 234453682084829//250000000000000 ⋅ ((34)(•(1(2•)))) ⋅ ((34)(1(2(••)))) = 234453682084829//315000000000000000 ((••)((•((••)(••)))•)) + 234453682084829//315000000000000000 ((••)(•(•(•(•(••)))))) 
Product at (5, 26) is -15633156058602217//10000000000000000 ⋅ ((34)(•(1(2•)))) ⋅ ((1(2•))(4(3•))) = -15633156058602217//8400000000000000000 ((•(•(•(••))))(•(••)))
Product at (5, 27) is 4689089668440071//5000000000000000 ⋅ ((34)(•(1(2•)))) ⋅ ((34)(2(1(••)))) = 4689089668440071//12600000000000000000 ((•((••)(•(••))))(••))
Product at (5, 28) is -15627511173543571//10000000000000000 ⋅ ((34)(•(1(2•)))) ⋅ ((2(1•))(•(34))) = -15627511173543571//6300000000000000000 ((•((••)(••)))(•(••)))
Product at (5, 29) is 4689105049725847//5000000000000000 ⋅ ((34)(•(1(2•)))) ⋅ ((12)(3(4(••)))) = 4689105049725847//12600000000000000000 ((•(•(••)))(•(•(••))))
Product at (5, 30) is 15009462797861//16000000000000 ⋅ ((34)(•(1(2•)))) ⋅ ((34)(•(2(1•)))) = 2144208971123//720000000000000 ((••)((••)((••)(••)))) + 2144208971123//720000000000000 ((••)((•((••)(••)))•)) 
Product at (5, 31) is 9370161447405293//10000000000000000 ⋅ ((34)(•(1(2•)))) ⋅ (•((34)(•(12)))) = 9370161447405293//12600000000000000000 (•(((••)(•(••)))(••))) + 9370161447405293//12600000000000000000 (•((••)(•(•(•(••)))))) 
Product at (5, 32) is 9381813890280907//10000000000000000 ⋅ ((34)(•(1(2•)))) ⋅ (•((12)(3(4•)))) = 9381813890280907//25200000000000000000 (•((•(•(••)))(•(••))))
Product at (5, 33) is 4689166420687979//5000000000000000 ⋅ ((34)(•(1(2•)))) ⋅ ((34)(2(•(1•)))) = 4689166420687979//6300000000000000000 ((•((••)(•(••))))(••))
Product at (5, 34) is 2345203530138489//2500000000000000 ⋅ ((34)(•(1(2•)))) ⋅ ((12)(•(3(4•)))) = 781734510046163//1050000000000000000 ((•(•(••)))(•(•(••))))
Product at (5, 35) is 9381814015965737//10000000000000000 ⋅ ((34)(•(1(2•)))) ⋅ (•((12)(4(3•)))) = 9381814015965737//25200000000000000000 (•((•(•(••)))(•(••))))
Product at (6, 6) is 2340337312353643//2500000000000000 ⋅ ((34)(•(•(12)))) ⋅ ((34)(•(•(12)))) = 2340337312353643//787500000000000000 ((••)((••)((••)(••)))) + 2340337312353643//787500000000000000 ((••)((•((••)(••)))•))  + 2340337312353643//1575000000000000000 ((•((••)(•(••))))(••))  + 2340337312353643//1575000000000000000 (((••)(•(•(••))))(••))  + 2340337312353643//1050000000000000000 ((••)(•(•(•(•(••)))))) 
Product at (6, 7) is 2340114795019913//2500000000000000 ⋅ ((34)(•(•(12)))) ⋅ (•((12)(•(34)))) = 2340114795019913//6300000000000000000 (•((•(•(••)))(•(••))))
Product at (6, 8) is -15616561352902439//10000000000000000 ⋅ ((34)(•(•(12)))) ⋅ ((2(1•))(4(3•))) = -15616561352902439//25200000000000000000 ((•(•(•(••))))(•(••)))
Product at (6, 9) is 23353014024311417//10000000000000000 ⋅ ((34)(•(•(12)))) ⋅ ((12)((3•)(4•))) = 23353014024311417//6300000000000000000 (((••)(••))(•(•(••))))
Product at (6, 10) is 4684225266341711//5000000000000000 ⋅ ((34)(•(•(12)))) ⋅ ((12)(3(•(4•)))) = 4684225266341711//6300000000000000000 ((•(•(••)))(•(•(••))))
Product at (6, 11) is -7808280631769341//5000000000000000 ⋅ ((34)(•(•(12)))) ⋅ ((1(2•))(3(4•))) = -7808280631769341//12600000000000000000 ((•(•(•(••))))(•(••)))
Product at (6, 12) is 23346493593229111//10000000000000000 ⋅ ((34)(•(•(12)))) ⋅ ((34)((1•)(2•))) = 23346493593229111//6300000000000000000 ((••)((•((••)(••)))•))
Product at (6, 13) is 9370867387261103//10000000000000000 ⋅ ((34)(•(•(12)))) ⋅ ((12)(•(4(3•)))) = 9370867387261103//12600000000000000000 ((•(•(••)))(•(•(••))))
Product at (6, 14) is -1218646830228211//625000000000000 ⋅ ((34)(•(•(12)))) ⋅ ((34)((12)(••))) = -1218646830228211//787500000000000000 ((••)((•((••)(••)))•)) -1218646830228211//393750000000000000 ((•((••)(•(••))))(••)) -1218646830228211//1575000000000000000 (((••)(•(•(••))))(••)) -1218646830228211//262500000000000000 ((••)((•(••))(•(••))))
Product at (6, 15) is -7808280631769341//5000000000000000 ⋅ ((34)(•(•(12)))) ⋅ ((2(1•))(3(4•))) = -7808280631769341//12600000000000000000 ((•(•(•(••))))(•(••)))
Product at (6, 16) is 9371678157087397//10000000000000000 ⋅ ((34)(•(•(12)))) ⋅ (•((34)(2(1•)))) = 9371678157087397//25200000000000000000 (•((••)(•(•(•(••))))))
Product at (6, 17) is -19511390031239337//10000000000000000 ⋅ ((34)(•(•(12)))) ⋅ ((12)((34)(••))) = -929113811011397//600000000000000000 (((••)(••))(•(•(••))))
Product at (6, 18) is -3122228251563291//2000000000000000 ⋅ ((34)(•(•(12)))) ⋅ ((4(3•))(•(12))) = -346914250173699//140000000000000000 ((•((••)(••)))(•(••))) -346914250173699//280000000000000000 (((••)(•(••)))(•(••))) -1040742750521097//560000000000000000 ((•(•(•(••))))(•(••)))
Product at (6, 19) is 1873690189447069//2000000000000000 ⋅ ((34)(•(•(12)))) ⋅ ((34)(1(•(2•)))) = 267670027063867//720000000000000000 ((••)(•(•(•(•(••))))))
Product at (6, 20) is 9368298970404949//10000000000000000 ⋅ ((34)(•(•(12)))) ⋅ ((12)(4(3(••)))) = 9368298970404949//25200000000000000000 ((•(•(••)))(•(•(••))))
Product at (6, 21) is 2342112655408631//2500000000000000 ⋅ ((34)(•(•(12)))) ⋅ ((12)(4(•(3•)))) = 334587522201233//450000000000000000 ((•(•(••)))(•(•(••))))
Product at (6, 22) is 9371678156988417//10000000000000000 ⋅ ((34)(•(•(12)))) ⋅ (•((34)(1(2•)))) = 1041297572998713//2800000000000000000 (•((••)(•(•(•(••))))))
Product at (6, 23) is 385082645405369//1000000000000000 ⋅ ((34)(•(•(12)))) ⋅ ((••)((12)(34))) = 385082645405369//2520000000000000000 (((••)(•(•(••))))(••))
Product at (6, 24) is 93610462562291//100000000000000 ⋅ ((34)(•(•(12)))) ⋅ ((12)(•(•(34)))) = 93610462562291//126000000000000000 ((•(•(••)))(•(•(••))))
Product at (6, 25) is 1873659884530447//2000000000000000 ⋅ ((34)(•(•(12)))) ⋅ ((34)(1(2(••)))) = 1873659884530447//10080000000000000000 ((••)(•(•(•(•(••))))))
Product at (6, 26) is -15616561352902439//10000000000000000 ⋅ ((34)(•(•(12)))) ⋅ ((1(2•))(4(3•))) = -15616561352902439//25200000000000000000 ((•(•(•(••))))(•(••)))
Product at (6, 27) is 1873659884530447//2000000000000000 ⋅ ((34)(•(•(12)))) ⋅ ((34)(2(1(••)))) = 1873659884530447//10080000000000000000 ((••)(•(•(•(•(••))))))
Product at (6, 28) is -7805497044540889//5000000000000000 ⋅ ((34)(•(•(12)))) ⋅ ((2(1•))(•(34))) = -7805497044540889//12600000000000000000 ((•(•(•(••))))(•(••)))
Product at (6, 29) is 9368298970404949//10000000000000000 ⋅ ((34)(•(•(12)))) ⋅ ((12)(3(4(••)))) = 9368298970404949//25200000000000000000 ((•(•(••)))(•(•(••))))
Product at (6, 30) is 4685384094294627//5000000000000000 ⋅ ((34)(•(•(12)))) ⋅ ((34)(•(2(1•)))) = 520598232699403//700000000000000000 ((•((••)(•(••))))(••)) + 520598232699403//700000000000000000 (((••)(•(•(••))))(••))  + 1561794698098209//1400000000000000000 ((••)(•(•(•(•(••)))))) 
Product at (6, 31) is 9360332430475427//10000000000000000 ⋅ ((34)(•(•(12)))) ⋅ (•((34)(•(12)))) = 9360332430475427//12600000000000000000 (•(((••)(•(••)))(••))) + 9360332430475427//8400000000000000000 (•((••)(•(•(•(••))))))  + 9360332430475427//6300000000000000000 (•((•((••)(••)))(••))) 
Product at (6, 32) is 4685943171729127//5000000000000000 ⋅ ((34)(•(•(12)))) ⋅ (•((12)(3(4•)))) = 669420453104161//1800000000000000000 (•((•(•(••)))(•(••))))
Product at (6, 33) is 1873690189447069//2000000000000000 ⋅ ((34)(•(•(12)))) ⋅ ((34)(2(•(1•)))) = 267670027063867//720000000000000000 ((••)(•(•(•(•(••))))))
Product at (6, 34) is 9370867387261103//10000000000000000 ⋅ ((34)(•(•(12)))) ⋅ ((12)(•(3(4•)))) = 9370867387261103//12600000000000000000 ((•(•(••)))(•(•(••))))
Product at (6, 35) is 4685943234504711//5000000000000000 ⋅ ((34)(•(•(12)))) ⋅ (•((12)(4(3•)))) = 1561981078168237//4200000000000000000 (•((•(•(••)))(•(••))))
Product at (7, 7) is 4681669024190151//5000000000000000 ⋅ (•((12)(•(34)))) ⋅ (•((12)(•(34)))) = 74312206733177//25000000000000000 ((••)((••)((••)(••)))) + 74312206733177//50000000000000000 (((••)(•(•(••))))(••))  + 74312206733177//50000000000000000 (•(((••)(•(•(••))))•))  + 74312206733177//25000000000000000 ((•((••)((••)(••))))•) 
Product at (7, 8) is -15615396843338937//10000000000000000 ⋅ (•((12)(•(34)))) ⋅ ((2(1•))(4(3•))) = -5205132281112979//8400000000000000000 (•((•(•(••)))(•(••))))
Product at (7, 9) is 11668540499948791//5000000000000000 ⋅ (•((12)(•(34)))) ⋅ ((12)((3•)(4•))) = 11668540499948791//3150000000000000000 (•((•((••)(••)))(••)))
Product at (7, 10) is 4683846915630209//5000000000000000 ⋅ (•((12)(•(34)))) ⋅ ((12)(3(•(4•)))) = 4683846915630209//12600000000000000000 (•((••)(•(•(•(••))))))
Product at (7, 11) is -15615396754521259//10000000000000000 ⋅ (•((12)(•(34)))) ⋅ ((1(2•))(3(4•))) = -15615396754521259//25200000000000000000 (•((•(•(••)))(•(••))))
Product at (7, 12) is 11677905102456721//5000000000000000 ⋅ (•((12)(•(34)))) ⋅ ((34)((1•)(2•))) = 11677905102456721//3150000000000000000 (•(((••)(••))(•(••))))
Product at (7, 13) is 9370160820944901//10000000000000000 ⋅ (•((12)(•(34)))) ⋅ ((12)(•(4(3•)))) = 1041128980104989//1400000000000000000 (•(((••)(•(••)))(••))) + 1041128980104989//1400000000000000000 (•((••)(•(•(•(••)))))) 
Product at (7, 14) is -9758000828472831//5000000000000000 ⋅ (•((12)(•(34)))) ⋅ ((34)((12)(••))) = -1084222314274759//700000000000000000 (•(((••)(••))(•(••))))
Product at (7, 15) is -15615396754521259//10000000000000000 ⋅ (•((12)(•(34)))) ⋅ ((2(1•))(3(4•))) = -15615396754521259//25200000000000000000 (•((•(•(••)))(•(••))))
Product at (7, 16) is 4684691953344049//5000000000000000 ⋅ (•((12)(•(34)))) ⋅ (•((34)(2(1•)))) = 4684691953344049//3150000000000000000 (•(•((•(••))(•(••))))) + 4684691953344049//3150000000000000000 ((••)((•(••))(•(••)))) 
Product at (7, 17) is -19480891441534849//10000000000000000 ⋅ (•((12)(•(34)))) ⋅ ((12)((34)(••))) = -19480891441534849//6300000000000000000 (•(((••)(•(••)))(••))) -19480891441534849//12600000000000000000 (•((•((••)(••)))(••)))
Product at (7, 18) is -3902452316998323//2500000000000000 ⋅ (•((12)(•(34)))) ⋅ ((4(3•))(•(12))) = -1300817438999441//2100000000000000000 (•((•(•(••)))(•(••))))
Product at (7, 19) is 4683950193204037//5000000000000000 ⋅ (•((12)(•(34)))) ⋅ ((34)(1(•(2•)))) = 669135741886291//1800000000000000000 (•((•(•(••)))(•(••))))
Product at (7, 20) is 2341885357002881//2500000000000000 ⋅ (•((12)(•(34)))) ⋅ ((12)(4(3(••)))) = 2341885357002881//12600000000000000000 (•((••)(•(•(•(••))))))
Product at (7, 21) is 9367693920199603//10000000000000000 ⋅ (•((12)(•(34)))) ⋅ ((12)(4(•(3•)))) = 9367693920199603//25200000000000000000 (•((••)(•(•(•(••))))))
Product at (7, 22) is 1873876781156987//2000000000000000 ⋅ (•((12)(•(34)))) ⋅ (•((34)(1(2•)))) = 1873876781156987//1260000000000000000 (•(•((•(••))(•(••))))) + 1873876781156987//1260000000000000000 ((••)((•(••))(•(••)))) 
Product at (7, 23) is 962631047800621//2500000000000000 ⋅ (•((12)(•(34)))) ⋅ ((••)((12)(34))) = 962631047800621//6300000000000000000 ((•((••)(•(••))))(••)) + 962631047800621//6300000000000000000 (•(((••)(•(••)))(••)))  + 962631047800621//2100000000000000000 (((••)(•(••)))(•(••))) 
Product at (7, 24) is 9360331324487339//10000000000000000 ⋅ (•((12)(•(34)))) ⋅ ((12)(•(•(34)))) = 1337190189212477//1800000000000000000 (•(((••)(•(••)))(••))) + 1337190189212477//1200000000000000000 (•((••)(•(•(•(••))))))  + 1337190189212477//900000000000000000 (•((•((••)(••)))(••))) 
Product at (7, 25) is 936774802005869//1000000000000000 ⋅ (•((12)(•(34)))) ⋅ ((34)(1(2(••)))) = 936774802005869//5040000000000000000 (•((•(•(••)))(•(••))))
Product at (7, 26) is -15615396843338937//10000000000000000 ⋅ (•((12)(•(34)))) ⋅ ((1(2•))(4(3•))) = -5205132281112979//8400000000000000000 (•((•(•(••)))(•(••))))
Product at (7, 27) is 936774802005869//1000000000000000 ⋅ (•((12)(•(34)))) ⋅ ((34)(2(1(••)))) = 936774802005869//5040000000000000000 (•((•(•(••)))(•(••))))
Product at (7, 28) is -975642912564377//625000000000000 ⋅ (•((12)(•(34)))) ⋅ ((2(1•))(•(34))) = -975642912564377//787500000000000000 (•((•(•(••)))(•(••)))) -975642912564377//393750000000000000 (•(((••)(••))(•(••))))
Product at (7, 29) is 2341885357002881//2500000000000000 ⋅ (•((12)(•(34)))) ⋅ ((12)(3(4(••)))) = 2341885357002881//12600000000000000000 (•((••)(•(•(•(••))))))
Product at (7, 30) is 9370331180993097//10000000000000000 ⋅ (•((12)(•(34)))) ⋅ ((34)(•(2(1•)))) = 148735415571319//400000000000000000 (•((•(•(••)))(•(••))))
Product at (7, 31) is 9357940732190473//10000000000000000 ⋅ (•((12)(•(34)))) ⋅ (•((34)(•(12)))) = 9357940732190473//6300000000000000000 (•(•((•(••))(•(••))))) + 9357940732190473//6300000000000000000 ((••)((•(••))(•(••)))) 
Product at (7, 32) is 9372211920973031//10000000000000000 ⋅ (•((12)(•(34)))) ⋅ (•((12)(3(4•)))) = 9372211920973031//12600000000000000000 (((••)(•(•(••))))(••)) + 9372211920973031//12600000000000000000 (•(((••)(•(•(••))))•)) 
Product at (7, 33) is 4683950193204037//5000000000000000 ⋅ (•((12)(•(34)))) ⋅ ((34)(2(•(1•)))) = 669135741886291//1800000000000000000 (•((•(•(••)))(•(••))))
Product at (7, 34) is 9370160820944901//10000000000000000 ⋅ (•((12)(•(34)))) ⋅ ((12)(•(3(4•)))) = 1041128980104989//1400000000000000000 (•(((••)(•(••)))(••))) + 1041128980104989//1400000000000000000 (•((••)(•(•(•(••)))))) 
Product at (7, 35) is 37488848182003//40000000000000 ⋅ (•((12)(•(34)))) ⋅ (•((12)(4(3•)))) = 37488848182003//50400000000000000 (((••)(•(•(••))))(••)) + 37488848182003//50400000000000000 (•(((••)(•(•(••))))•)) 
Product at (8, 8) is 13026447106289367//5000000000000000 ⋅ ((2(1•))(4(3•))) ⋅ ((2(1•))(4(3•))) = 13026447106289367//700000000000000000 ((•(•(••)))(•(•(••))))
Product at (8, 9) is -779535546699923//200000000000000 ⋅ ((2(1•))(4(3•))) ⋅ ((12)((3•)(4•))) = -779535546699923//84000000000000000 (((••)(•(••)))(•(••)))
Product at (8, 10) is -1953634987670031//1250000000000000 ⋅ ((2(1•))(4(3•))) ⋅ ((12)(3(•(4•)))) = -217070554185559//175000000000000000 (((••)(•(••)))(•(••)))
Product at (8, 11) is 1628293368205579//625000000000000 ⋅ ((2(1•))(4(3•))) ⋅ ((1(2•))(3(4•))) = 1628293368205579//49218750000000000 (((••)(••))((••)(••)))
Product at (8, 12) is -38975785879932573//10000000000000000 ⋅ ((2(1•))(4(3•))) ⋅ ((34)((1•)(2•))) = -1855989803806313//200000000000000000 (((••)(•(••)))(•(••)))
Product at (8, 13) is -5002610019529//3200000000000 ⋅ ((2(1•))(4(3•))) ⋅ ((12)(•(4(3•)))) = -5002610019529//2688000000000000 ((•(•(•(••))))(•(••)))
Product at (8, 14) is 16286479332687419//5000000000000000 ⋅ ((2(1•))(4(3•))) ⋅ ((34)((12)(••))) = 16286479332687419//12600000000000000000 (((••)(•(••)))(•(••)))
Product at (8, 15) is 26052766013020443//10000000000000000 ⋅ ((2(1•))(4(3•))) ⋅ ((2(1•))(3(4•))) = 8684255337673481//700000000000000000 (((••)(••))(•(•(••))))
Product at (8, 16) is -3126967843471371//2000000000000000 ⋅ ((2(1•))(4(3•))) ⋅ (•((34)(2(1•)))) = -1042322614490457//560000000000000000 (•((•(•(••)))(•(••))))
Product at (8, 17) is 4071898113675183//1250000000000000 ⋅ ((2(1•))(4(3•))) ⋅ ((12)((34)(••))) = 452433123741687//350000000000000000 (((••)(•(••)))(•(••)))
Product at (8, 18) is 26043284869824651//10000000000000000 ⋅ ((2(1•))(4(3•))) ⋅ ((4(3•))(•(12))) = 8681094956608217//1400000000000000000 ((•(•(••)))(•(•(••))))
Product at (8, 19) is -7814539967268481//5000000000000000 ⋅ ((2(1•))(4(3•))) ⋅ ((34)(1(•(2•)))) = -7814539967268481//6300000000000000000 (((••)(•(••)))(•(••)))
Product at (8, 20) is -3907217942621211//2500000000000000 ⋅ ((2(1•))(4(3•))) ⋅ ((12)(4(3(••)))) = -1302405980873737//1050000000000000000 ((•((••)(••)))(•(••))) -1302405980873737//1050000000000000000 ((•(•(•(••))))(•(••)))
Product at (8, 21) is -15629127298466689//10000000000000000 ⋅ ((2(1•))(4(3•))) ⋅ ((12)(4(•(3•)))) = -2232732471209527//900000000000000000 ((•((••)(••)))(•(••))) -2232732471209527//900000000000000000 ((•(•(•(••))))(•(••)))
Product at (8, 22) is -15634675904598041//10000000000000000 ⋅ ((2(1•))(4(3•))) ⋅ (•((34)(1(2•)))) = -15634675904598041//6300000000000000000 (•(((••)(••))(•(••))))
Product at (8, 23) is -6423326627690843//10000000000000000 ⋅ ((2(1•))(4(3•))) ⋅ ((••)((12)(34))) = -6423326627690843//12600000000000000000 ((••)((•(••))(•(••))))
Product at (8, 24) is -976035049689707//625000000000000 ⋅ ((2(1•))(4(3•))) ⋅ ((12)(•(•(34)))) = -139433578527101//225000000000000000 ((•(•(•(••))))(•(••)))
Product at (8, 25) is -15628824616826367//10000000000000000 ⋅ ((2(1•))(4(3•))) ⋅ ((34)(1(2(••)))) = -1736536068536263//2800000000000000000 (((••)(•(••)))(•(••)))
Product at (8, 26) is 26052766161435519//10000000000000000 ⋅ ((2(1•))(4(3•))) ⋅ ((1(2•))(4(3•))) = 8684255387145173//700000000000000000 (((••)(••))(•(•(••))))
Product at (8, 27) is -15628871863288647//10000000000000000 ⋅ ((2(1•))(4(3•))) ⋅ ((34)(2(1(••)))) = -1736541318143183//1400000000000000000 ((•((••)(••)))(•(••))) -1736541318143183//1400000000000000000 ((•(•(•(••))))(•(••)))
Product at (8, 28) is 26043283904996773//10000000000000000 ⋅ ((2(1•))(4(3•))) ⋅ ((2(1•))(•(34))) = 26043283904996773//4200000000000000000 ((•(•(••)))(•(•(••))))
Product at (8, 29) is -1953603065433241//1250000000000000 ⋅ ((2(1•))(4(3•))) ⋅ ((12)(3(4(••)))) = -1953603065433241//3150000000000000000 (((••)(•(••)))(•(••)))
Product at (8, 30) is -3126631211665507//2000000000000000 ⋅ ((2(1•))(4(3•))) ⋅ ((34)(•(2(1•)))) = -446661601666501//240000000000000000 ((•(•(•(••))))(•(••)))
Product at (8, 31) is -3123079627948203//2000000000000000 ⋅ ((2(1•))(4(3•))) ⋅ (•((34)(•(12)))) = -148718077521343//240000000000000000 (•((•(•(••)))(•(••))))
Product at (8, 32) is -15634677432573711//10000000000000000 ⋅ ((2(1•))(4(3•))) ⋅ (•((12)(3(4•)))) = -1737186381397079//700000000000000000 (•(((••)(••))(•(••))))
Product at (8, 33) is -7814563591189003//5000000000000000 ⋅ ((2(1•))(4(3•))) ⋅ ((34)(2(•(1•)))) = -7814563591189003//3150000000000000000 ((•((••)(••)))(•(••))) -7814563591189003//3150000000000000000 ((•(•(•(••))))(•(••)))
Product at (8, 34) is -3908283171432637//2500000000000000 ⋅ ((2(1•))(4(3•))) ⋅ ((12)(•(3(4•)))) = -3908283171432637//1575000000000000000 ((•((••)(••)))(•(••)))
Product at (8, 35) is -15634840954372787//10000000000000000 ⋅ ((2(1•))(4(3•))) ⋅ (•((12)(4(3•)))) = -2233548707767541//1200000000000000000 (•((•(•(••)))(•(••))))
Product at (9, 9) is 126841933037722827//10000000000000000 ⋅ ((12)((3•)(4•))) ⋅ ((12)((3•)(4•))) = 126841933037722827//700000000000000000 ((••)((•(••))(•(••))))
Product at (9, 10) is 11689904070495583//5000000000000000 ⋅ ((12)((3•)(4•))) ⋅ ((12)(3(•(4•)))) = 11689904070495583//1575000000000000000 ((••)((••)((••)(••)))) + 11689904070495583//1575000000000000000 (((••)(•(•(••))))(••)) 
Product at (9, 11) is -19488388532127151//5000000000000000 ⋅ ((12)((3•)(4•))) ⋅ ((1(2•))(3(4•))) = -2784055504589593//300000000000000000 (((••)(•(••)))(•(••)))
Product at (9, 12) is 49766079260508107//10000000000000000 ⋅ ((12)((3•)(4•))) ⋅ ((34)((1•)(2•))) = 7109439894358301//112500000000000000 (((••)(••))((••)(••)))
Product at (9, 13) is 23390702088669559//10000000000000000 ⋅ ((12)((3•)(4•))) ⋅ ((12)(•(4(3•)))) = 3341528869809937//600000000000000000 ((•((••)(•(••))))(••))
Product at (9, 14) is -4404216276536151//2500000000000000 ⋅ ((12)((3•)(4•))) ⋅ ((34)((12)(••))) = -1468072092178717//131250000000000000 (((••)(••))((••)(••)))
Product at (9, 15) is -19488388532127151//5000000000000000 ⋅ ((12)((3•)(4•))) ⋅ ((2(1•))(3(4•))) = -2784055504589593//300000000000000000 (((••)(•(••)))(•(••)))
Product at (9, 16) is 23390367966279173//10000000000000000 ⋅ ((12)((3•)(4•))) ⋅ (•((34)(2(1•)))) = 23390367966279173//6300000000000000000 (•(((••)(••))(•(••))))
Product at (9, 17) is -138312129929360091//10000000000000000 ⋅ ((12)((3•)(4•))) ⋅ ((12)((34)(••))) = -46104043309786697//2100000000000000000 ((••)((••)((••)(••))))
Product at (9, 18) is -9739556067666353//2500000000000000 ⋅ ((12)((3•)(4•))) ⋅ ((4(3•))(•(12))) = -9739556067666353//1050000000000000000 (((••)(•(••)))(•(••)))
Product at (9, 19) is 11689623081703333//5000000000000000 ⋅ ((12)((3•)(4•))) ⋅ ((34)(1(•(2•)))) = 11689623081703333//3150000000000000000 (((••)(••))(•(•(••))))
Product at (9, 20) is 5844815920013489//2500000000000000 ⋅ ((12)((3•)(4•))) ⋅ ((12)(4(3(••)))) = 5844815920013489//1575000000000000000 ((••)((••)((••)(••)))) + 5844815920013489//1575000000000000000 (((••)(•(•(••))))(••)) 
Product at (9, 21) is 4675961682346571//2000000000000000 ⋅ ((12)((3•)(4•))) ⋅ ((12)(4(•(3•)))) = 4675961682346571//630000000000000000 ((••)((••)((••)(••)))) + 4675961682346571//630000000000000000 (((••)(•(•(••))))(••)) 
Product at (9, 22) is 1169518398313917//500000000000000 ⋅ ((12)((3•)(4•))) ⋅ (•((34)(1(2•)))) = 389839466104639//105000000000000000 (•(((••)(••))(•(••))))
Product at (9, 23) is 8883557050621227//10000000000000000 ⋅ ((12)((3•)(4•))) ⋅ ((••)((12)(34))) = 2961185683540409//2100000000000000000 ((••)((••)((••)(••))))
Product at (9, 24) is 11673542275918049//5000000000000000 ⋅ ((12)((3•)(4•))) ⋅ ((12)(•(•(34)))) = 11673542275918049//3150000000000000000 ((••)((•((••)(••)))•))
Product at (9, 25) is 11689350860090601//5000000000000000 ⋅ ((12)((3•)(4•))) ⋅ ((34)(1(2(••)))) = 1298816762232289//700000000000000000 (((••)(••))(•(•(••))))
Product at (9, 26) is -779535546699923//200000000000000 ⋅ ((12)((3•)(4•))) ⋅ ((1(2•))(4(3•))) = -779535546699923//84000000000000000 (((••)(•(••)))(•(••)))
Product at (9, 27) is 11689350860090601//5000000000000000 ⋅ ((12)((3•)(4•))) ⋅ ((34)(2(1(••)))) = 1298816762232289//700000000000000000 (((••)(••))(•(•(••))))
Product at (9, 28) is -38949799339430233//10000000000000000 ⋅ ((12)((3•)(4•))) ⋅ ((2(1•))(•(34))) = -38949799339430233//6300000000000000000 ((•((••)(••)))(•(••)))
Product at (9, 29) is 5844815920013489//2500000000000000 ⋅ ((12)((3•)(4•))) ⋅ ((12)(3(4(••)))) = 5844815920013489//1575000000000000000 ((••)((••)((••)(••)))) + 5844815920013489//1575000000000000000 (((••)(•(•(••))))(••)) 
Product at (9, 30) is 2923530629780543//1250000000000000 ⋅ ((12)((3•)(4•))) ⋅ ((34)(•(2(1•)))) = 2923530629780543//787500000000000000 (((••)(••))(•(•(••))))
Product at (9, 31) is 11678202760429813//5000000000000000 ⋅ ((12)((3•)(4•))) ⋅ (•((34)(•(12)))) = 11678202760429813//3150000000000000000 (•(((••)(••))(•(••))))
Product at (9, 32) is 23401725926300169//10000000000000000 ⋅ ((12)((3•)(4•))) ⋅ (•((12)(3(4•)))) = 1114367901252389//200000000000000000 (•(((••)(•(••)))(••)))
Product at (9, 33) is 11689623081703333//5000000000000000 ⋅ ((12)((3•)(4•))) ⋅ ((34)(2(•(1•)))) = 11689623081703333//3150000000000000000 (((••)(••))(•(•(••))))
Product at (9, 34) is 23390702088669559//10000000000000000 ⋅ ((12)((3•)(4•))) ⋅ ((12)(•(3(4•)))) = 3341528869809937//600000000000000000 ((•((••)(•(••))))(••))
Product at (9, 35) is 23401726214764567//10000000000000000 ⋅ ((12)((3•)(4•))) ⋅ (•((12)(4(3•)))) = 23401726214764567//4200000000000000000 (•(((••)(•(••)))(••)))
Product at (10, 10) is 9376077908343563//10000000000000000 ⋅ ((12)(3(•(4•)))) ⋅ ((12)(3(•(4•)))) = 9376077908343563//3150000000000000000 ((••)((•((••)(••)))•)) + 9376077908343563//4200000000000000000 ((•((••)(•(••))))(••))  + 9376077908343563//3150000000000000000 ((••)(•(•(•(•(••)))))) 
Product at (10, 11) is -15629127061102203//10000000000000000 ⋅ ((12)(3(•(4•)))) ⋅ ((1(2•))(3(4•))) = -5209709020367401//2100000000000000000 ((•((••)(••)))(•(••))) -5209709020367401//2100000000000000000 ((•(•(•(••))))(•(••)))
Product at (10, 12) is 4675730380690921//2000000000000000 ⋅ ((12)(3(•(4•)))) ⋅ ((34)((1•)(2•))) = 4675730380690921//1260000000000000000 (((••)(••))(•(•(••))))
Product at (10, 13) is 9378332973618357//10000000000000000 ⋅ ((12)(3(•(4•)))) ⋅ ((12)(•(4(3•)))) = 446587284458017//600000000000000000 ((•((••)(•(••))))(••))
Product at (10, 14) is -19536716633959667//10000000000000000 ⋅ ((12)(3(•(4•)))) ⋅ ((34)((12)(••))) = -19536716633959667//12600000000000000000 (((••)(••))(•(•(••))))
Product at (10, 15) is -3125825412153989//2000000000000000 ⋅ ((12)(3(•(4•)))) ⋅ ((2(1•))(3(4•))) = -3125825412153989//1260000000000000000 ((•((••)(••)))(•(••))) -3125825412153989//1260000000000000000 ((•(•(•(••))))(•(••)))
Product at (10, 16) is 9379366891262299//10000000000000000 ⋅ ((12)(3(•(4•)))) ⋅ (•((34)(2(1•)))) = 9379366891262299//25200000000000000000 (•((•(•(••)))(•(••))))
Product at (10, 17) is -4884852043641627//2500000000000000 ⋅ ((12)(3(•(4•)))) ⋅ ((12)((34)(••))) = -542761338182403//700000000000000000 (((••)(•(•(••))))(••))
Product at (10, 18) is -15623473754266661//10000000000000000 ⋅ ((12)(3(•(4•)))) ⋅ ((4(3•))(•(12))) = -15623473754266661//12600000000000000000 (((••)(•(••)))(•(••)))
Product at (10, 19) is 375036889535059//400000000000000 ⋅ ((12)(3(•(4•)))) ⋅ ((34)(1(•(2•)))) = 375036889535059//504000000000000000 ((•(•(••)))(•(•(••))))
Product at (10, 20) is 1875157374044473//2000000000000000 ⋅ ((12)(3(•(4•)))) ⋅ ((12)(4(3(••)))) = 1875157374044473//2520000000000000000 ((••)((•(••))(•(••))))
Product at (10, 21) is 4687969984586279//5000000000000000 ⋅ ((12)(3(•(4•)))) ⋅ ((12)(4(•(3•)))) = 4687969984586279//3150000000000000000 ((••)((•(••))(•(••))))
Product at (10, 22) is 4689683445880031//5000000000000000 ⋅ ((12)(3(•(4•)))) ⋅ (•((34)(1(2•)))) = 4689683445880031//12600000000000000000 (•((•(•(••)))(•(••))))
Product at (10, 23) is 1926739721120033//5000000000000000 ⋅ ((12)(3(•(4•)))) ⋅ ((••)((12)(34))) = 1926739721120033//12600000000000000000 (((••)(•(•(••))))(••))
Product at (10, 24) is 9368450592980641//10000000000000000 ⋅ ((12)(3(•(4•)))) ⋅ ((12)(•(•(34)))) = 9368450592980641//25200000000000000000 ((••)(•(•(•(•(••))))))
Product at (10, 25) is 2343942316148067//2500000000000000 ⋅ ((12)(3(•(4•)))) ⋅ ((34)(1(2(••)))) = 260438035127563//700000000000000000 ((•(•(••)))(•(•(••))))
Product at (10, 26) is -7814539950846253//5000000000000000 ⋅ ((12)(3(•(4•)))) ⋅ ((1(2•))(4(3•))) = -7814539950846253//6300000000000000000 (((••)(•(••)))(•(••)))
Product at (10, 27) is 4687884632233519//5000000000000000 ⋅ ((12)(3(•(4•)))) ⋅ ((34)(2(1(••)))) = 4687884632233519//12600000000000000000 ((•(•(••)))(•(•(••))))
Product at (10, 28) is -3124685174259713//2000000000000000 ⋅ ((12)(3(•(4•)))) ⋅ ((2(1•))(•(34))) = -3124685174259713//5040000000000000000 ((•(•(•(••))))(•(••)))
Product at (10, 29) is 9375803633500193//10000000000000000 ⋅ ((12)(3(•(4•)))) ⋅ ((12)(3(4(••)))) = 9375803633500193//12600000000000000000 ((••)((•((••)(••)))•)) + 9375803633500193//6300000000000000000 ((•((••)(•(••))))(••))  + 9375803633500193//12600000000000000000 ((••)(•(•(•(•(••)))))) 
Product at (10, 30) is 9378363640345161//10000000000000000 ⋅ ((12)(3(•(4•)))) ⋅ ((34)(•(2(1•)))) = 446588744778341//600000000000000000 ((•(•(••)))(•(•(••))))
Product at (10, 31) is 9367901143312567//10000000000000000 ⋅ ((12)(3(•(4•)))) ⋅ (•((34)(•(12)))) = 9367901143312567//25200000000000000000 (•((•(•(••)))(•(••))))
Product at (10, 32) is 187584259573837//200000000000000 ⋅ ((12)(3(•(4•)))) ⋅ (•((12)(3(4•)))) = 26797751367691//18000000000000000 (•((••)(•(•(•(••)))))) + 26797751367691//18000000000000000 (•((•((••)(••)))(••))) 
Product at (10, 33) is 375036889535059//400000000000000 ⋅ ((12)(3(•(4•)))) ⋅ ((34)(2(•(1•)))) = 375036889535059//504000000000000000 ((•(•(••)))(•(•(••))))
Product at (10, 34) is 9378300918959657//10000000000000000 ⋅ ((12)(3(•(4•)))) ⋅ ((12)(•(3(4•)))) = 9378300918959657//6300000000000000000 ((••)((•((••)(••)))•)) + 9378300918959657//6300000000000000000 ((••)(•(•(•(•(••)))))) 
Product at (10, 35) is 9379186746810817//10000000000000000 ⋅ ((12)(3(•(4•)))) ⋅ (•((12)(4(3•)))) = 9379186746810817//12600000000000000000 (•(((••)(•(••)))(••)))
Product at (11, 11) is 814152934873991//312500000000000 ⋅ ((1(2•))(3(4•))) ⋅ ((1(2•))(3(4•))) = 814152934873991//43750000000000000 ((•(•(••)))(•(•(••))))
Product at (11, 12) is -19487892804602677//5000000000000000 ⋅ ((1(2•))(3(4•))) ⋅ ((34)((1•)(2•))) = -2783984686371811//300000000000000000 (((••)(•(••)))(•(••)))
Product at (11, 13) is -7816566298347949//5000000000000000 ⋅ ((1(2•))(3(4•))) ⋅ ((12)(•(4(3•)))) = -7816566298347949//3150000000000000000 ((•((••)(••)))(•(••)))
Product at (11, 14) is 32572958347866151//10000000000000000 ⋅ ((1(2•))(3(4•))) ⋅ ((34)((12)(••))) = 32572958347866151//25200000000000000000 (((••)(•(••)))(•(••)))
Product at (11, 15) is 26052765864824497//10000000000000000 ⋅ ((1(2•))(3(4•))) ⋅ ((2(1•))(3(4•))) = 26052765864824497//2100000000000000000 (((••)(••))(•(•(••))))
Product at (11, 16) is -7817337907742727//5000000000000000 ⋅ ((1(2•))(3(4•))) ⋅ (•((34)(2(1•)))) = -124084728694329//50000000000000000 (•(((••)(••))(•(••))))
Product at (11, 17) is 16287592295928601//5000000000000000 ⋅ ((1(2•))(3(4•))) ⋅ ((12)((34)(••))) = 16287592295928601//12600000000000000000 (((••)(•(••)))(•(••)))
Product at (11, 18) is 26043268499461171//10000000000000000 ⋅ ((1(2•))(3(4•))) ⋅ ((4(3•))(•(12))) = 3720466928494453//900000000000000000 (((••)(••))(•(•(••))))
Product at (11, 19) is -15629127093362701//10000000000000000 ⋅ ((1(2•))(3(4•))) ⋅ ((34)(1(•(2•)))) = -15629127093362701//6300000000000000000 ((•((••)(••)))(•(••))) -15629127093362701//6300000000000000000 ((•(•(•(••))))(•(••)))
Product at (11, 20) is -15628824434456621//10000000000000000 ⋅ ((1(2•))(3(4•))) ⋅ ((12)(4(3(••)))) = -15628824434456621//25200000000000000000 (((••)(•(••)))(•(••)))
Product at (11, 21) is -15629079960879997//10000000000000000 ⋅ ((1(2•))(3(4•))) ⋅ ((12)(4(•(3•)))) = -15629079960879997//12600000000000000000 (((••)(•(••)))(•(••)))
Product at (11, 22) is -7817419564333427//5000000000000000 ⋅ ((1(2•))(3(4•))) ⋅ (•((34)(1(2•)))) = -7817419564333427//4200000000000000000 (•((•(•(••)))(•(••))))
Product at (11, 23) is -802915823664463//1250000000000000 ⋅ ((1(2•))(3(4•))) ⋅ ((••)((12)(34))) = -802915823664463//1575000000000000000 ((••)((•(••))(•(••))))
Product at (11, 24) is -7808280352835779//5000000000000000 ⋅ ((1(2•))(3(4•))) ⋅ ((12)(•(•(34)))) = -7808280352835779//12600000000000000000 ((•(•(•(••))))(•(••)))
Product at (11, 25) is -781443588713967//500000000000000 ⋅ ((1(2•))(3(4•))) ⋅ ((34)(1(2(••)))) = -86827065412663//70000000000000000 ((•((••)(••)))(•(••))) -86827065412663//70000000000000000 ((•(•(•(••))))(•(••)))
Product at (11, 26) is 26052766013020443//10000000000000000 ⋅ ((1(2•))(3(4•))) ⋅ ((1(2•))(4(3•))) = 8684255337673481//700000000000000000 (((••)(••))(•(•(••))))
Product at (11, 27) is -781441226390853//500000000000000 ⋅ ((1(2•))(3(4•))) ⋅ ((34)(2(1(••)))) = -12403828990331//20000000000000000 (((••)(•(••)))(•(••)))
Product at (11, 28) is 26043267534197911//10000000000000000 ⋅ ((1(2•))(3(4•))) ⋅ ((2(1•))(•(34))) = 26043267534197911//6300000000000000000 (((••)(••))(•(•(••))))
Product at (11, 29) is -15628871681475537//10000000000000000 ⋅ ((1(2•))(3(4•))) ⋅ ((12)(3(4(••)))) = -5209623893825179//4200000000000000000 ((•((••)(••)))(•(••))) -5209623893825179//4200000000000000000 ((•(•(•(••))))(•(••)))
Product at (11, 30) is -15633132343867371//10000000000000000 ⋅ ((1(2•))(3(4•))) ⋅ ((34)(•(2(1•)))) = -5211044114622457//2100000000000000000 ((•((••)(••)))(•(••)))
Product at (11, 31) is -15615398050923319//10000000000000000 ⋅ ((1(2•))(3(4•))) ⋅ (•((34)(•(12)))) = -15615398050923319//25200000000000000000 (•((•(•(••)))(•(••))))
Product at (11, 32) is -15634840656260067//10000000000000000 ⋅ ((1(2•))(3(4•))) ⋅ (•((12)(3(4•)))) = -5211613552086689//2800000000000000000 (•((•(•(••)))(•(••))))
Product at (11, 33) is -15629079845521657//10000000000000000 ⋅ ((1(2•))(3(4•))) ⋅ ((34)(2(•(1•)))) = -15629079845521657//12600000000000000000 (((••)(•(••)))(•(••)))
Product at (11, 34) is -625326248879739//400000000000000 ⋅ ((1(2•))(3(4•))) ⋅ ((12)(•(3(4•)))) = -208442082959913//112000000000000000 ((•(•(•(••))))(•(••)))
Product at (11, 35) is -15634677552500453//10000000000000000 ⋅ ((1(2•))(3(4•))) ⋅ (•((12)(4(3•)))) = -15634677552500453//6300000000000000000 (•(((••)(••))(•(••))))
Product at (12, 12) is 63418561144212929//5000000000000000 ⋅ ((34)((1•)(2•))) ⋅ ((34)((1•)(2•))) = 63418561144212929//350000000000000000 ((••)((•(••))(•(••))))
Product at (12, 13) is 11693825304111057//5000000000000000 ⋅ ((34)((1•)(2•))) ⋅ ((12)(•(4(3•)))) = 3897941768037019//1050000000000000000 (((••)(••))(•(•(••))))
Product at (12, 14) is -27660804611614393//2000000000000000 ⋅ ((34)((1•)(2•))) ⋅ ((34)((12)(••))) = -27660804611614393//1260000000000000000 ((••)((••)((••)(••))))
Product at (12, 15) is -19487892804602677//5000000000000000 ⋅ ((34)((1•)(2•))) ⋅ ((2(1•))(3(4•))) = -2783984686371811//300000000000000000 (((••)(•(••)))(•(••)))
Product at (12, 16) is 23401126800277367//10000000000000000 ⋅ ((34)((1•)(2•))) ⋅ (•((34)(2(1•)))) = 23401126800277367//4200000000000000000 (•(((••)(•(••)))(••)))
Product at (12, 17) is -1762092495501831//1000000000000000 ⋅ ((34)((1•)(2•))) ⋅ ((12)((34)(••))) = -195788055055759//17500000000000000 (((••)(••))((••)(••)))
Product at (12, 18) is -38948812083855117//10000000000000000 ⋅ ((34)((1•)(2•))) ⋅ ((4(3•))(•(12))) = -4327645787095013//700000000000000000 ((•((••)(••)))(•(••)))
Product at (12, 19) is 23379213669386829//10000000000000000 ⋅ ((34)((1•)(2•))) ⋅ ((34)(1(•(2•)))) = 7793071223128943//1050000000000000000 ((••)((••)((••)(••)))) + 7793071223128943//1050000000000000000 (((••)(•(•(••))))(••)) 
Product at (12, 20) is 23378107467019597//10000000000000000 ⋅ ((34)((1•)(2•))) ⋅ ((12)(4(3(••)))) = 23378107467019597//12600000000000000000 (((••)(••))(•(•(••))))
Product at (12, 21) is 4675730434836333//2000000000000000 ⋅ ((34)((1•)(2•))) ⋅ ((12)(4(•(3•)))) = 1558576811612111//420000000000000000 (((••)(••))(•(•(••))))
Product at (12, 22) is 11700563400138267//5000000000000000 ⋅ ((34)((1•)(2•))) ⋅ (•((34)(1(2•)))) = 3900187800046089//700000000000000000 (•(((••)(•(••)))(••)))
Product at (12, 23) is 8883329058493001//10000000000000000 ⋅ ((34)((1•)(2•))) ⋅ ((••)((12)(34))) = 1269047008356143//900000000000000000 ((••)((••)((••)(••))))
Product at (12, 24) is 729763121497409//312500000000000 ⋅ ((34)((1•)(2•))) ⋅ ((12)(•(•(34)))) = 729763121497409//196875000000000000 (((••)(••))(•(•(••))))
Product at (12, 25) is 11689334625344423//5000000000000000 ⋅ ((34)((1•)(2•))) ⋅ ((34)(1(2(••)))) = 11689334625344423//3150000000000000000 ((••)((••)((••)(••)))) + 11689334625344423//3150000000000000000 (((••)(•(•(••))))(••)) 
Product at (12, 26) is -38975785879932573//10000000000000000 ⋅ ((34)((1•)(2•))) ⋅ ((1(2•))(4(3•))) = -1855989803806313//200000000000000000 (((••)(•(••)))(•(••)))
Product at (12, 27) is 11689334625344423//5000000000000000 ⋅ ((34)((1•)(2•))) ⋅ ((34)(2(1(••)))) = 11689334625344423//3150000000000000000 ((••)((••)((••)(••)))) + 11689334625344423//3150000000000000000 (((••)(•(•(••))))(••)) 
Product at (12, 28) is -38957232284999837//10000000000000000 ⋅ ((34)((1•)(2•))) ⋅ ((2(1•))(•(34))) = -38957232284999837//4200000000000000000 (((••)(•(••)))(•(••)))
Product at (12, 29) is 23378107467019597//10000000000000000 ⋅ ((34)((1•)(2•))) ⋅ ((12)(3(4(••)))) = 23378107467019597//12600000000000000000 (((••)(••))(•(•(••))))
Product at (12, 30) is 23390106658001937//10000000000000000 ⋅ ((34)((1•)(2•))) ⋅ ((34)(•(2(1•)))) = 1113814602761997//200000000000000000 ((•((••)(•(••))))(••))
Product at (12, 31) is 23336494155983717//10000000000000000 ⋅ ((34)((1•)(2•))) ⋅ (•((34)(•(12)))) = 23336494155983717//6300000000000000000 (•((•((••)(••)))(••)))
Product at (12, 32) is 4677954937777983//2000000000000000 ⋅ ((34)((1•)(2•))) ⋅ (•((12)(3(4•)))) = 1559318312592661//420000000000000000 (•(((••)(••))(•(••))))
Product at (12, 33) is 23379213669386829//10000000000000000 ⋅ ((34)((1•)(2•))) ⋅ ((34)(2(•(1•)))) = 7793071223128943//1050000000000000000 ((••)((••)((••)(••)))) + 7793071223128943//1050000000000000000 (((••)(•(•(••))))(••)) 
Product at (12, 34) is 11693825304111057//5000000000000000 ⋅ ((34)((1•)(2•))) ⋅ ((12)(•(3(4•)))) = 3897941768037019//1050000000000000000 (((••)(••))(•(•(••))))
Product at (12, 35) is 23389774977336939//10000000000000000 ⋅ ((34)((1•)(2•))) ⋅ (•((12)(4(3•)))) = 2598863886370771//700000000000000000 (•(((••)(••))(•(••))))
Product at (13, 13) is 4690530114263601//5000000000000000 ⋅ ((12)(•(4(3•)))) ⋅ ((12)(•(4(3•)))) = 1563510038087867//700000000000000000 (((••)(•(•(••))))(••)) + 1563510038087867//700000000000000000 ((••)(•(•(•(•(••)))))) 
Product at (13, 14) is -24431479056917//12500000000000 ⋅ ((12)(•(4(3•)))) ⋅ ((34)((12)(••))) = -24431479056917//15750000000000000 (((••)(••))(•(•(••))))
Product at (13, 15) is -15633132596517869//10000000000000000 ⋅ ((12)(•(4(3•)))) ⋅ ((2(1•))(3(4•))) = -15633132596517869//6300000000000000000 ((•((••)(••)))(•(••)))
Product at (13, 16) is 938181312544987//1000000000000000 ⋅ ((12)(•(4(3•)))) ⋅ (•((34)(2(1•)))) = 134025901792141//360000000000000000 (•((•(•(••)))(•(••))))
Product at (13, 17) is -3910065361846181//2000000000000000 ⋅ ((12)(•(4(3•)))) ⋅ ((12)((34)(••))) = -3910065361846181//5040000000000000000 ((•((••)(•(••))))(••)) -3910065361846181//5040000000000000000 (((••)(•(•(••))))(••)) -3910065361846181//840000000000000000 ((••)((•(••))(•(••))))
Product at (13, 18) is -3906883907824231//2500000000000000 ⋅ ((12)(•(4(3•)))) ⋅ ((4(3•))(•(12))) = -3906883907824231//2100000000000000000 ((•(•(•(••))))(•(••)))
Product at (13, 19) is 4689181905931559//5000000000000000 ⋅ ((12)(•(4(3•)))) ⋅ ((34)(1(•(2•)))) = 4689181905931559//6300000000000000000 ((•(•(••)))(•(•(••))))
Product at (13, 20) is 9378147378995531//10000000000000000 ⋅ ((12)(•(4(3•)))) ⋅ ((12)(4(3(••)))) = 9378147378995531//12600000000000000000 ((••)((•((••)(••)))•)) + 9378147378995531//12600000000000000000 ((••)(•(•(•(•(••)))))) 
Product at (13, 21) is 9378301008175293//10000000000000000 ⋅ ((12)(•(4(3•)))) ⋅ ((12)(4(•(3•)))) = 3126100336058431//2100000000000000000 ((••)((•((••)(••)))•)) + 3126100336058431//2100000000000000000 ((••)(•(•(•(•(••)))))) 
Product at (13, 22) is 1876362625236671//2000000000000000 ⋅ ((12)(•(4(3•)))) ⋅ (•((34)(1(2•)))) = 1876362625236671//5040000000000000000 (•((•(•(••)))(•(••))))
Product at (13, 23) is 3854290393311513//10000000000000000 ⋅ ((12)(•(4(3•)))) ⋅ ((••)((12)(34))) = 1284763464437171//8400000000000000000 (((••)(•(•(••))))(••))
Product at (13, 24) is 9370768004498759//10000000000000000 ⋅ ((12)(•(4(3•)))) ⋅ ((12)(•(•(34)))) = 9370768004498759//12600000000000000000 ((•((••)(•(••))))(••)) + 9370768004498759//12600000000000000000 (((••)(•(•(••))))(••))  + 9370768004498759//8400000000000000000 ((••)(•(•(•(•(••)))))) 
Product at (13, 25) is 9378210307113331//10000000000000000 ⋅ ((12)(•(4(3•)))) ⋅ ((34)(1(2(••)))) = 9378210307113331//25200000000000000000 ((•(•(••)))(•(•(••))))
Product at (13, 26) is -7816578155603077//5000000000000000 ⋅ ((12)(•(4(3•)))) ⋅ ((1(2•))(4(3•))) = -1116654022229011//600000000000000000 ((•(•(•(••))))(•(••)))
Product at (13, 27) is 9378210307061059//10000000000000000 ⋅ ((12)(•(4(3•)))) ⋅ ((34)(2(1(••)))) = 9378210307061059//25200000000000000000 ((•(•(••)))(•(•(••))))
Product at (13, 28) is -25004089764221//16000000000000 ⋅ ((12)(•(4(3•)))) ⋅ ((2(1•))(•(34))) = -25004089764221//20160000000000000 (((••)(•(••)))(•(••))) -25004089764221//20160000000000000 ((•(•(•(••))))(•(••)))
Product at (13, 29) is 9378179432526101//10000000000000000 ⋅ ((12)(•(4(3•)))) ⋅ ((12)(3(4(••)))) = 9378179432526101//25200000000000000000 ((•((••)(•(••))))(••))
Product at (13, 30) is 4690407060293811//5000000000000000 ⋅ ((12)(•(4(3•)))) ⋅ ((34)(•(2(1•)))) = 1563469020097937//2100000000000000000 ((•(•(••)))(•(•(••))))
Product at (13, 31) is 9370332109422313//10000000000000000 ⋅ ((12)(•(4(3•)))) ⋅ (•((34)(•(12)))) = 9370332109422313//25200000000000000000 (•((•(•(••)))(•(••))))
Product at (13, 32) is 375264798051603//400000000000000 ⋅ ((12)(•(4(3•)))) ⋅ (•((12)(3(4•)))) = 125088266017201//84000000000000000 (•((•((••)(••)))(••)))
Product at (13, 33) is 2344590952982659//2500000000000000 ⋅ ((12)(•(4(3•)))) ⋅ ((34)(2(•(1•)))) = 2344590952982659//3150000000000000000 ((•(•(••)))(•(•(••))))
Product at (13, 34) is 9380914552831813//10000000000000000 ⋅ ((12)(•(4(3•)))) ⋅ ((12)(•(3(4•)))) = 9380914552831813//3150000000000000000 ((••)((••)((••)(••)))) + 9380914552831813//3150000000000000000 ((••)((•((••)(••)))•)) 
Product at (13, 35) is 1876326653614519//2000000000000000 ⋅ ((12)(•(4(3•)))) ⋅ (•((12)(4(3•)))) = 1876326653614519//1680000000000000000 (•((••)(•(•(•(••))))))
Product at (14, 14) is 319228505214063321//10000000000000000 ⋅ ((34)((12)(••))) ⋅ ((34)((12)(••))) = 106409501738021107//840000000000000000 ((••)((••)((••)(••)))) + 106409501738021107//1400000000000000000 (((••)(•(•(••))))(••)) 
Product at (14, 15) is 32572958347866151//10000000000000000 ⋅ ((34)((12)(••))) ⋅ ((2(1•))(3(4•))) = 32572958347866151//25200000000000000000 (((••)(•(••)))(•(••)))
Product at (14, 16) is -19553695379505757//10000000000000000 ⋅ ((34)((12)(••))) ⋅ (•((34)(2(1•)))) = -19553695379505757//25200000000000000000 (•(((••)(•(••)))(••)))
Product at (14, 17) is 8957140993268263//10000000000000000 ⋅ ((34)((12)(••))) ⋅ ((12)((34)(••))) = 8957140993268263//3150000000000000000 (((••)(••))((••)(••)))
Product at (14, 18) is 16270248077229203//5000000000000000 ⋅ ((34)((12)(••))) ⋅ ((4(3•))(•(12))) = 16270248077229203//6300000000000000000 ((•((••)(••)))(•(••))) + 16270248077229203//3150000000000000000 (((••)(•(••)))(•(••))) 
Product at (14, 19) is -19538073881023603//10000000000000000 ⋅ ((34)((12)(••))) ⋅ ((34)(1(•(2•)))) = -19538073881023603//25200000000000000000 (((••)(•(•(••))))(••))
Product at (14, 20) is -76313111366451//39062500000000 ⋅ ((34)((12)(••))) ⋅ ((12)(4(3(••)))) = -25437703788817//32812500000000000 (((••)(••))(•(•(••))))
Product at (14, 21) is -19536716951468297//10000000000000000 ⋅ ((34)((12)(••))) ⋅ ((12)(4(•(3•)))) = -2790959564495471//1800000000000000000 (((••)(••))(•(•(••))))
Product at (14, 22) is -1955369537950569//1000000000000000 ⋅ ((34)((12)(••))) ⋅ (•((34)(1(2•)))) = -651789845983523//840000000000000000 (•(((••)(•(••)))(••)))
Product at (14, 23) is -10446557269196829//10000000000000000 ⋅ ((34)((12)(••))) ⋅ ((••)((12)(34))) = -3482185756398943//4200000000000000000 ((••)((••)((••)(••))))
Product at (14, 24) is -19510059312400367//10000000000000000 ⋅ ((34)((12)(••))) ⋅ ((12)(•(•(34)))) = -19510059312400367//12600000000000000000 (((••)(••))(•(•(••))))
Product at (14, 25) is -19537513506469137//10000000000000000 ⋅ ((34)((12)(••))) ⋅ ((34)(1(2(••)))) = -6512504502156379//16800000000000000000 (((••)(•(•(••))))(••))
Product at (14, 26) is 16286479332687419//5000000000000000 ⋅ ((34)((12)(••))) ⋅ ((1(2•))(4(3•))) = 16286479332687419//12600000000000000000 (((••)(•(••)))(•(••)))
Product at (14, 27) is -19537513506469137//10000000000000000 ⋅ ((34)((12)(••))) ⋅ ((34)(2(1(••)))) = -6512504502156379//16800000000000000000 (((••)(•(•(••))))(••))
Product at (14, 28) is 32555449517478497//10000000000000000 ⋅ ((34)((12)(••))) ⋅ ((2(1•))(•(34))) = 32555449517478497//25200000000000000000 (((••)(•(••)))(•(••)))
Product at (14, 29) is -76313111366451//39062500000000 ⋅ ((34)((12)(••))) ⋅ ((12)(3(4(••)))) = -25437703788817//32812500000000000 (((••)(••))(•(•(••))))
Product at (14, 30) is -9774495219758157//5000000000000000 ⋅ ((34)((12)(••))) ⋅ ((34)(•(2(1•)))) = -155150717773939//200000000000000000 ((•((••)(•(••))))(••)) -155150717773939//200000000000000000 (((••)(•(•(••))))(••)) -465452153321817//100000000000000000 ((••)((•(••))(•(••))))
Product at (14, 31) is -19479572437992837//10000000000000000 ⋅ ((34)((12)(••))) ⋅ (•((34)(•(12)))) = -6493190812664279//2100000000000000000 (•(((••)(•(••)))(••))) -6493190812664279//4200000000000000000 (•((•((••)(••)))(••)))
Product at (14, 32) is -781670092800613//400000000000000 ⋅ ((34)((12)(••))) ⋅ (•((12)(3(4•)))) = -781670092800613//504000000000000000 (•(((••)(••))(•(••))))
Product at (14, 33) is -19538073881023603//10000000000000000 ⋅ ((34)((12)(••))) ⋅ ((34)(2(•(1•)))) = -19538073881023603//25200000000000000000 (((••)(•(•(••))))(••))
Product at (14, 34) is -24431479056917//12500000000000 ⋅ ((34)((12)(••))) ⋅ ((12)(•(3(4•)))) = -24431479056917//15750000000000000 (((••)(••))(•(•(••))))
Product at (14, 35) is -19541752387717913//10000000000000000 ⋅ ((34)((12)(••))) ⋅ (•((12)(4(3•)))) = -19541752387717913//12600000000000000000 (•(((••)(••))(•(••))))
Product at (15, 15) is 26052893916196289//10000000000000000 ⋅ ((2(1•))(3(4•))) ⋅ ((2(1•))(3(4•))) = 26052893916196289//1400000000000000000 ((•(•(••)))(•(•(••))))
Product at (15, 16) is -7817419564086091//5000000000000000 ⋅ ((2(1•))(3(4•))) ⋅ (•((34)(2(1•)))) = -7817419564086091//4200000000000000000 (•((•(•(••)))(•(••))))
Product at (15, 17) is 16287592295928601//5000000000000000 ⋅ ((2(1•))(3(4•))) ⋅ ((12)((34)(••))) = 16287592295928601//12600000000000000000 (((••)(•(••)))(•(••)))
Product at (15, 18) is 26043268499412217//10000000000000000 ⋅ ((2(1•))(3(4•))) ⋅ ((4(3•))(•(12))) = 26043268499412217//6300000000000000000 (((••)(••))(•(•(••))))
Product at (15, 19) is -7814539922509627//5000000000000000 ⋅ ((2(1•))(3(4•))) ⋅ ((34)(1(•(2•)))) = -7814539922509627//6300000000000000000 (((••)(•(••)))(•(••)))
Product at (15, 20) is -7814412217406407//5000000000000000 ⋅ ((2(1•))(3(4•))) ⋅ ((12)(4(3(••)))) = -7814412217406407//12600000000000000000 (((••)(•(••)))(•(••)))
Product at (15, 21) is -3125815992251661//2000000000000000 ⋅ ((2(1•))(3(4•))) ⋅ ((12)(4(•(3•)))) = -1041938664083887//840000000000000000 (((••)(•(••)))(•(••)))
Product at (15, 22) is -7817337907920087//5000000000000000 ⋅ ((2(1•))(3(4•))) ⋅ (•((34)(1(2•)))) = -2605779302640029//1050000000000000000 (•(((••)(••))(•(••))))
Product at (15, 23) is -802915823664463//1250000000000000 ⋅ ((2(1•))(3(4•))) ⋅ ((••)((12)(34))) = -802915823664463//1575000000000000000 ((••)((•(••))(•(••))))
Product at (15, 24) is -7808280352835779//5000000000000000 ⋅ ((2(1•))(3(4•))) ⋅ ((12)(•(•(34)))) = -7808280352835779//12600000000000000000 ((•(•(•(••))))(•(••)))
Product at (15, 25) is -15628824527566151//10000000000000000 ⋅ ((2(1•))(3(4•))) ⋅ ((34)(1(2(••)))) = -15628824527566151//25200000000000000000 (((••)(•(••)))(•(••)))
Product at (15, 26) is 26052693891060687//10000000000000000 ⋅ ((2(1•))(3(4•))) ⋅ ((1(2•))(4(3•))) = 8684231297020229//262500000000000000 (((••)(••))((••)(••)))
Product at (15, 27) is -15628871774530249//10000000000000000 ⋅ ((2(1•))(3(4•))) ⋅ ((34)(2(1(••)))) = -15628871774530249//12600000000000000000 ((•((••)(••)))(•(••))) -15628871774530249//12600000000000000000 ((•(•(•(••))))(•(••)))
Product at (15, 28) is 3255410469563943//1250000000000000 ⋅ ((2(1•))(3(4•))) ⋅ ((2(1•))(•(34))) = 1085136823187981//175000000000000000 ((•(•(••)))(•(•(••))))
Product at (15, 29) is -976804480069959//625000000000000 ⋅ ((2(1•))(3(4•))) ⋅ ((12)(3(4(••)))) = -325601493356653//262500000000000000 ((•((••)(••)))(•(••))) -325601493356653//262500000000000000 ((•(•(•(••))))(•(••)))
Product at (15, 30) is -781657798472497//500000000000000 ⋅ ((2(1•))(3(4•))) ⋅ ((34)(•(2(1•)))) = -781657798472497//420000000000000000 ((•(•(•(••))))(•(••)))
Product at (15, 31) is -15615398050923319//10000000000000000 ⋅ ((2(1•))(3(4•))) ⋅ (•((34)(•(12)))) = -15615398050923319//25200000000000000000 (•((•(•(••)))(•(••))))
Product at (15, 32) is -15634840656318301//10000000000000000 ⋅ ((2(1•))(3(4•))) ⋅ (•((12)(3(4•)))) = -15634840656318301//8400000000000000000 (•((•(•(••)))(•(••))))
Product at (15, 33) is -976820443366569//625000000000000 ⋅ ((2(1•))(3(4•))) ⋅ ((34)(2(•(1•)))) = -325606814455523//131250000000000000 ((•((••)(••)))(•(••))) -325606814455523//131250000000000000 ((•(•(•(••))))(•(••)))
Product at (15, 34) is -15633156222018487//10000000000000000 ⋅ ((2(1•))(3(4•))) ⋅ ((12)(•(3(4•)))) = -15633156222018487//8400000000000000000 ((•(•(•(••))))(•(••)))
Product at (15, 35) is -1954334694070491//1250000000000000 ⋅ ((2(1•))(3(4•))) ⋅ (•((12)(4(3•)))) = -651444898023497//262500000000000000 (•(((••)(••))(•(••))))
Product at (16, 16) is 9385403855095793//10000000000000000 ⋅ (•((34)(2(1•)))) ⋅ (•((34)(2(1•)))) = 1340771979299399//600000000000000000 (((••)(•(•(••))))(••)) + 1340771979299399//600000000000000000 (•(((••)(•(•(••))))•)) 
Product at (16, 17) is -19543090469172413//10000000000000000 ⋅ (•((34)(2(1•)))) ⋅ ((12)((34)(••))) = -19543090469172413//12600000000000000000 (•(((••)(••))(•(••))))
Product at (16, 18) is -3907226918568267//2500000000000000 ⋅ (•((34)(2(1•)))) ⋅ ((4(3•))(•(12))) = -62019474897909//100000000000000000 (•((•(•(••)))(•(••))))
Product at (16, 19) is 1875837145017321//2000000000000000 ⋅ (•((34)(2(1•)))) ⋅ ((34)(1(•(2•)))) = 208426349446369//280000000000000000 (•(((••)(•(••)))(••)))
Product at (16, 20) is 4689606844992851//5000000000000000 ⋅ (•((34)(2(1•)))) ⋅ ((12)(4(3(••)))) = 4689606844992851//25200000000000000000 (•((•(•(••)))(•(••))))
Product at (16, 21) is 9379366980756697//10000000000000000 ⋅ (•((34)(2(1•)))) ⋅ ((12)(4(•(3•)))) = 9379366980756697//25200000000000000000 (•((•(•(••)))(•(••))))
Product at (16, 22) is 938452434306429//1000000000000000 ⋅ (•((34)(2(1•)))) ⋅ (•((34)(1(2•)))) = 44688211157449//15000000000000000 ((••)((••)((••)(••)))) + 44688211157449//15000000000000000 ((•((••)((••)(••))))•) 
Product at (16, 23) is 3854515362451549//10000000000000000 ⋅ (•((34)(2(1•)))) ⋅ ((••)((12)(34))) = 3854515362451549//25200000000000000000 ((•((••)(•(••))))(••)) + 3854515362451549//25200000000000000000 (•(((••)(•(••)))(••)))  + 3854515362451549//8400000000000000000 (((••)(•(••)))(•(••))) 
Product at (16, 24) is 9371885094290967//10000000000000000 ⋅ (•((34)(2(1•)))) ⋅ ((12)(•(•(34)))) = 3123961698096989//8400000000000000000 (•((•(•(••)))(•(••))))
Product at (16, 25) is 1875806511922327//2000000000000000 ⋅ (•((34)(2(1•)))) ⋅ ((34)(1(2(••)))) = 1875806511922327//5040000000000000000 (•(((••)(•(••)))(••)))
Product at (16, 26) is -15634675904670127//10000000000000000 ⋅ (•((34)(2(1•)))) ⋅ ((1(2•))(4(3•))) = -15634675904670127//6300000000000000000 (•(((••)(••))(•(••))))
Product at (16, 27) is 9379058915346419//10000000000000000 ⋅ (•((34)(2(1•)))) ⋅ ((34)(2(1(••)))) = 9379058915346419//12600000000000000000 (•((••)(•(•(•(••)))))) + 9379058915346419//12600000000000000000 (•((•((••)(••)))(••))) 
Product at (16, 28) is -15629226692159207//10000000000000000 ⋅ (•((34)(2(1•)))) ⋅ ((2(1•))(•(34))) = -15629226692159207//8400000000000000000 (•((•(•(••)))(•(••))))
Product at (16, 29) is 937921368975327//1000000000000000 ⋅ (•((34)(2(1•)))) ⋅ ((12)(3(4(••)))) = 104213485441703//560000000000000000 (•((•(•(••)))(•(••))))
Product at (16, 30) is 1876326414826817//2000000000000000 ⋅ (•((34)(2(1•)))) ⋅ ((34)(•(2(1•)))) = 1876326414826817//1680000000000000000 (•((••)(•(•(•(••))))))
Product at (16, 31) is 9372211787328253//10000000000000000 ⋅ (•((34)(2(1•)))) ⋅ (•((34)(•(12)))) = 9372211787328253//12600000000000000000 (((••)(•(•(••))))(••)) + 9372211787328253//12600000000000000000 (•(((••)(•(•(••))))•)) 
Product at (16, 32) is 375234357371809//400000000000000 ⋅ (•((34)(2(1•)))) ⋅ (•((12)(3(4•)))) = 375234357371809//252000000000000000 (•(•((•(••))(•(••))))) + 375234357371809//252000000000000000 ((••)((•(••))(•(••)))) 
Product at (16, 33) is 9379212082165079//10000000000000000 ⋅ (•((34)(2(1•)))) ⋅ ((34)(2(•(1•)))) = 1339887440309297//900000000000000000 (•((••)(•(•(•(••)))))) + 1339887440309297//900000000000000000 (•((•((••)(••)))(••))) 
Product at (16, 34) is 9381813125945031//10000000000000000 ⋅ (•((34)(2(1•)))) ⋅ ((12)(•(3(4•)))) = 1042423680660559//2800000000000000000 (•((•(•(••)))(•(••))))
Product at (16, 35) is 2345214765039209//2500000000000000 ⋅ (•((34)(2(1•)))) ⋅ (•((12)(4(3•)))) = 335030680719887//225000000000000000 (•(•((•(••))(•(••))))) + 335030680719887//225000000000000000 ((••)((•(••))(•(••)))) 
Product at (17, 17) is 63848116108200863//2000000000000000 ⋅ ((12)((34)(••))) ⋅ ((12)((34)(••))) = 63848116108200863//504000000000000000 ((••)((••)((••)(••)))) + 63848116108200863//840000000000000000 (((••)(•(•(••))))(••)) 
Product at (17, 18) is 32557673062777891//10000000000000000 ⋅ ((12)((34)(••))) ⋅ ((4(3•))(•(12))) = 4651096151825413//3600000000000000000 (((••)(•(••)))(•(••)))
Product at (17, 19) is -305282047325851//156250000000000 ⋅ ((12)((34)(••))) ⋅ ((34)(1(•(2•)))) = -305282047325851//196875000000000000 (((••)(••))(•(•(••))))
Product at (17, 20) is -976942399350133//500000000000000 ⋅ ((12)((34)(••))) ⋅ ((12)(4(3(••)))) = -976942399350133//2520000000000000000 (((••)(•(•(••))))(••))
Product at (17, 21) is -19539408492110713//10000000000000000 ⋅ ((12)((34)(••))) ⋅ ((12)(4(•(3•)))) = -19539408492110713//25200000000000000000 (((••)(•(•(••))))(••))
Product at (17, 22) is -9771545234586173//5000000000000000 ⋅ ((12)((34)(••))) ⋅ (•((34)(1(2•)))) = -9771545234586173//6300000000000000000 (•(((••)(••))(•(••))))
Product at (17, 23) is -2611765491215349//2500000000000000 ⋅ ((12)((34)(••))) ⋅ ((••)((12)(34))) = -124369785295969//150000000000000000 ((••)((••)((••)(••))))
Product at (17, 24) is -3899935476176333//2000000000000000 ⋅ ((12)((34)(••))) ⋅ ((12)(•(•(34)))) = -3899935476176333//2520000000000000000 ((••)((•((••)(••)))•)) -3899935476176333//1260000000000000000 ((•((••)(•(••))))(••)) -3899935476176333//5040000000000000000 (((••)(•(•(••))))(••)) -3899935476176333//840000000000000000 ((••)((•(••))(•(••))))
Product at (17, 25) is -3907498118417411//2000000000000000 ⋅ ((12)((34)(••))) ⋅ ((34)(1(2(••)))) = -558214016916773//720000000000000000 (((••)(••))(•(•(••))))
Product at (17, 26) is 4071898113675183//1250000000000000 ⋅ ((12)((34)(••))) ⋅ ((1(2•))(4(3•))) = 452433123741687//350000000000000000 (((••)(•(••)))(•(••)))
Product at (17, 27) is -3907498118417411//2000000000000000 ⋅ ((12)((34)(••))) ⋅ ((34)(2(1(••)))) = -558214016916773//720000000000000000 (((••)(••))(•(•(••))))
Product at (17, 28) is 65085430566381//20000000000000 ⋅ ((12)((34)(••))) ⋅ ((2(1•))(•(34))) = 21695143522127//8400000000000000 ((•((••)(••)))(•(••))) + 21695143522127//4200000000000000 (((••)(•(••)))(•(••))) 
Product at (17, 29) is -976942399350133//500000000000000 ⋅ ((12)((34)(••))) ⋅ ((12)(3(4(••)))) = -976942399350133//2520000000000000000 (((••)(•(•(••))))(••))
Product at (17, 30) is -19546518472239281//10000000000000000 ⋅ ((12)((34)(••))) ⋅ ((34)(•(2(1•)))) = -19546518472239281//12600000000000000000 (((••)(••))(•(•(••))))
Product at (17, 31) is -304958350061033//156250000000000 ⋅ ((12)((34)(••))) ⋅ (•((34)(•(12)))) = -304958350061033//196875000000000000 (•(((••)(••))(•(••))))
Product at (17, 32) is -19555035080664913//10000000000000000 ⋅ ((12)((34)(••))) ⋅ (•((12)(3(4•)))) = -19555035080664913//25200000000000000000 (•(((••)(•(••)))(••)))
Product at (17, 33) is -305282047325851//156250000000000 ⋅ ((12)((34)(••))) ⋅ ((34)(2(•(1•)))) = -305282047325851//196875000000000000 (((••)(••))(•(•(••))))
Product at (17, 34) is -3910065361846181//2000000000000000 ⋅ ((12)((34)(••))) ⋅ ((12)(•(3(4•)))) = -3910065361846181//5040000000000000000 ((•((••)(•(••))))(••)) -3910065361846181//5040000000000000000 (((••)(•(•(••))))(••)) -3910065361846181//840000000000000000 ((••)((•(••))(•(••))))
Product at (17, 35) is -4888758787101247//2500000000000000 ⋅ ((12)((34)(••))) ⋅ (•((12)(4(3•)))) = -4888758787101247//6300000000000000000 (•(((••)(•(••)))(••)))
Product at (18, 18) is 6508584467154193//2500000000000000 ⋅ ((4(3•))(•(12))) ⋅ ((4(3•))(•(12))) = 6508584467154193//525000000000000000 ((•(•(••)))(•(•(••)))) + 6508584467154193//525000000000000000 (((••)(••))(•(•(••)))) 
Product at (18, 19) is -7811713241607467//5000000000000000 ⋅ ((4(3•))(•(12))) ⋅ ((34)(1(•(2•)))) = -7811713241607467//12600000000000000000 ((•(•(•(••))))(•(••)))
Product at (18, 20) is -3124653291137849//2000000000000000 ⋅ ((4(3•))(•(12))) ⋅ ((12)(4(3(••)))) = -3124653291137849//2520000000000000000 ((•((••)(••)))(•(••))) -3124653291137849//2520000000000000000 ((•(•(•(••))))(•(••)))
Product at (18, 21) is -15623521150857363//10000000000000000 ⋅ ((4(3•))(•(12))) ⋅ ((12)(4(•(3•)))) = -1735946794539707//700000000000000000 ((•((••)(••)))(•(••))) -1735946794539707//700000000000000000 ((•(•(•(••))))(•(••)))
Product at (18, 22) is -15628907674337083//10000000000000000 ⋅ ((4(3•))(•(12))) ⋅ (•((34)(1(2•)))) = -2232701096333869//3600000000000000000 (•((•(•(••)))(•(••))))
Product at (18, 23) is -1284267946598287//2000000000000000 ⋅ ((4(3•))(•(12))) ⋅ ((••)((12)(34))) = -183466849514041//360000000000000000 ((••)((•(••))(•(••))))
Product at (18, 24) is -1561099410912277//1000000000000000 ⋅ ((4(3•))(•(12))) ⋅ ((12)(•(•(34)))) = -1561099410912277//2520000000000000000 ((•(•(•(••))))(•(••)))
Product at (18, 25) is -15623171999709533//10000000000000000 ⋅ ((4(3•))(•(12))) ⋅ ((34)(1(2(••)))) = -2231881714244219//7200000000000000000 ((•(•(•(••))))(•(••)))
Product at (18, 26) is 5208656973974721//2000000000000000 ⋅ ((4(3•))(•(12))) ⋅ ((1(2•))(4(3•))) = 1736218991324907//280000000000000000 ((•(•(••)))(•(•(••))))
Product at (18, 27) is -15623171999351337//10000000000000000 ⋅ ((4(3•))(•(12))) ⋅ ((34)(2(1(••)))) = -5207723999783779//16800000000000000000 ((•(•(•(••))))(•(••)))
Product at (18, 28) is 6508480316165887//2500000000000000 ⋅ ((4(3•))(•(12))) ⋅ ((2(1•))(•(34))) = 6508480316165887//3150000000000000000 ((•(•(••)))(•(•(••))))
Product at (18, 29) is -3124643841772309//2000000000000000 ⋅ ((4(3•))(•(12))) ⋅ ((12)(3(4(••)))) = -3124643841772309//5040000000000000000 (((••)(•(••)))(•(••)))
Product at (18, 30) is -7813778214472067//5000000000000000 ⋅ ((4(3•))(•(12))) ⋅ ((34)(•(2(1•)))) = -7813778214472067//6300000000000000000 (((••)(•(••)))(•(••))) -7813778214472067//6300000000000000000 ((•(•(•(••))))(•(••)))
Product at (18, 31) is -15610288468513143//10000000000000000 ⋅ ((4(3•))(•(12))) ⋅ (•((34)(•(12)))) = -5203429489504381//4200000000000000000 (•((•(•(••)))(•(••)))) -5203429489504381//2100000000000000000 (•(((••)(••))(•(••))))
Product at (18, 32) is -7814532742919671//5000000000000000 ⋅ ((4(3•))(•(12))) ⋅ (•((12)(3(4•)))) = -7814532742919671//3150000000000000000 (•(((••)(••))(•(••))))
Product at (18, 33) is -7811713241411923//5000000000000000 ⋅ ((4(3•))(•(12))) ⋅ ((34)(2(•(1•)))) = -7811713241411923//12600000000000000000 ((•(•(•(••))))(•(••)))
Product at (18, 34) is -15627512005722133//10000000000000000 ⋅ ((4(3•))(•(12))) ⋅ ((12)(•(3(4•)))) = -15627512005722133//6300000000000000000 ((•((••)(••)))(•(••)))
Product at (18, 35) is -15629229006830589//10000000000000000 ⋅ ((4(3•))(•(12))) ⋅ (•((12)(4(3•)))) = -5209743002276863//2800000000000000000 (•((•(•(••)))(•(••))))
Product at (19, 19) is 9376077947949897//10000000000000000 ⋅ ((34)(1(•(2•)))) ⋅ ((34)(1(•(2•)))) = 3125359315983299//1050000000000000000 ((••)((•((••)(••)))•)) + 3125359315983299//1400000000000000000 ((•((••)(•(••))))(••))  + 3125359315983299//1050000000000000000 ((••)(•(•(•(•(••)))))) 
Product at (19, 20) is 1875153845610607//2000000000000000 ⋅ ((34)(1(•(2•)))) ⋅ ((12)(4(3(••)))) = 1875153845610607//5040000000000000000 ((•(•(••)))(•(•(••))))
Product at (19, 21) is 1171990290927797//1250000000000000 ⋅ ((34)(1(•(2•)))) ⋅ ((12)(4(•(3•)))) = 1171990290927797//1575000000000000000 ((•(•(••)))(•(•(••))))
Product at (19, 22) is 1172401510277227//1250000000000000 ⋅ ((34)(1(•(2•)))) ⋅ (•((34)(1(2•)))) = 1172401510277227//787500000000000000 (•((••)(•(•(•(••)))))) + 1172401510277227//787500000000000000 (•((•((••)(••)))(••))) 
Product at (19, 23) is 3853479460654929//10000000000000000 ⋅ ((34)(1(•(2•)))) ⋅ ((••)((12)(34))) = 183499021935949//1200000000000000000 (((••)(•(•(••))))(••))
Product at (19, 24) is 1873690043570493//2000000000000000 ⋅ ((34)(1(•(2•)))) ⋅ ((12)(•(•(34)))) = 624563347856831//840000000000000000 ((•(•(••)))(•(•(••))))
Product at (19, 25) is 4687901854642229//5000000000000000 ⋅ ((34)(1(•(2•)))) ⋅ ((34)(1(2(••)))) = 4687901854642229//6300000000000000000 ((••)((•((••)(••)))•)) + 4687901854642229//3150000000000000000 ((•((••)(•(••))))(••))  + 4687901854642229//6300000000000000000 ((••)(•(•(•(•(••)))))) 
Product at (19, 26) is -15629127182880409//10000000000000000 ⋅ ((34)(1(•(2•)))) ⋅ ((1(2•))(4(3•))) = -15629127182880409//6300000000000000000 ((•((••)(••)))(•(••))) -15629127182880409//6300000000000000000 ((•(•(•(••))))(•(••)))
Product at (19, 27) is 937578694600663//1000000000000000 ⋅ ((34)(1(•(2•)))) ⋅ ((34)(2(1(••)))) = 937578694600663//1260000000000000000 ((••)((•(••))(•(••))))
Product at (19, 28) is -7811736604459013//5000000000000000 ⋅ ((34)(1(•(2•)))) ⋅ ((2(1•))(•(34))) = -7811736604459013//6300000000000000000 (((••)(•(••)))(•(••)))
Product at (19, 29) is 1875153845585561//2000000000000000 ⋅ ((34)(1(•(2•)))) ⋅ ((12)(3(4(••)))) = 1875153845585561//5040000000000000000 ((•(•(••)))(•(•(••))))
Product at (19, 30) is 9378332841498123//10000000000000000 ⋅ ((34)(1(•(2•)))) ⋅ ((34)(•(2(1•)))) = 3126110947166041//4200000000000000000 ((•((••)(•(••))))(••))
Product at (19, 31) is 2341923656828989//2500000000000000 ⋅ ((34)(1(•(2•)))) ⋅ (•((34)(•(12)))) = 2341923656828989//6300000000000000000 (•((••)(•(•(•(••))))))
Product at (19, 32) is 9379367826935969//10000000000000000 ⋅ ((34)(1(•(2•)))) ⋅ (•((12)(3(4•)))) = 9379367826935969//25200000000000000000 (•((•(•(••)))(•(••))))
Product at (19, 33) is 9375939919732991//10000000000000000 ⋅ ((34)(1(•(2•)))) ⋅ ((34)(2(•(1•)))) = 9375939919732991//6300000000000000000 ((••)((•(••))(•(••))))
Product at (19, 34) is 9378363811970883//10000000000000000 ⋅ ((34)(1(•(2•)))) ⋅ ((12)(•(3(4•)))) = 3126121270656961//4200000000000000000 ((•(•(••)))(•(•(••))))
Product at (19, 35) is 1875873590519997//2000000000000000 ⋅ ((34)(1(•(2•)))) ⋅ (•((12)(4(3•)))) = 625291196839999//1680000000000000000 (•((•(•(••)))(•(••))))
Product at (20, 20) is 9375893175639121//10000000000000000 ⋅ ((12)(4(3(••)))) ⋅ ((12)(4(3(••)))) = 9375893175639121//8400000000000000000 ((••)((•((••)(••)))•)) + 9375893175639121//25200000000000000000 ((•((••)(•(••))))(••))  + 9375893175639121//8400000000000000000 ((••)(•(•(•(•(••)))))) 
Product at (20, 21) is 9375803722544319//10000000000000000 ⋅ ((12)(4(3(••)))) ⋅ ((12)(4(•(3•)))) = 1041755969171591//1400000000000000000 ((••)((•((••)(••)))•)) + 1041755969171591//700000000000000000 ((•((••)(•(••))))(••))  + 1041755969171591//1400000000000000000 ((••)(•(•(•(•(••)))))) 
Product at (20, 22) is 937921368971643//1000000000000000 ⋅ ((12)(4(3(••)))) ⋅ (•((34)(1(2•)))) = 44662922331983//240000000000000000 (•((•(•(••)))(•(••))))
Product at (20, 23) is 1926712819697829//5000000000000000 ⋅ ((12)(4(3(••)))) ⋅ ((••)((12)(34))) = 642237606565943//8400000000000000000 (((••)(•(•(••))))(••))
Product at (20, 24) is 9368299031877709//10000000000000000 ⋅ ((12)(4(3(••)))) ⋅ ((12)(•(•(34)))) = 1338328433125387//7200000000000000000 ((••)(•(•(•(•(••))))))
Product at (20, 25) is 4687808142158037//5000000000000000 ⋅ ((12)(4(3(••)))) ⋅ ((34)(1(2(••)))) = 520867571350893//2800000000000000000 ((•(•(••)))(•(•(••))))
Product at (20, 26) is -15628871770128651//10000000000000000 ⋅ ((12)(4(3(••)))) ⋅ ((1(2•))(4(3•))) = -5209623923376217//4200000000000000000 ((•((••)(••)))(•(••))) -5209623923376217//4200000000000000000 ((•(•(•(••))))(•(••)))
Product at (20, 27) is 4687808142158037//5000000000000000 ⋅ ((12)(4(3(••)))) ⋅ ((34)(2(1(••)))) = 520867571350893//2800000000000000000 ((•(•(••)))(•(•(••))))
Product at (20, 28) is -7811585663665847//5000000000000000 ⋅ ((12)(4(3(••)))) ⋅ ((2(1•))(•(34))) = -1115940809095121//3600000000000000000 ((•(•(•(••))))(•(••)))
Product at (20, 29) is 1875126777953979//2000000000000000 ⋅ ((12)(4(3(••)))) ⋅ ((12)(3(4(••)))) = 625042259317993//1680000000000000000 ((••)((•(••))(•(••))))
Product at (20, 30) is 9378210099428899//10000000000000000 ⋅ ((12)(4(3(••)))) ⋅ ((34)(•(2(1•)))) = 9378210099428899//25200000000000000000 ((•(•(••)))(•(•(••))))
Product at (20, 31) is 4683874370089863//5000000000000000 ⋅ ((12)(4(3(••)))) ⋅ (•((34)(•(12)))) = 1561291456696621//8400000000000000000 (•((•(•(••)))(•(••))))
Product at (20, 32) is 4689516710037157//5000000000000000 ⋅ ((12)(4(3(••)))) ⋅ (•((12)(3(4•)))) = 4689516710037157//12600000000000000000 (•(((••)(•(••)))(••)))
Product at (20, 33) is 1875153845585561//2000000000000000 ⋅ ((12)(4(3(••)))) ⋅ ((34)(2(•(1•)))) = 1875153845585561//5040000000000000000 ((•(•(••)))(•(•(••))))
Product at (20, 34) is 2344544858224481//2500000000000000 ⋅ ((12)(4(3(••)))) ⋅ ((12)(•(3(4•)))) = 2344544858224481//6300000000000000000 ((•((••)(•(••))))(••))
Product at (20, 35) is 2344764975340339//2500000000000000 ⋅ ((12)(4(3(••)))) ⋅ (•((12)(4(3•)))) = 2344764975340339//3150000000000000000 (•((••)(•(•(•(••)))))) + 2344764975340339//3150000000000000000 (•((•((••)(••)))(••))) 
Product at (21, 21) is 9376078086435367//10000000000000000 ⋅ ((12)(4(•(3•)))) ⋅ ((12)(4(•(3•)))) = 9376078086435367//3150000000000000000 ((••)((•((••)(••)))•)) + 9376078086435367//4200000000000000000 ((•((••)(•(••))))(••))  + 9376078086435367//3150000000000000000 ((••)(•(•(•(•(••)))))) 
Product at (21, 22) is 1172420872540161//1250000000000000 ⋅ ((12)(4(•(3•)))) ⋅ (•((34)(1(2•)))) = 390806957513387//1050000000000000000 (•((•(•(••)))(•(••))))
Product at (21, 23) is 3853479480615373//10000000000000000 ⋅ ((12)(4(•(3•)))) ⋅ ((••)((12)(34))) = 550497068659339//3600000000000000000 (((••)(•(•(••))))(••))
Product at (21, 24) is 4684225340965869//5000000000000000 ⋅ ((12)(4(•(3•)))) ⋅ ((12)(•(•(34)))) = 520469482329541//1400000000000000000 ((••)(•(•(•(•(••))))))
Product at (21, 25) is 2343942338377791//2500000000000000 ⋅ ((12)(4(•(3•)))) ⋅ ((34)(1(2(••)))) = 781314112792597//2100000000000000000 ((•(•(••)))(•(•(••))))
Product at (21, 26) is -15629127298088381//10000000000000000 ⋅ ((12)(4(•(3•)))) ⋅ ((1(2•))(4(3•))) = -2232732471155483//900000000000000000 ((•((••)(••)))(•(••))) -2232732471155483//900000000000000000 ((•(•(•(••))))(•(••)))
Product at (21, 27) is 4687884676818197//5000000000000000 ⋅ ((12)(4(•(3•)))) ⋅ ((34)(2(1(••)))) = 4687884676818197//12600000000000000000 ((•(•(••)))(•(•(••))))
Product at (21, 28) is -7811713010051299//5000000000000000 ⋅ ((12)(4(•(3•)))) ⋅ ((2(1•))(•(34))) = -7811713010051299//12600000000000000000 ((•(•(•(••))))(•(••)))
Product at (21, 29) is 9375786959266491//10000000000000000 ⋅ ((12)(4(•(3•)))) ⋅ ((12)(3(4(••)))) = 3125262319755497//4200000000000000000 ((••)((•(••))(•(••))))
Product at (21, 30) is 4689181864655371//5000000000000000 ⋅ ((12)(4(•(3•)))) ⋅ ((34)(•(2(1•)))) = 4689181864655371//6300000000000000000 ((•(•(••)))(•(•(••))))
Product at (21, 31) is 1170987654031471//1250000000000000 ⋅ ((12)(4(•(3•)))) ⋅ (•((34)(•(12)))) = 1170987654031471//3150000000000000000 (•((•(•(••)))(•(••))))
Product at (21, 32) is 9379186710619627//10000000000000000 ⋅ ((12)(4(•(3•)))) ⋅ (•((12)(3(4•)))) = 9379186710619627//12600000000000000000 (•(((••)(•(••)))(••)))
Product at (21, 33) is 1171990290927797//1250000000000000 ⋅ ((12)(4(•(3•)))) ⋅ ((34)(2(•(1•)))) = 1171990290927797//1575000000000000000 ((•(•(••)))(•(•(••))))
Product at (21, 34) is 9378333062833991//10000000000000000 ⋅ ((12)(4(•(3•)))) ⋅ ((12)(•(3(4•)))) = 9378333062833991//12600000000000000000 ((•((••)(•(••))))(••))
Product at (21, 35) is 9379213192976201//10000000000000000 ⋅ ((12)(4(•(3•)))) ⋅ (•((12)(4(3•)))) = 9379213192976201//6300000000000000000 (•((••)(•(•(•(••)))))) + 9379213192976201//6300000000000000000 (•((•((••)(••)))(••))) 
Product at (22, 22) is 4692701928326331//5000000000000000 ⋅ (•((34)(1(2•)))) ⋅ (•((34)(1(2•)))) = 1564233976108777//700000000000000000 (((••)(•(•(••))))(••)) + 1564233976108777//700000000000000000 (•(((••)(•(•(••))))•)) 
Product at (22, 23) is 1927257681225941//5000000000000000 ⋅ (•((34)(1(2•)))) ⋅ ((••)((12)(34))) = 1927257681225941//12600000000000000000 ((•((••)(•(••))))(••)) + 1927257681225941//12600000000000000000 (•(((••)(•(••)))(••)))  + 1927257681225941//4200000000000000000 (((••)(•(••)))(•(••))) 
Product at (22, 24) is 1874377018838393//2000000000000000 ⋅ (•((34)(1(2•)))) ⋅ ((12)(•(•(34)))) = 1874377018838393//5040000000000000000 (•((•(•(••)))(•(••))))
Product at (22, 25) is 2344764728850819//2500000000000000 ⋅ (•((34)(1(2•)))) ⋅ ((34)(1(2(••)))) = 781588242950273//1050000000000000000 (•((••)(•(•(•(••)))))) + 781588242950273//1050000000000000000 (•((•((••)(••)))(••))) 
Product at (22, 26) is -15634839217424721//10000000000000000 ⋅ (•((34)(1(2•)))) ⋅ ((1(2•))(4(3•))) = -744516153210701//400000000000000000 (•((•(•(••)))(•(••))))
Product at (22, 27) is 2344758139904593//2500000000000000 ⋅ (•((34)(1(2•)))) ⋅ ((34)(2(1(••)))) = 334965448557799//900000000000000000 (•(((••)(•(••)))(••)))
Product at (22, 28) is -3125812676028641//2000000000000000 ⋅ (•((34)(1(2•)))) ⋅ ((2(1•))(•(34))) = -3125812676028641//1260000000000000000 (•(((••)(••))(•(••))))
Product at (22, 29) is 4689606845043079//5000000000000000 ⋅ (•((34)(1(2•)))) ⋅ ((12)(3(4(••)))) = 4689606845043079//25200000000000000000 (•((•(•(••)))(•(••))))
Product at (22, 30) is 4690809441225443//5000000000000000 ⋅ (•((34)(1(2•)))) ⋅ ((34)(•(2(1•)))) = 4690809441225443//3150000000000000000 (•((•((••)(••)))(••)))
Product at (22, 31) is 9372211786425407//10000000000000000 ⋅ (•((34)(1(2•)))) ⋅ (•((34)(•(12)))) = 9372211786425407//12600000000000000000 (((••)(•(•(••))))(••)) + 9372211786425407//12600000000000000000 (•(((••)(•(•(••))))•)) 
Product at (22, 32) is 4690429467536909//5000000000000000 ⋅ (•((34)(1(2•)))) ⋅ (•((12)(3(4•)))) = 4690429467536909//3150000000000000000 (•(•((•(••))(•(••))))) + 4690429467536909//3150000000000000000 ((••)((•(••))(•(••)))) 
Product at (22, 33) is 4689592862548101//5000000000000000 ⋅ (•((34)(1(2•)))) ⋅ ((34)(2(•(1•)))) = 1563197620849367//2100000000000000000 (•(((••)(•(••)))(••)))
Product at (22, 34) is 9381813125737743//10000000000000000 ⋅ (•((34)(1(2•)))) ⋅ ((12)(•(3(4•)))) = 1042423680637527//2800000000000000000 (•((•(•(••)))(•(••))))
Product at (22, 35) is 1876171811949693//2000000000000000 ⋅ (•((34)(1(2•)))) ⋅ (•((12)(4(3•)))) = 208463534661077//140000000000000000 (•(•((•(••))(•(••))))) + 208463534661077//140000000000000000 ((••)((•(••))(•(••)))) 
Product at (23, 23) is 4913909739064247//10000000000000000 ⋅ ((••)((12)(34))) ⋅ ((••)((12)(34))) = 4913909739064247//6300000000000000000 ((••)((••)((••)(••)))) + 4913909739064247//1050000000000000000 (((••)(••))((••)(••)))  + 4913909739064247//2100000000000000000 (((••)(••))(•(•(••)))) 
Product at (23, 24) is 96270657124399//250000000000000 ⋅ ((••)((12)(34))) ⋅ ((12)(•(•(34)))) = 96270657124399//630000000000000000 (((••)(•(•(••))))(••))
Product at (23, 25) is 1926712833130403//5000000000000000 ⋅ ((••)((12)(34))) ⋅ ((34)(1(2(••)))) = 1926712833130403//25200000000000000000 (((••)(•(•(••))))(••))
Product at (23, 26) is -6423326627690843//10000000000000000 ⋅ ((••)((12)(34))) ⋅ ((1(2•))(4(3•))) = -6423326627690843//12600000000000000000 ((••)((•(••))(•(••))))
Product at (23, 27) is 1926712833130403//5000000000000000 ⋅ ((••)((12)(34))) ⋅ ((34)(2(1(••)))) = 1926712833130403//25200000000000000000 (((••)(•(•(••))))(••))
Product at (23, 28) is -802667439520433//1250000000000000 ⋅ ((••)((12)(34))) ⋅ ((2(1•))(•(34))) = -802667439520433//1575000000000000000 ((••)((•(••))(•(••))))
Product at (23, 29) is 1926712819697829//5000000000000000 ⋅ ((••)((12)(34))) ⋅ ((12)(3(4(••)))) = 642237606565943//8400000000000000000 (((••)(•(•(••))))(••))
Product at (23, 30) is 30834322631591//80000000000000 ⋅ ((••)((12)(34))) ⋅ ((34)(•(2(1•)))) = 30834322631591//201600000000000000 (((••)(•(•(••))))(••))
Product at (23, 31) is 962631137727557//2500000000000000 ⋅ ((••)((12)(34))) ⋅ (•((34)(•(12)))) = 962631137727557//6300000000000000000 ((•((••)(•(••))))(••)) + 962631137727557//6300000000000000000 (•(((••)(•(••)))(••)))  + 962631137727557//2100000000000000000 (((••)(•(••)))(•(••))) 
Product at (23, 32) is 154180626575567//400000000000000 ⋅ ((••)((12)(34))) ⋅ (•((12)(3(4•)))) = 154180626575567//1008000000000000000 ((•((••)(•(••))))(••)) + 154180626575567//1008000000000000000 (•(((••)(•(••)))(••)))  + 154180626575567//336000000000000000 (((••)(•(••)))(•(••))) 
Product at (23, 33) is 3853479460654929//10000000000000000 ⋅ ((••)((12)(34))) ⋅ ((34)(2(•(1•)))) = 183499021935949//1200000000000000000 (((••)(•(•(••))))(••))
Product at (23, 34) is 3854290393311513//10000000000000000 ⋅ ((••)((12)(34))) ⋅ ((12)(•(3(4•)))) = 1284763464437171//8400000000000000000 (((••)(•(•(••))))(••))
Product at (23, 35) is 120453615975459//312500000000000 ⋅ ((••)((12)(34))) ⋅ (•((12)(4(3•)))) = 40151205325153//262500000000000000 ((•((••)(•(••))))(••)) + 40151205325153//262500000000000000 (•(((••)(•(••)))(••)))  + 40151205325153//87500000000000000 (((••)(•(••)))(•(••))) 
Product at (24, 24) is 9361348583363837//10000000000000000 ⋅ ((12)(•(•(34)))) ⋅ ((12)(•(•(34)))) = 9361348583363837//3150000000000000000 ((••)((••)((••)(••)))) + 9361348583363837//3150000000000000000 ((••)((•((••)(••)))•))  + 9361348583363837//6300000000000000000 ((•((••)(•(••))))(••))  + 9361348583363837//6300000000000000000 (((••)(•(•(••))))(••))  + 9361348583363837//4200000000000000000 ((••)(•(•(•(•(••)))))) 
Product at (24, 25) is 74946389534071//80000000000000 ⋅ ((12)(•(•(34)))) ⋅ ((34)(1(2(••)))) = 74946389534071//201600000000000000 ((•(•(••)))(•(•(••))))
Product at (24, 26) is -976035049689707//625000000000000 ⋅ ((12)(•(•(34)))) ⋅ ((1(2•))(4(3•))) = -139433578527101//225000000000000000 ((•(•(•(••))))(•(••)))
Product at (24, 27) is 74946389534071//80000000000000 ⋅ ((12)(•(•(34)))) ⋅ ((34)(2(1(••)))) = 74946389534071//201600000000000000 ((•(•(••)))(•(•(••))))
Product at (24, 28) is -3902785030982479//2500000000000000 ⋅ ((12)(•(•(34)))) ⋅ ((2(1•))(•(34))) = -3902785030982479//1575000000000000000 ((•((••)(••)))(•(••))) -3902785030982479//3150000000000000000 (((••)(•(••)))(•(••))) -3902785030982479//2100000000000000000 ((•(•(•(••))))(•(••)))
Product at (24, 29) is 9368299031877709//10000000000000000 ⋅ ((12)(•(•(34)))) ⋅ ((12)(3(4(••)))) = 1338328433125387//7200000000000000000 ((••)(•(•(•(•(••))))))
Product at (24, 30) is 2342716725319607//2500000000000000 ⋅ ((12)(•(•(34)))) ⋅ ((34)(•(2(1•)))) = 334673817902801//450000000000000000 ((•(•(••)))(•(•(••))))
Product at (24, 31) is 9360459619682249//10000000000000000 ⋅ ((12)(•(•(34)))) ⋅ (•((34)(•(12)))) = 9360459619682249//25200000000000000000 (•((•(•(••)))(•(••))))
Product at (24, 32) is 4685839367899841//5000000000000000 ⋅ ((12)(•(•(34)))) ⋅ (•((12)(3(4•)))) = 4685839367899841//12600000000000000000 (•((••)(•(•(•(••))))))
Product at (24, 33) is 1873690043570493//2000000000000000 ⋅ ((12)(•(•(34)))) ⋅ ((34)(2(•(1•)))) = 624563347856831//840000000000000000 ((•(•(••)))(•(•(••))))
Product at (24, 34) is 9370768004498759//10000000000000000 ⋅ ((12)(•(•(34)))) ⋅ ((12)(•(3(4•)))) = 9370768004498759//12600000000000000000 ((•((••)(•(••))))(••)) + 9370768004498759//12600000000000000000 (((••)(•(•(••))))(••))  + 9370768004498759//8400000000000000000 ((••)(•(•(•(•(••)))))) 
Product at (24, 35) is 9371678861350823//10000000000000000 ⋅ ((12)(•(•(34)))) ⋅ (•((12)(4(3•)))) = 9371678861350823//25200000000000000000 (•((••)(•(•(•(••))))))
Product at (25, 25) is 9375893287505989//10000000000000000 ⋅ ((34)(1(2(••)))) ⋅ ((34)(1(2(••)))) = 9375893287505989//8400000000000000000 ((••)((•((••)(••)))•)) + 9375893287505989//25200000000000000000 ((•((••)(•(••))))(••))  + 9375893287505989//8400000000000000000 ((••)(•(•(•(•(••)))))) 
Product at (25, 26) is -3907217965884889//2500000000000000 ⋅ ((34)(1(2(••)))) ⋅ ((1(2•))(4(3•))) = -3907217965884889//3150000000000000000 ((•((••)(••)))(•(••))) -3907217965884889//3150000000000000000 ((•(•(•(••))))(•(••)))
Product at (25, 27) is 9375634001636763//10000000000000000 ⋅ ((34)(1(2(••)))) ⋅ ((34)(2(1(••)))) = 446458761982703//1200000000000000000 ((••)((•(••))(•(••))))
Product at (25, 28) is -3905804681030711//2500000000000000 ⋅ ((34)(1(2(••)))) ⋅ ((2(1•))(•(34))) = -3905804681030711//6300000000000000000 (((••)(•(••)))(•(••)))
Product at (25, 29) is 4687808142158037//5000000000000000 ⋅ ((34)(1(2(••)))) ⋅ ((12)(3(4(••)))) = 520867571350893//2800000000000000000 ((•(•(••)))(•(•(••))))
Product at (25, 30) is 4689089668615541//5000000000000000 ⋅ ((34)(1(2(••)))) ⋅ ((34)(•(2(1•)))) = 669869952659363//1800000000000000000 ((•((••)(•(••))))(••))
Product at (25, 31) is 4683771130484809//5000000000000000 ⋅ ((34)(1(2(••)))) ⋅ (•((34)(•(12)))) = 4683771130484809//25200000000000000000 (•((••)(•(•(•(••))))))
Product at (25, 32) is 1875842932292419//2000000000000000 ⋅ ((34)(1(2(••)))) ⋅ (•((12)(3(4•)))) = 1875842932292419//10080000000000000000 (•((•(•(••)))(•(••))))
Product at (25, 33) is 937578694600663//1000000000000000 ⋅ ((34)(1(2(••)))) ⋅ ((34)(2(•(1•)))) = 937578694600663//1260000000000000000 ((••)((•(••))(•(••))))
Product at (25, 34) is 1172276288394153//1250000000000000 ⋅ ((34)(1(2(••)))) ⋅ ((12)(•(3(4•)))) = 390758762798051//1050000000000000000 ((•(•(••)))(•(•(••))))
Product at (25, 35) is 4689607393610857//5000000000000000 ⋅ ((34)(1(2(••)))) ⋅ (•((12)(4(3•)))) = 4689607393610857//25200000000000000000 (•((•(•(••)))(•(••))))
Product at (26, 26) is 26052894212807311//10000000000000000 ⋅ ((1(2•))(4(3•))) ⋅ ((1(2•))(4(3•))) = 26052894212807311//1400000000000000000 ((•(•(••)))(•(•(••))))
Product at (26, 27) is -7814412308287729//5000000000000000 ⋅ ((1(2•))(4(3•))) ⋅ ((34)(2(1(••)))) = -7814412308287729//12600000000000000000 (((••)(•(••)))(•(••)))
Product at (26, 28) is 1302163384134157//500000000000000 ⋅ ((1(2•))(4(3•))) ⋅ ((2(1•))(•(34))) = 1302163384134157//315000000000000000 (((••)(••))(•(•(••))))
Product at (26, 29) is -15628824523822121//10000000000000000 ⋅ ((1(2•))(4(3•))) ⋅ ((12)(3(4(••)))) = -15628824523822121//25200000000000000000 (((••)(•(••)))(•(••)))
Product at (26, 30) is -7816566216372483//5000000000000000 ⋅ ((1(2•))(4(3•))) ⋅ ((34)(•(2(1•)))) = -2605522072124161//1050000000000000000 ((•((••)(••)))(•(••)))
Product at (26, 31) is -3123079627948203//2000000000000000 ⋅ ((1(2•))(4(3•))) ⋅ (•((34)(•(12)))) = -148718077521343//240000000000000000 (•((•(•(••)))(•(••))))
Product at (26, 32) is -15634677432515477//10000000000000000 ⋅ ((1(2•))(4(3•))) ⋅ (•((12)(3(4•)))) = -2233525347502211//900000000000000000 (•(((••)(••))(•(••))))
Product at (26, 33) is -15629079934034559//10000000000000000 ⋅ ((1(2•))(4(3•))) ⋅ ((34)(2(•(1•)))) = -1736564437114951//1400000000000000000 (((••)(•(••)))(•(••)))
Product at (26, 34) is -244267698214149//156250000000000 ⋅ ((1(2•))(4(3•))) ⋅ ((12)(•(3(4•)))) = -81422566071383//32812500000000000 ((•((••)(••)))(•(••)))
Product at (26, 35) is -244294389911083//156250000000000 ⋅ ((1(2•))(4(3•))) ⋅ (•((12)(4(3•)))) = -244294389911083//131250000000000000 (•((•(•(••)))(•(••))))
Product at (27, 27) is 9375893287505989//10000000000000000 ⋅ ((34)(2(1(••)))) ⋅ ((34)(2(1(••)))) = 9375893287505989//8400000000000000000 ((••)((•((••)(••)))•)) + 9375893287505989//25200000000000000000 ((•((••)(•(••))))(••))  + 9375893287505989//8400000000000000000 ((••)(•(•(•(•(••)))))) 
Product at (27, 28) is -7811632985397397//5000000000000000 ⋅ ((34)(2(1(••)))) ⋅ ((2(1•))(•(34))) = -7811632985397397//6300000000000000000 ((•((••)(••)))(•(••))) -7811632985397397//6300000000000000000 ((•(•(•(••))))(•(••)))
Product at (27, 29) is 4687808142158037//5000000000000000 ⋅ ((34)(2(1(••)))) ⋅ ((12)(3(4(••)))) = 520867571350893//2800000000000000000 ((•(•(••)))(•(•(••))))
Product at (27, 30) is 4689073641525287//5000000000000000 ⋅ ((34)(2(1(••)))) ⋅ ((34)(•(2(1•)))) = 669867663075041//900000000000000000 ((••)((•((••)(••)))•)) + 669867663075041//900000000000000000 ((••)(•(•(•(•(••)))))) 
Product at (27, 31) is 4683771130484809//5000000000000000 ⋅ ((34)(2(1(••)))) ⋅ (•((34)(•(12)))) = 4683771130484809//25200000000000000000 (•((••)(•(•(•(••))))))
Product at (27, 32) is 1875842932347623//2000000000000000 ⋅ ((34)(2(1(••)))) ⋅ (•((12)(3(4•)))) = 1875842932347623//10080000000000000000 (•((•(•(••)))(•(••))))
Product at (27, 33) is 4687901854642229//5000000000000000 ⋅ ((34)(2(1(••)))) ⋅ ((34)(2(•(1•)))) = 4687901854642229//6300000000000000000 ((••)((•((••)(••)))•)) + 4687901854642229//3150000000000000000 ((•((••)(•(••))))(••))  + 4687901854642229//6300000000000000000 ((••)(•(•(•(•(••)))))) 
Product at (27, 34) is 4689105153510583//5000000000000000 ⋅ ((34)(2(1(••)))) ⋅ ((12)(•(3(4•)))) = 4689105153510583//12600000000000000000 ((•(•(••)))(•(•(••))))
Product at (27, 35) is 4689607393494641//5000000000000000 ⋅ ((34)(2(1(••)))) ⋅ (•((12)(4(3•)))) = 4689607393494641//25200000000000000000 (•((•(•(••)))(•(••))))
Product at (28, 28) is 406786499094469//156250000000000 ⋅ ((2(1•))(•(34))) ⋅ ((2(1•))(•(34))) = 406786499094469//32812500000000000 ((•(•(••)))(•(•(••)))) + 406786499094469//32812500000000000 (((••)(••))(•(•(••)))) 
Product at (28, 29) is -3905792831757079//2500000000000000 ⋅ ((2(1•))(•(34))) ⋅ ((12)(3(4(••)))) = -3905792831757079//12600000000000000000 ((•(•(•(••))))(•(••)))
Product at (28, 30) is -3125506959840109//2000000000000000 ⋅ ((2(1•))(•(34))) ⋅ ((34)(•(2(1•)))) = -3125506959840109//1680000000000000000 ((•(•(•(••))))(•(••)))
Product at (28, 31) is -7804904992191587//5000000000000000 ⋅ ((2(1•))(•(34))) ⋅ (•((34)(•(12)))) = -1114986427455941//1800000000000000000 (•((•(•(••)))(•(••))))
Product at (28, 32) is -15628908619915327//10000000000000000 ⋅ ((2(1•))(•(34))) ⋅ (•((12)(3(4•)))) = -15628908619915327//25200000000000000000 (•((•(•(••)))(•(••))))
Product at (28, 33) is -1562352045715809//1000000000000000 ⋅ ((2(1•))(•(34))) ⋅ ((34)(2(•(1•)))) = -173594671746201//70000000000000000 ((•((••)(••)))(•(••))) -173594671746201//70000000000000000 ((•(•(•(••))))(•(••)))
Product at (28, 34) is -15627556102703649//10000000000000000 ⋅ ((2(1•))(•(34))) ⋅ ((12)(•(3(4•)))) = -5209185367567883//4200000000000000000 (((••)(•(••)))(•(••))) -5209185367567883//4200000000000000000 ((•(•(•(••))))(•(••)))
Product at (28, 35) is -15628908829067261//10000000000000000 ⋅ ((2(1•))(•(34))) ⋅ (•((12)(4(3•)))) = -2232701261295323//3600000000000000000 (•((•(•(••)))(•(••))))
Product at (29, 29) is 9375893175639121//10000000000000000 ⋅ ((12)(3(4(••)))) ⋅ ((12)(3(4(••)))) = 9375893175639121//8400000000000000000 ((••)((•((••)(••)))•)) + 9375893175639121//25200000000000000000 ((•((••)(•(••))))(••))  + 9375893175639121//8400000000000000000 ((••)(•(•(•(•(••)))))) 
Product at (29, 30) is 9378210099517369//10000000000000000 ⋅ ((12)(3(4(••)))) ⋅ ((34)(•(2(1•)))) = 9378210099517369//25200000000000000000 ((•(•(••)))(•(•(••))))
Product at (29, 31) is 4683874370089863//5000000000000000 ⋅ ((12)(3(4(••)))) ⋅ (•((34)(•(12)))) = 1561291456696621//8400000000000000000 (•((•(•(••)))(•(••))))
Product at (29, 32) is 4689529887951403//5000000000000000 ⋅ ((12)(3(4(••)))) ⋅ (•((12)(3(4•)))) = 4689529887951403//6300000000000000000 (•((••)(•(•(•(••)))))) + 4689529887951403//6300000000000000000 (•((•((••)(••)))(••))) 
Product at (29, 33) is 1875153845610607//2000000000000000 ⋅ ((12)(3(4(••)))) ⋅ ((34)(2(•(1•)))) = 1875153845610607//5040000000000000000 ((•(•(••)))(•(•(••))))
Product at (29, 34) is 2344536844655927//2500000000000000 ⋅ ((12)(3(4(••)))) ⋅ ((12)(•(3(4•)))) = 2344536844655927//3150000000000000000 ((••)((•((••)(••)))•)) + 2344536844655927//3150000000000000000 ((••)(•(•(•(•(••)))))) 
Product at (29, 35) is 2344758386406643//2500000000000000 ⋅ ((12)(3(4(••)))) ⋅ (•((12)(4(3•)))) = 2344758386406643//6300000000000000000 (•(((••)(•(••)))(••)))
Product at (30, 30) is 4690529962258817//5000000000000000 ⋅ ((34)(•(2(1•)))) ⋅ ((34)(•(2(1•)))) = 4690529962258817//2100000000000000000 (((••)(•(•(••))))(••)) + 4690529962258817//2100000000000000000 ((••)(•(•(•(•(••)))))) 
Product at (30, 31) is 374806457894377//400000000000000 ⋅ ((34)(•(2(1•)))) ⋅ (•((34)(•(12)))) = 374806457894377//504000000000000000 (•(((••)(•(••)))(••))) + 374806457894377//504000000000000000 (•((••)(•(•(•(••)))))) 
Product at (30, 32) is 2345453472525801//2500000000000000 ⋅ ((34)(•(2(1•)))) ⋅ (•((12)(3(4•)))) = 781817824175267//2100000000000000000 (•((•(•(••)))(•(••))))
Product at (30, 33) is 9378300786780523//10000000000000000 ⋅ ((34)(•(2(1•)))) ⋅ ((34)(2(•(1•)))) = 9378300786780523//6300000000000000000 ((••)((•((••)(••)))•)) + 9378300786780523//6300000000000000000 ((••)(•(•(•(•(••)))))) 
Product at (30, 34) is 1876162824113209//2000000000000000 ⋅ ((34)(•(2(1•)))) ⋅ ((12)(•(3(4•)))) = 1876162824113209//2520000000000000000 ((•(•(••)))(•(•(••))))
Product at (30, 35) is 9381814016127767//10000000000000000 ⋅ ((34)(•(2(1•)))) ⋅ (•((12)(4(3•)))) = 9381814016127767//25200000000000000000 (•((•(•(••)))(•(••))))
Product at (31, 31) is 9363339589427337//10000000000000000 ⋅ (•((34)(•(12)))) ⋅ (•((34)(•(12)))) = 3121113196475779//1050000000000000000 ((••)((••)((••)(••)))) + 3121113196475779//2100000000000000000 (((••)(•(•(••))))(••))  + 3121113196475779//2100000000000000000 (•(((••)(•(•(••))))•))  + 3121113196475779//1050000000000000000 ((•((••)((••)(••))))•) 
Product at (31, 32) is 585586599946023//625000000000000 ⋅ (•((34)(•(12)))) ⋅ (•((12)(3(4•)))) = 195195533315341//131250000000000000 (•(•((•(••))(•(••))))) + 195195533315341//131250000000000000 ((••)((•(••))(•(••)))) 
Product at (31, 33) is 2341923656828989//2500000000000000 ⋅ (•((34)(•(12)))) ⋅ ((34)(2(•(1•)))) = 2341923656828989//6300000000000000000 (•((••)(•(•(•(••))))))
Product at (31, 34) is 9370332109422313//10000000000000000 ⋅ (•((34)(•(12)))) ⋅ ((12)(•(3(4•)))) = 9370332109422313//25200000000000000000 (•((•(•(••)))(•(••))))
Product at (31, 35) is 9369385723664431//10000000000000000 ⋅ (•((34)(•(12)))) ⋅ (•((12)(4(3•)))) = 9369385723664431//6300000000000000000 (•(•((•(••))(•(••))))) + 9369385723664431//6300000000000000000 ((••)((•(••))(•(••)))) 
Product at (32, 32) is 4692702845376593//5000000000000000 ⋅ (•((12)(3(4•)))) ⋅ (•((12)(3(4•)))) = 4692702845376593//2100000000000000000 (((••)(•(•(••))))(••)) + 4692702845376593//2100000000000000000 (•(((••)(•(•(••))))•)) 
Product at (32, 33) is 1875873565476197//2000000000000000 ⋅ (•((12)(3(4•)))) ⋅ ((34)(2(•(1•)))) = 267981937925171//720000000000000000 (•((•(•(••)))(•(••))))
Product at (32, 34) is 9381633142330191//10000000000000000 ⋅ (•((12)(3(4•)))) ⋅ ((12)(•(3(4•)))) = 3127211047443397//2800000000000000000 (•((••)(•(•(•(••))))))
Product at (32, 35) is 9384526302935507//10000000000000000 ⋅ (•((12)(3(4•)))) ⋅ (•((12)(4(3•)))) = 9384526302935507//3150000000000000000 ((••)((••)((••)(••)))) + 9384526302935507//3150000000000000000 ((•((••)((••)(••))))•) 
Product at (33, 33) is 9376077947949897//10000000000000000 ⋅ ((34)(2(•(1•)))) ⋅ ((34)(2(•(1•)))) = 3125359315983299//1050000000000000000 ((••)((•((••)(••)))•)) + 3125359315983299//1400000000000000000 ((•((••)(•(••))))(••))  + 3125359315983299//1050000000000000000 ((••)(•(•(•(•(••)))))) 
Product at (33, 34) is 9378363811822871//10000000000000000 ⋅ ((34)(2(•(1•)))) ⋅ ((12)(•(3(4•)))) = 9378363811822871//12600000000000000000 ((•(•(••)))(•(•(••))))
Product at (33, 35) is 9379367952192487//10000000000000000 ⋅ ((34)(2(•(1•)))) ⋅ (•((12)(4(3•)))) = 9379367952192487//25200000000000000000 (•((•(•(••)))(•(••))))
Product at (34, 34) is 938106022862003//1000000000000000 ⋅ ((12)(•(3(4•)))) ⋅ ((12)(•(3(4•)))) = 938106022862003//420000000000000000 (((••)(•(•(••))))(••)) + 938106022862003//420000000000000000 ((••)(•(•(•(•(••)))))) 
Product at (34, 35) is 4690810038533149//5000000000000000 ⋅ ((12)(•(3(4•)))) ⋅ (•((12)(4(3•)))) = 4690810038533149//3150000000000000000 (•((•((••)(••)))(••)))
Product at (35, 35) is 9385405941841919//10000000000000000 ⋅ (•((12)(4(3•)))) ⋅ (•((12)(4(3•)))) = 9385405941841919//4200000000000000000 (((••)(•(•(••))))(••)) + 9385405941841919//4200000000000000000 (•(((••)(•(•(••))))•)) 
Block ((••)(••)) total:
 1227286561987148023//3150000000000000000 (((••)(••))((••)(••))) + 412433354778606037//1575000000000000000 (((••)(•(•(••))))(••))  -1385584775598122117//6300000000000000000 ((•((••)(••)))(•(••))) + 442644658076493811//6300000000000000000 ((••)((•((••)(••)))•))  + 1873165644232189//420000000000000000 (•(•((•((••)(••)))•)))  -387588521243332279//6300000000000000000 (•(((••)(••))(•(••)))) + 2216277930940033549//6300000000000000000 (((••)(••))(•(•(••))))  -224143060513191209//1050000000000000000 (((••)(•(••)))(•(••))) + 56210813524872529//4200000000000000000 (•((•((••)(•(••))))•))  + 311225383933079051//1050000000000000000 ((••)((••)((••)(••))))  -787471667472700067//12600000000000000000 (•((•(•(••)))(•(••)))) + 688067894319276761//12600000000000000000 (•(((••)(•(••)))(••)))  + 37499688198754099//840000000000000000 (•((••)(•(•(•(••))))))  + 2212403412886875427//6300000000000000000 ((•(•(••)))(•(•(••))))  + 55368468785227//720000000000000 ((•((••)(•(••))))(••))  + 2249871028206073//84000000000000000 (•(((••)(•(•(••))))•))  + 421878731175862991//6300000000000000000 ((••)(•(•(•(•(••))))))  + 189325641906946211//6300000000000000000 ((•((••)((••)(••))))•)  + 626466618750563//140000000000000000 (•(•((•(••))(•(••)))))  -40177559083751621//180000000000000000 ((•(•(•(••))))(•(••))) + 2126823871198149853//6300000000000000000 ((••)((•(••))(•(••))))  + 302015210711354767//6300000000000000000 (•((•((••)(••)))(••))) >=0

Block of type (•((••)(•(••)))) with flags:
(1((2(3•))(4(56))))
((•((23)(4(56))))1)
(1((23)((4•)(56))))
((1((23)(4(56))))•)
(((23)(4(6(5•))))1)
(((23)(4(•(56))))1)
(1((3(2•))(4(56))))
(((23)(4(56)))(1•))
(((23)(•(4(56))))1)
(((23)(4(5(6•))))1)
(1((4(56))(•(23))))
PSD matrix:
11×11 Matrix{Rational{BigInt}}:
   2601713934579//5000000000000000     -7064609878529//5000000000000000      2400193007783//400000000000000   -14063229305769//10000000000000000   -398420513843//10000000000000000   -398420516433//10000000000000000    1048225141909//2500000000000000     -5927478364659//5000000000000000   -189529302421//5000000000000000    -398420513843//10000000000000000     636677771259//2000000000000000
  -7064609878529//5000000000000000     80783870850403//10000000000000000  -147516718170367//5000000000000000   14510986529151//2500000000000000   -3314944553153//10000000000000000  -3314944537173//10000000000000000   -7064609878529//5000000000000000      5800890435607//1000000000000000   -681772119399//2000000000000000   -3314944553153//10000000000000000   -7064609878529//5000000000000000
   2400193007783//400000000000000    -147516718170367//5000000000000000   7947245958831743//2500000000000000  -73157655819277//2500000000000000    7379379632193//5000000000000000    7379379633293//5000000000000000     2400193007783//400000000000000    -669880903496569//2000000000000000   5665301943497//5000000000000000    7379379632193//5000000000000000     2400193007783//400000000000000
 -14063229305769//10000000000000000    14510986529151//2500000000000000    -73157655819277//2500000000000000   80145392948081//10000000000000000   -825144515547//2500000000000000   -1650289023059//5000000000000000   -14063229305769//10000000000000000     5429485621429//1000000000000000  -1697134638433//5000000000000000    -825144515547//2500000000000000   -14063229305769//10000000000000000
   -398420513843//10000000000000000    -3314944553153//10000000000000000     7379379632193//5000000000000000    -825144515547//2500000000000000    2932831206199//10000000000000000    104214558771//5000000000000000     -398420513843//10000000000000000    -1170986345861//5000000000000000     42623500187//2000000000000000    1569861363317//10000000000000000    -398420513843//10000000000000000
   -398420516433//10000000000000000    -3314944537173//10000000000000000     7379379633293//5000000000000000   -1650289023059//5000000000000000     104214558771//5000000000000000      85885314997//200000000000000      -398420516433//10000000000000000    -1170986345861//5000000000000000    213115195699//10000000000000000    104214558771//5000000000000000     -398420516433//10000000000000000
   1048225141909//2500000000000000     -7064609878529//5000000000000000      2400193007783//400000000000000   -14063229305769//10000000000000000   -398420513843//10000000000000000   -398420516433//10000000000000000    2601713934579//5000000000000000     -5927478364659//5000000000000000   -189529302421//5000000000000000    -398420513843//10000000000000000     636677771259//2000000000000000
  -5927478364659//5000000000000000      5800890435607//1000000000000000   -669880903496569//2000000000000000    5429485621429//1000000000000000   -1170986345861//5000000000000000   -1170986345861//5000000000000000    -5927478364659//5000000000000000   5482130454630287//2500000000000000   -203285566149//1000000000000000   -1170986345861//5000000000000000    -5927478364659//5000000000000000
   -189529302421//5000000000000000      -681772119399//2000000000000000      5665301943497//5000000000000000   -1697134638433//5000000000000000      42623500187//2000000000000000     213115195699//10000000000000000    -189529302421//5000000000000000      -203285566149//1000000000000000   4301957562719//10000000000000000     42623500187//2000000000000000     -189529302421//5000000000000000
   -398420513843//10000000000000000    -3314944553153//10000000000000000     7379379632193//5000000000000000    -825144515547//2500000000000000    1569861363317//10000000000000000    104214558771//5000000000000000     -398420513843//10000000000000000    -1170986345861//5000000000000000     42623500187//2000000000000000    2932831206199//10000000000000000    -398420513843//10000000000000000
    636677771259//2000000000000000     -7064609878529//5000000000000000      2400193007783//400000000000000   -14063229305769//10000000000000000   -398420513843//10000000000000000   -398420516433//10000000000000000     636677771259//2000000000000000     -5927478364659//5000000000000000   -189529302421//5000000000000000    -398420513843//10000000000000000    6212937448757//10000000000000000
With Cholesky factorization:
11×11 Matrix{Rational{BigInt}}:
 -255429//100000000  -710819//100000000         0            -710581//100000000     -259//100000000         0              -427//40000           71//4000000       26483//1562500        -10983//25000000      337311//100000000
  -98613//100000000         0                   0                   0                799//50000000          0           -120631//50000000    333991//10000000   -4085487//50000000       217821//100000000   -1657913//100000000
      -7//100000000         0                   0                   0                 11//5000000           0              -109//50000000        37//100000000    -31891//20000000    -21242229//50000000   173158971//100000000
  -98621//100000000         0                   0                   0               1607//100000000         0             -1931//800000    -3356269//100000000    -25401//312500         237507//100000000    -819583//50000000
   -1691//800000            0             825521//100000000         0             -72947//12500000   -103151//12500000   204731//20000000       323//100000000    361017//100000000      -14591//100000000      81987//100000000
   -1691//800000            0                   0                   0            -291783//50000000    206303//12500000   204731//20000000       323//100000000    361017//100000000      -14591//100000000      81987//100000000
 -255429//100000000   710819//100000000         0            -710581//100000000     -259//100000000         0              -427//40000           71//4000000       26483//1562500        -10983//25000000      337311//100000000
       1//50000000          0                   0                   0                   0                   0               -53//50000000      -517//100000000     20417//100000000  -138179159//100000000  -53245107//100000000
 -211397//100000000         0                   0                   0             874991//50000000        -1//12500000   512027//50000000        89//25000000      37687//10000000        -9667//100000000      63409//100000000
   -1691//800000            0            -825521//100000000         0             -72947//12500000   -103151//12500000   204731//20000000       323//100000000    361017//100000000      -14591//100000000      81987//100000000
 -255429//100000000         0                   0            1421161//100000000     -259//100000000         0              -427//40000           71//4000000       26483//1562500        -10983//25000000      337311//100000000
Nonzero flag products:
Product at (1, 1) is 2601713934579//5000000000000000 ⋅ (1((2(3•))(4(56)))) ⋅ (1((2(3•))(4(56)))) = 867237978193//5600000000000000000 (•((•(•(••)))(•(••))))
Product at (1, 2) is -7064609878529//5000000000000000 ⋅ (1((2(3•))(4(56)))) ⋅ ((•((23)(4(56))))1) = -1009229982647//3600000000000000000 (•(•((•(••))(•(••)))))
Product at (1, 3) is 2400193007783//400000000000000 ⋅ (1((2(3•))(4(56)))) ⋅ (1((23)((4•)(56)))) = 2400193007783//1008000000000000000 (•(((••)(••))(•(••))))
Product at (1, 4) is -14063229305769//10000000000000000 ⋅ (1((2(3•))(4(56)))) ⋅ ((1((23)(4(56))))•) = -669677585989//2400000000000000000 (•(•((•(••))(•(••)))))
Product at (1, 5) is -398420513843//10000000000000000 ⋅ (1((2(3•))(4(56)))) ⋅ (((23)(4(6(5•))))1) = -398420513843//100800000000000000000 (•((•(•(••)))(•(••))))
Product at (1, 6) is -398420516433//10000000000000000 ⋅ (1((2(3•))(4(56)))) ⋅ (((23)(4(•(56))))1) = -132806838811//33600000000000000000 (•((•(•(••)))(•(••))))
Product at (1, 7) is 1048225141909//2500000000000000 ⋅ (1((2(3•))(4(56)))) ⋅ (1((3(2•))(4(56)))) = 1048225141909//6300000000000000000 (•(((••)(••))(•(••))))
Product at (1, 8) is -5927478364659//5000000000000000 ⋅ (1((2(3•))(4(56)))) ⋅ (((23)(4(56)))(1•)) = -1975826121553//4200000000000000000 ((••)((•(••))(•(••))))
Product at (1, 9) is -189529302421//5000000000000000 ⋅ (1((2(3•))(4(56)))) ⋅ (((23)(•(4(56))))1) = -189529302421//50400000000000000000 (•((•(•(••)))(•(••))))
Product at (1, 10) is -398420513843//10000000000000000 ⋅ (1((2(3•))(4(56)))) ⋅ (((23)(4(5(6•))))1) = -398420513843//100800000000000000000 (•((•(•(••)))(•(••))))
Product at (1, 11) is 636677771259//2000000000000000 ⋅ (1((2(3•))(4(56)))) ⋅ (1((4(56))(•(23)))) = 212225923753//6720000000000000000 (•((•(•(••)))(•(••))))
Product at (2, 2) is 80783870850403//10000000000000000 ⋅ ((•((23)(4(56))))1) ⋅ ((•((23)(4(56))))1) = 11540552978629//7200000000000000000 (•(((••)(•(••)))(••))) + 11540552978629//7200000000000000000 (•((•((••)(•(••))))•)) 
Product at (2, 3) is -147516718170367//5000000000000000 ⋅ ((•((23)(4(56))))1) ⋅ (1((23)((4•)(56)))) = -21073816881481//1800000000000000000 ((•((••)((••)(••))))•)
Product at (2, 4) is 14510986529151//2500000000000000 ⋅ ((•((23)(4(56))))1) ⋅ ((1((23)(4(56))))•) = 690999358531//1200000000000000000 (•((•((••)(•(••))))•))
Product at (2, 5) is -3314944553153//10000000000000000 ⋅ ((•((23)(4(56))))1) ⋅ (((23)(4(6(5•))))1) = -3314944553153//100800000000000000000 (•(((••)(•(•(••))))•))
Product at (2, 6) is -3314944537173//10000000000000000 ⋅ ((•((23)(4(56))))1) ⋅ (((23)(4(•(56))))1) = -368327170797//11200000000000000000 (•(((••)(•(•(••))))•))
Product at (2, 7) is -7064609878529//5000000000000000 ⋅ ((•((23)(4(56))))1) ⋅ (1((3(2•))(4(56)))) = -1009229982647//3600000000000000000 (•(•((•(••))(•(••)))))
Product at (2, 8) is 5800890435607//1000000000000000 ⋅ ((•((23)(4(56))))1) ⋅ (((23)(4(56)))(1•)) = 5800890435607//5040000000000000000 ((•((••)(•(••))))(••))
Product at (2, 9) is -681772119399//2000000000000000 ⋅ ((•((23)(4(56))))1) ⋅ (((23)(•(4(56))))1) = -10821779673//320000000000000000 (•(((••)(•(•(••))))•))
Product at (2, 10) is -3314944553153//10000000000000000 ⋅ ((•((23)(4(56))))1) ⋅ (((23)(4(5(6•))))1) = -3314944553153//100800000000000000000 (•(((••)(•(•(••))))•))
Product at (2, 11) is -7064609878529//5000000000000000 ⋅ ((•((23)(4(56))))1) ⋅ (1((4(56))(•(23)))) = -1009229982647//3600000000000000000 (•(•((•(••))(•(••)))))
Product at (3, 3) is 7947245958831743//2500000000000000 ⋅ (1((23)((4•)(56)))) ⋅ (1((23)((4•)(56)))) = 7947245958831743//4200000000000000000 (•(((••)(•(••)))(••)))
Product at (3, 4) is -73157655819277//2500000000000000 ⋅ (1((23)((4•)(56)))) ⋅ ((1((23)(4(56))))•) = -73157655819277//6300000000000000000 ((•((••)((••)(••))))•)
Product at (3, 5) is 7379379632193//5000000000000000 ⋅ (1((23)((4•)(56)))) ⋅ (((23)(4(6(5•))))1) = 2459793210731//8400000000000000000 (•(((••)(•(••)))(••)))
Product at (3, 6) is 7379379633293//5000000000000000 ⋅ (1((23)((4•)(56)))) ⋅ (((23)(4(•(56))))1) = 7379379633293//25200000000000000000 (•(((••)(•(••)))(••)))
Product at (3, 7) is 2400193007783//400000000000000 ⋅ (1((23)((4•)(56)))) ⋅ (1((3(2•))(4(56)))) = 2400193007783//1008000000000000000 (•(((••)(••))(•(••))))
Product at (3, 8) is -669880903496569//2000000000000000 ⋅ (1((23)((4•)(56)))) ⋅ (((23)(4(56)))(1•)) = -669880903496569//2520000000000000000 ((••)((••)((••)(••))))
Product at (3, 9) is 5665301943497//5000000000000000 ⋅ (1((23)((4•)(56)))) ⋅ (((23)(•(4(56))))1) = 809328849071//1800000000000000000 (•((•((••)(••)))(••)))
Product at (3, 10) is 7379379632193//5000000000000000 ⋅ (1((23)((4•)(56)))) ⋅ (((23)(4(5(6•))))1) = 2459793210731//8400000000000000000 (•(((••)(•(••)))(••)))
Product at (3, 11) is 2400193007783//400000000000000 ⋅ (1((23)((4•)(56)))) ⋅ (1((4(56))(•(23)))) = 2400193007783//1008000000000000000 (•(((••)(••))(•(••))))
Product at (4, 4) is 80145392948081//10000000000000000 ⋅ ((1((23)(4(56))))•) ⋅ ((1((23)(4(56))))•) = 80145392948081//50400000000000000000 ((•((••)(•(••))))(••)) + 80145392948081//50400000000000000000 (•((•((••)(•(••))))•)) 
Product at (4, 5) is -825144515547//2500000000000000 ⋅ ((1((23)(4(56))))•) ⋅ (((23)(4(6(5•))))1) = -275048171849//8400000000000000000 (•(((••)(•(•(••))))•))
Product at (4, 6) is -1650289023059//5000000000000000 ⋅ ((1((23)(4(56))))•) ⋅ (((23)(4(•(56))))1) = -1650289023059//50400000000000000000 (•(((••)(•(•(••))))•))
Product at (4, 7) is -14063229305769//10000000000000000 ⋅ ((1((23)(4(56))))•) ⋅ (1((3(2•))(4(56)))) = -669677585989//2400000000000000000 (•(•((•(••))(•(••)))))
Product at (4, 8) is 5429485621429//1000000000000000 ⋅ ((1((23)(4(56))))•) ⋅ (((23)(4(56)))(1•)) = 5429485621429//5040000000000000000 (•(((••)(•(••)))(••)))
Product at (4, 9) is -1697134638433//5000000000000000 ⋅ ((1((23)(4(56))))•) ⋅ (((23)(•(4(56))))1) = -1697134638433//50400000000000000000 (•(((••)(•(•(••))))•))
Product at (4, 10) is -825144515547//2500000000000000 ⋅ ((1((23)(4(56))))•) ⋅ (((23)(4(5(6•))))1) = -275048171849//8400000000000000000 (•(((••)(•(•(••))))•))
Product at (4, 11) is -14063229305769//10000000000000000 ⋅ ((1((23)(4(56))))•) ⋅ (1((4(56))(•(23)))) = -669677585989//2400000000000000000 (•(•((•(••))(•(••)))))
Product at (5, 5) is 2932831206199//10000000000000000 ⋅ (((23)(4(6(5•))))1) ⋅ (((23)(4(6(5•))))1) = 2932831206199//33600000000000000000 (•((••)(•(•(•(••))))))
Product at (5, 6) is 104214558771//5000000000000000 ⋅ (((23)(4(6(5•))))1) ⋅ (((23)(4(•(56))))1) = 11579395419//5600000000000000000 (•((••)(•(•(•(••))))))
Product at (5, 7) is -398420513843//10000000000000000 ⋅ (((23)(4(6(5•))))1) ⋅ (1((3(2•))(4(56)))) = -398420513843//100800000000000000000 (•((•(•(••)))(•(••))))
Product at (5, 8) is -1170986345861//5000000000000000 ⋅ (((23)(4(6(5•))))1) ⋅ (((23)(4(56)))(1•)) = -1170986345861//25200000000000000000 (((••)(•(•(••))))(••))
Product at (5, 9) is 42623500187//2000000000000000 ⋅ (((23)(4(6(5•))))1) ⋅ (((23)(•(4(56))))1) = 42623500187//20160000000000000000 (•((••)(•(•(•(••))))))
Product at (5, 10) is 1569861363317//10000000000000000 ⋅ (((23)(4(6(5•))))1) ⋅ (((23)(4(5(6•))))1) = 1569861363317//25200000000000000000 (•((•((••)(••)))(••)))
Product at (5, 11) is -398420513843//10000000000000000 ⋅ (((23)(4(6(5•))))1) ⋅ (1((4(56))(•(23)))) = -398420513843//100800000000000000000 (•((•(•(••)))(•(••))))
Product at (6, 6) is 85885314997//200000000000000 ⋅ (((23)(4(•(56))))1) ⋅ (((23)(4(•(56))))1) = 85885314997//1008000000000000000 (•((••)(•(•(•(••)))))) + 85885314997//504000000000000000 (•((•((••)(••)))(••))) 
Product at (6, 7) is -398420516433//10000000000000000 ⋅ (((23)(4(•(56))))1) ⋅ (1((3(2•))(4(56)))) = -132806838811//33600000000000000000 (•((•(•(••)))(•(••))))
Product at (6, 8) is -1170986345861//5000000000000000 ⋅ (((23)(4(•(56))))1) ⋅ (((23)(4(56)))(1•)) = -1170986345861//25200000000000000000 (((••)(•(•(••))))(••))
Product at (6, 9) is 213115195699//10000000000000000 ⋅ (((23)(4(•(56))))1) ⋅ (((23)(•(4(56))))1) = 30445027957//14400000000000000000 (•((••)(•(•(•(••))))))
Product at (6, 10) is 104214558771//5000000000000000 ⋅ (((23)(4(•(56))))1) ⋅ (((23)(4(5(6•))))1) = 11579395419//5600000000000000000 (•((••)(•(•(•(••))))))
Product at (6, 11) is -398420516433//10000000000000000 ⋅ (((23)(4(•(56))))1) ⋅ (1((4(56))(•(23)))) = -132806838811//33600000000000000000 (•((•(•(••)))(•(••))))
Product at (7, 7) is 2601713934579//5000000000000000 ⋅ (1((3(2•))(4(56)))) ⋅ (1((3(2•))(4(56)))) = 867237978193//5600000000000000000 (•((•(•(••)))(•(••))))
Product at (7, 8) is -5927478364659//5000000000000000 ⋅ (1((3(2•))(4(56)))) ⋅ (((23)(4(56)))(1•)) = -1975826121553//4200000000000000000 ((••)((•(••))(•(••))))
Product at (7, 9) is -189529302421//5000000000000000 ⋅ (1((3(2•))(4(56)))) ⋅ (((23)(•(4(56))))1) = -189529302421//50400000000000000000 (•((•(•(••)))(•(••))))
Product at (7, 10) is -398420513843//10000000000000000 ⋅ (1((3(2•))(4(56)))) ⋅ (((23)(4(5(6•))))1) = -398420513843//100800000000000000000 (•((•(•(••)))(•(••))))
Product at (7, 11) is 636677771259//2000000000000000 ⋅ (1((3(2•))(4(56)))) ⋅ (1((4(56))(•(23)))) = 212225923753//6720000000000000000 (•((•(•(••)))(•(••))))
Product at (8, 8) is 5482130454630287//2500000000000000 ⋅ (((23)(4(56)))(1•)) ⋅ (((23)(4(56)))(1•)) = 5482130454630287//4200000000000000000 (((••)(•(••)))(•(••)))
Product at (8, 9) is -203285566149//1000000000000000 ⋅ (((23)(4(56)))(1•)) ⋅ (((23)(•(4(56))))1) = -67761855383//1680000000000000000 (((••)(•(•(••))))(••))
Product at (8, 10) is -1170986345861//5000000000000000 ⋅ (((23)(4(56)))(1•)) ⋅ (((23)(4(5(6•))))1) = -1170986345861//25200000000000000000 (((••)(•(•(••))))(••))
Product at (8, 11) is -5927478364659//5000000000000000 ⋅ (((23)(4(56)))(1•)) ⋅ (1((4(56))(•(23)))) = -1975826121553//4200000000000000000 ((••)((•(••))(•(••))))
Product at (9, 9) is 4301957562719//10000000000000000 ⋅ (((23)(•(4(56))))1) ⋅ (((23)(•(4(56))))1) = 4301957562719//50400000000000000000 (•(((••)(•(••)))(••))) + 4301957562719//50400000000000000000 (•((••)(•(•(•(••)))))) 
Product at (9, 10) is 42623500187//2000000000000000 ⋅ (((23)(•(4(56))))1) ⋅ (((23)(4(5(6•))))1) = 42623500187//20160000000000000000 (•((••)(•(•(•(••))))))
Product at (9, 11) is -189529302421//5000000000000000 ⋅ (((23)(•(4(56))))1) ⋅ (1((4(56))(•(23)))) = -189529302421//50400000000000000000 (•((•(•(••)))(•(••))))
Product at (10, 10) is 2932831206199//10000000000000000 ⋅ (((23)(4(5(6•))))1) ⋅ (((23)(4(5(6•))))1) = 2932831206199//33600000000000000000 (•((••)(•(•(•(••))))))
Product at (10, 11) is -398420513843//10000000000000000 ⋅ (((23)(4(5(6•))))1) ⋅ (1((4(56))(•(23)))) = -398420513843//100800000000000000000 (•((•(•(••)))(•(••))))
Product at (11, 11) is 6212937448757//10000000000000000 ⋅ (1((4(56))(•(23)))) ⋅ (1((4(56))(•(23)))) = 6212937448757//50400000000000000000 (•((•(•(••)))(•(••)))) + 6212937448757//25200000000000000000 (•(((••)(••))(•(••)))) 
Block (•((••)(•(••)))) total:
 -669880903496569//1260000000000000000 ((••)((••)((••)(••)))) -8986878707//25000000000000000 (((••)(•(•(••))))(••)) + 11733519160969//25200000000000000000 (•((•(•(••)))(•(••))))  + 47824589801206667//25200000000000000000 (•(((••)(•(••)))(••)))  + 18450925363819//50400000000000000000 (•((••)(•(•(•(••))))))  + 196163201660221//50400000000000000000 ((•((••)(•(••))))(••))  -13324848843917//25200000000000000000 (•(((••)(•(•(••))))•)) + 374627689751479//25200000000000000000 (•(((••)(••))(•(••))))  + 5482130454630287//4200000000000000000 (((••)(•(••)))(•(••)))  + 1520647291077//350000000000000000 (•((•((••)(•(••))))•))  -97944009936307//2100000000000000000 ((•((••)((••)(••))))•) -4027492723261//1200000000000000000 (•(•((•(••))(•(••))))) -1975826121553//700000000000000000 ((••)((•(••))(•(••)))) + 3761899531309//3150000000000000000 (•((•((••)(••)))(••))) >=0

Block of type ((••)((•(••))(•(••)))) with flags:
((12)((3(45))(6(78))))
PSD matrix:
21352313//10000000
Nonzero flag products:
Product at (1, 1) is 21352313//10000000 ⋅ ((12)((3(45))(6(78)))) ⋅ ((12)((3(45))(6(78)))) = 21352313//25200000000 ((••)((•(••))(•(••))))
Block ((••)((•(••))(•(••)))) total:
 21352313//25200000000 ((••)((•(••))(•(••))))>=0

Block of type (•((•((••)(•(••))))•)) with flags:
(1((2((34)(5(67))))8))
PSD matrix:
225073//100000000
Nonzero flag products:
Product at (1, 1) is 225073//100000000 ⋅ (1((2((34)(5(67))))8)) ⋅ (1((2((34)(5(67))))8)) = 225073//1008000000000 (•((•((••)(•(••))))•))
Block (•((•((••)(•(••))))•)) total:
 225073//1008000000000 (•((•((••)(•(••))))•))>=0

Block of type ((•((••)(••)))•) with flags:
((1((45)(3(2•))))6)
((1((23)(4(5•))))6)
((1((23)(5(4•))))6)
(6((•((23)(45)))1))
(•((1((23)(45)))6))
((1((23)(•(45))))6)
((1((45)(•(23))))6)
((1((45)(2(3•))))6)
(6((1((23)(45)))•))
((1((23)(45)))(6•))
(6((1•)((23)(45))))
PSD matrix:
11×11 Matrix{Rational{BigInt}}:
 10273197601617//10000000000000000  -7141197539537//10000000000000000  -7141197539537//10000000000000000   -942408340949//10000000000000000    -235982824313//2500000000000000   -1428239674369//2000000000000000    5162112423229//10000000000000000   3856416701717//5000000000000000     -47084075011//500000000000000         155125739703//2000000000000000      1439723097621//5000000000000000
 -7141197539537//10000000000000000  10273197603073//10000000000000000   7712833405401//10000000000000000   -188481741897//2000000000000000     -235980867369//2500000000000000    1032422484937//2000000000000000   -7141196708251//10000000000000000   -446324846253//625000000000000     -470841761079//5000000000000000        775628705981//10000000000000000     2879446205423//10000000000000000
 -7141197539537//10000000000000000   7712833405401//10000000000000000  10273197603073//10000000000000000   -188481741897//2000000000000000     -235980867369//2500000000000000    1032422484937//2000000000000000   -7141196708251//10000000000000000   -446324846253//625000000000000     -470841761079//5000000000000000        775628705981//10000000000000000     2879446205423//10000000000000000
  -942408340949//10000000000000000   -188481741897//2000000000000000    -188481741897//2000000000000000    1608487914453//400000000000000      -934808092903//1000000000000000    -471204348627//5000000000000000    -471204164359//5000000000000000    -471204164359//5000000000000000   -9352148907329//10000000000000000      3796753323521//10000000000000000     4574650916659//10000000000000000
  -235982824313//2500000000000000    -235980867369//2500000000000000    -235980867369//2500000000000000    -934808092903//1000000000000000    20161361232867//5000000000000000    -943923532937//10000000000000000   -943931360713//10000000000000000   -943931360713//10000000000000000  -1883642048791//2000000000000000     -22282655416239//10000000000000000   -16143989070271//5000000000000000
 -1428239674369//2000000000000000    1032422484937//2000000000000000    1032422484937//2000000000000000    -471204348627//5000000000000000     -943923532937//10000000000000000    801495054811//625000000000000    -3570598770279//5000000000000000   -1428239674471//2000000000000000    -470841707023//5000000000000000         15516174797//200000000000000        575878288969//2000000000000000
  5162112423229//10000000000000000  -7141196708251//10000000000000000  -7141196708251//10000000000000000   -471204164359//5000000000000000     -943931360713//10000000000000000  -3570598770279//5000000000000000       1252336023//976562500000        5162112422719//10000000000000000   -235420348027//2500000000000000         24244022887//312500000000000        359923929333//1250000000000000
  3856416701717//5000000000000000    -446324846253//625000000000000     -446324846253//625000000000000     -471204164359//5000000000000000     -943931360713//10000000000000000  -1428239674471//2000000000000000    5162112422719//10000000000000000   2568299400149//2500000000000000    -235420348027//2500000000000000         24244022887//312500000000000        359923929333//1250000000000000
   -47084075011//500000000000000     -470841761079//5000000000000000    -470841761079//5000000000000000   -9352148907329//10000000000000000   -1883642048791//2000000000000000    -470841707023//5000000000000000    -235420348027//2500000000000000    -235420348027//2500000000000000    1611534729423//400000000000000        2061706238863//2000000000000000     -4491415782599//1250000000000000
   155125739703//2000000000000000     775628705981//10000000000000000    775628705981//10000000000000000   3796753323521//10000000000000000  -22282655416239//10000000000000000     15516174797//200000000000000       24244022887//312500000000000       24244022887//312500000000000     2061706238863//2000000000000000   34271832083022191//10000000000000000  -374491601969281//1000000000000000
  1439723097621//5000000000000000    2879446205423//10000000000000000   2879446205423//10000000000000000   4574650916659//10000000000000000  -16143989070271//5000000000000000     575878288969//2000000000000000     359923929333//1250000000000000     359923929333//1250000000000000   -4491415782599//1250000000000000    -374491601969281//1000000000000000   5774726925682429//2500000000000000
With Cholesky factorization:
11×11 Matrix{Rational{BigInt}}:
  -19503//5000000      75907//10000000   209761//25000000  -831797//100000000  -382453//50000000     367249//100000000  -54511//2000000        -983//100000000         1//390625         20133//100000000         511//100000000
  -19503//5000000     209761//25000000   -75907//10000000  -382453//50000000    831797//100000000    367249//100000000   54511//2000000        -123//12500000         51//20000000       20133//100000000         511//100000000
  -19503//5000000    -209761//25000000    75907//10000000  -382453//50000000    831797//100000000    367249//100000000   54511//2000000        -123//12500000         51//20000000       20133//100000000         511//100000000
 -107217//100000000         0                  0                  0                   0             -106667//4000000         1//100000000   2875909//50000000      33909//50000000       37251//100000000      -12231//100000000
 -107177//100000000         0                  0                  0                   0            -2674361//100000000        0            -2806153//100000000  -5021623//100000000     -50521//20000000        63461//100000000
  -19503//5000000           0                  0           1529813//100000000  -831797//50000000     367249//100000000   54511//2000000        -123//12500000         51//20000000       20133//100000000          51//10000000
  -19503//5000000           0                  0            831797//50000000   1529813//100000000    367249//100000000  -54511//2000000        -983//100000000         1//390625         20133//100000000          51//10000000
  -19503//5000000     -75907//10000000  -209761//25000000  -831797//100000000  -382453//50000000     367249//100000000  -54511//2000000        -983//100000000         1//390625         20133//100000000          51//10000000
  -26793//25000000          0                  0                  0                   0            -2677487//100000000        0            -2926491//100000000   4948429//100000000    -106017//50000000        -6757//6250000
       7//25000000          0                  0                  0                   0               -1553//100000000        0               -1343//50000000       -239//5000000     43123521//100000000  -180033869//100000000
       1//100000000         0                  0                  0                   0               -7909//100000000        0               -1007//10000000       -111//100000000  141775127//100000000    27380289//50000000
Nonzero flag products:
Product at (1, 1) is 10273197601617//10000000000000000 ⋅ ((1((45)(3(2•))))6) ⋅ ((1((45)(3(2•))))6) = 3424399200539//11200000000000000000 (•(((••)(•(•(••))))•))
Product at (1, 2) is -7141197539537//10000000000000000 ⋅ ((1((45)(3(2•))))6) ⋅ ((1((23)(4(5•))))6) = -7141197539537//50400000000000000000 (•(•((•(••))(•(••)))))
Product at (1, 3) is -7141197539537//10000000000000000 ⋅ ((1((45)(3(2•))))6) ⋅ ((1((23)(5(4•))))6) = -7141197539537//50400000000000000000 (•(•((•(••))(•(••)))))
Product at (1, 4) is -942408340949//10000000000000000 ⋅ ((1((45)(3(2•))))6) ⋅ (6((•((23)(45)))1)) = -942408340949//100800000000000000000 (•((•((••)(•(••))))•))
Product at (1, 5) is -235982824313//2500000000000000 ⋅ ((1((45)(3(2•))))6) ⋅ (•((1((23)(45)))6)) = -235982824313//25200000000000000000 (•((•((••)(•(••))))•))
Product at (1, 6) is -1428239674369//2000000000000000 ⋅ ((1((45)(3(2•))))6) ⋅ ((1((23)(•(45))))6) = -1428239674369//10080000000000000000 (•(•((•(••))(•(••)))))
Product at (1, 7) is 5162112423229//10000000000000000 ⋅ ((1((45)(3(2•))))6) ⋅ ((1((45)(•(23))))6) = 5162112423229//100800000000000000000 (•(((••)(•(•(••))))•))
Product at (1, 8) is 3856416701717//5000000000000000 ⋅ ((1((45)(3(2•))))6) ⋅ ((1((45)(2(3•))))6) = 3856416701717//12600000000000000000 ((•((••)((••)(••))))•)
Product at (1, 9) is -47084075011//500000000000000 ⋅ ((1((45)(3(2•))))6) ⋅ (6((1((23)(45)))•)) = -47084075011//5040000000000000000 (•((•((••)(•(••))))•))
Product at (1, 10) is 155125739703//2000000000000000 ⋅ ((1((45)(3(2•))))6) ⋅ ((1((23)(45)))(6•)) = 51708579901//3360000000000000000 ((•((••)(•(••))))(••))
Product at (1, 11) is 1439723097621//5000000000000000 ⋅ ((1((45)(3(2•))))6) ⋅ (6((1•)((23)(45)))) = 159969233069//2800000000000000000 (•(((••)(•(••)))(••)))
Product at (2, 2) is 10273197603073//10000000000000000 ⋅ ((1((23)(4(5•))))6) ⋅ ((1((23)(4(5•))))6) = 10273197603073//33600000000000000000 (•(((••)(•(•(••))))•))
Product at (2, 3) is 7712833405401//10000000000000000 ⋅ ((1((23)(4(5•))))6) ⋅ ((1((23)(5(4•))))6) = 856981489489//2800000000000000000 ((•((••)((••)(••))))•)
Product at (2, 4) is -188481741897//2000000000000000 ⋅ ((1((23)(4(5•))))6) ⋅ (6((•((23)(45)))1)) = -62827247299//6720000000000000000 (•((•((••)(•(••))))•))
Product at (2, 5) is -235980867369//2500000000000000 ⋅ ((1((23)(4(5•))))6) ⋅ (•((1((23)(45)))6)) = -78660289123//8400000000000000000 (•((•((••)(•(••))))•))
Product at (2, 6) is 1032422484937//2000000000000000 ⋅ ((1((23)(4(5•))))6) ⋅ ((1((23)(•(45))))6) = 1032422484937//20160000000000000000 (•(((••)(•(•(••))))•))
Product at (2, 7) is -7141196708251//10000000000000000 ⋅ ((1((23)(4(5•))))6) ⋅ ((1((45)(•(23))))6) = -7141196708251//50400000000000000000 (•(•((•(••))(•(••)))))
Product at (2, 8) is -446324846253//625000000000000 ⋅ ((1((23)(4(5•))))6) ⋅ ((1((45)(2(3•))))6) = -148774948751//1050000000000000000 (•(•((•(••))(•(••)))))
Product at (2, 9) is -470841761079//5000000000000000 ⋅ ((1((23)(4(5•))))6) ⋅ (6((1((23)(45)))•)) = -52315751231//5600000000000000000 (•((•((••)(•(••))))•))
Product at (2, 10) is 775628705981//10000000000000000 ⋅ ((1((23)(4(5•))))6) ⋅ ((1((23)(45)))(6•)) = 775628705981//50400000000000000000 ((•((••)(•(••))))(••))
Product at (2, 11) is 2879446205423//10000000000000000 ⋅ ((1((23)(4(5•))))6) ⋅ (6((1•)((23)(45)))) = 2879446205423//50400000000000000000 (•(((••)(•(••)))(••)))
Product at (3, 3) is 10273197603073//10000000000000000 ⋅ ((1((23)(5(4•))))6) ⋅ ((1((23)(5(4•))))6) = 10273197603073//33600000000000000000 (•(((••)(•(•(••))))•))
Product at (3, 4) is -188481741897//2000000000000000 ⋅ ((1((23)(5(4•))))6) ⋅ (6((•((23)(45)))1)) = -62827247299//6720000000000000000 (•((•((••)(•(••))))•))
Product at (3, 5) is -235980867369//2500000000000000 ⋅ ((1((23)(5(4•))))6) ⋅ (•((1((23)(45)))6)) = -78660289123//8400000000000000000 (•((•((••)(•(••))))•))
Product at (3, 6) is 1032422484937//2000000000000000 ⋅ ((1((23)(5(4•))))6) ⋅ ((1((23)(•(45))))6) = 1032422484937//20160000000000000000 (•(((••)(•(•(••))))•))
Product at (3, 7) is -7141196708251//10000000000000000 ⋅ ((1((23)(5(4•))))6) ⋅ ((1((45)(•(23))))6) = -7141196708251//50400000000000000000 (•(•((•(••))(•(••)))))
Product at (3, 8) is -446324846253//625000000000000 ⋅ ((1((23)(5(4•))))6) ⋅ ((1((45)(2(3•))))6) = -148774948751//1050000000000000000 (•(•((•(••))(•(••)))))
Product at (3, 9) is -470841761079//5000000000000000 ⋅ ((1((23)(5(4•))))6) ⋅ (6((1((23)(45)))•)) = -52315751231//5600000000000000000 (•((•((••)(•(••))))•))
Product at (3, 10) is 775628705981//10000000000000000 ⋅ ((1((23)(5(4•))))6) ⋅ ((1((23)(45)))(6•)) = 775628705981//50400000000000000000 ((•((••)(•(••))))(••))
Product at (3, 11) is 2879446205423//10000000000000000 ⋅ ((1((23)(5(4•))))6) ⋅ (6((1•)((23)(45)))) = 2879446205423//50400000000000000000 (•(((••)(•(••)))(••)))
Product at (4, 4) is 1608487914453//400000000000000 ⋅ (6((•((23)(45)))1)) ⋅ (6((•((23)(45)))1)) = 76594662593//48000000000000000 (•(•((•((••)(••)))•))) + 76594662593//48000000000000000 ((•((••)((••)(••))))•) 
Product at (4, 5) is -934808092903//1000000000000000 ⋅ (6((•((23)(45)))1)) ⋅ (•((1((23)(45)))6)) = -934808092903//5040000000000000000 (•(•((•((••)(••)))•)))
Product at (4, 6) is -471204348627//5000000000000000 ⋅ (6((•((23)(45)))1)) ⋅ ((1((23)(•(45))))6) = -157068116209//16800000000000000000 (•((•((••)(•(••))))•))
Product at (4, 7) is -471204164359//5000000000000000 ⋅ (6((•((23)(45)))1)) ⋅ ((1((45)(•(23))))6) = -471204164359//50400000000000000000 (•((•((••)(•(••))))•))
Product at (4, 8) is -471204164359//5000000000000000 ⋅ (6((•((23)(45)))1)) ⋅ ((1((45)(2(3•))))6) = -471204164359//50400000000000000000 (•((•((••)(•(••))))•))
Product at (4, 9) is -9352148907329//10000000000000000 ⋅ (6((•((23)(45)))1)) ⋅ (6((1((23)(45)))•)) = -9352148907329//50400000000000000000 (•(•((•((••)(••)))•)))
Product at (4, 10) is 3796753323521//10000000000000000 ⋅ (6((•((23)(45)))1)) ⋅ ((1((23)(45)))(6•)) = 3796753323521//25200000000000000000 ((••)((•((••)(••)))•))
Product at (4, 11) is 4574650916659//10000000000000000 ⋅ (6((•((23)(45)))1)) ⋅ (6((1•)((23)(45)))) = 4574650916659//25200000000000000000 (•((•((••)(••)))(••)))
Product at (5, 5) is 20161361232867//5000000000000000 ⋅ (•((1((23)(45)))6)) ⋅ (•((1((23)(45)))6)) = 6720453744289//4200000000000000000 ((••)((•((••)(••)))•)) + 6720453744289//4200000000000000000 (•(•((•((••)(••)))•))) 
Product at (5, 6) is -943923532937//10000000000000000 ⋅ (•((1((23)(45)))6)) ⋅ ((1((23)(•(45))))6) = -134846218991//14400000000000000000 (•((•((••)(•(••))))•))
Product at (5, 7) is -943931360713//10000000000000000 ⋅ (•((1((23)(45)))6)) ⋅ ((1((45)(•(23))))6) = -943931360713//100800000000000000000 (•((•((••)(•(••))))•))
Product at (5, 8) is -943931360713//10000000000000000 ⋅ (•((1((23)(45)))6)) ⋅ ((1((45)(2(3•))))6) = -943931360713//100800000000000000000 (•((•((••)(•(••))))•))
Product at (5, 9) is -1883642048791//2000000000000000 ⋅ (•((1((23)(45)))6)) ⋅ (6((1((23)(45)))•)) = -1883642048791//10080000000000000000 (•(•((•((••)(••)))•)))
Product at (5, 10) is -22282655416239//10000000000000000 ⋅ (•((1((23)(45)))6)) ⋅ ((1((23)(45)))(6•)) = -7427551805413//8400000000000000000 (•((•((••)(••)))(••)))
Product at (5, 11) is -16143989070271//5000000000000000 ⋅ (•((1((23)(45)))6)) ⋅ (6((1•)((23)(45)))) = -16143989070271//12600000000000000000 ((•((••)((••)(••))))•)
Product at (6, 6) is 801495054811//625000000000000 ⋅ ((1((23)(•(45))))6) ⋅ ((1((23)(•(45))))6) = 801495054811//3150000000000000000 (•(((••)(•(•(••))))•)) + 801495054811//1575000000000000000 ((•((••)((••)(••))))•) 
Product at (6, 7) is -3570598770279//5000000000000000 ⋅ ((1((23)(•(45))))6) ⋅ ((1((45)(•(23))))6) = -1190199590093//8400000000000000000 (•(•((•(••))(•(••)))))
Product at (6, 8) is -1428239674471//2000000000000000 ⋅ ((1((23)(•(45))))6) ⋅ ((1((45)(2(3•))))6) = -1428239674471//10080000000000000000 (•(•((•(••))(•(••)))))
Product at (6, 9) is -470841707023//5000000000000000 ⋅ ((1((23)(•(45))))6) ⋅ (6((1((23)(45)))•)) = -470841707023//50400000000000000000 (•((•((••)(•(••))))•))
Product at (6, 10) is 15516174797//200000000000000 ⋅ ((1((23)(•(45))))6) ⋅ ((1((23)(45)))(6•)) = 15516174797//1008000000000000000 ((•((••)(•(••))))(••))
Product at (6, 11) is 575878288969//2000000000000000 ⋅ ((1((23)(•(45))))6) ⋅ (6((1•)((23)(45)))) = 575878288969//10080000000000000000 (•(((••)(•(••)))(••)))
Product at (7, 7) is 1252336023//976562500000 ⋅ ((1((45)(•(23))))6) ⋅ ((1((45)(•(23))))6) = 139148447//546875000000000 (•(((••)(•(•(••))))•)) + 139148447//273437500000000 ((•((••)((••)(••))))•) 
Product at (7, 8) is 5162112422719//10000000000000000 ⋅ ((1((45)(•(23))))6) ⋅ ((1((45)(2(3•))))6) = 737444631817//14400000000000000000 (•(((••)(•(•(••))))•))
Product at (7, 9) is -235420348027//2500000000000000 ⋅ ((1((45)(•(23))))6) ⋅ (6((1((23)(45)))•)) = -235420348027//25200000000000000000 (•((•((••)(•(••))))•))
Product at (7, 10) is 24244022887//312500000000000 ⋅ ((1((45)(•(23))))6) ⋅ ((1((23)(45)))(6•)) = 3463431841//225000000000000000 ((•((••)(•(••))))(••))
Product at (7, 11) is 359923929333//1250000000000000 ⋅ ((1((45)(•(23))))6) ⋅ (6((1•)((23)(45)))) = 119974643111//2100000000000000000 (•(((••)(•(••)))(••)))
Product at (8, 8) is 2568299400149//2500000000000000 ⋅ ((1((45)(2(3•))))6) ⋅ ((1((45)(2(3•))))6) = 366899914307//1200000000000000000 (•(((••)(•(•(••))))•))
Product at (8, 9) is -235420348027//2500000000000000 ⋅ ((1((45)(2(3•))))6) ⋅ (6((1((23)(45)))•)) = -235420348027//25200000000000000000 (•((•((••)(•(••))))•))
Product at (8, 10) is 24244022887//312500000000000 ⋅ ((1((45)(2(3•))))6) ⋅ ((1((23)(45)))(6•)) = 3463431841//225000000000000000 ((•((••)(•(••))))(••))
Product at (8, 11) is 359923929333//1250000000000000 ⋅ ((1((45)(2(3•))))6) ⋅ (6((1•)((23)(45)))) = 119974643111//2100000000000000000 (•(((••)(•(••)))(••)))
Product at (9, 9) is 1611534729423//400000000000000 ⋅ (6((1((23)(45)))•)) ⋅ (6((1((23)(45)))•)) = 537178243141//336000000000000000 (•(•((•((••)(••)))•))) + 537178243141//336000000000000000 (•((•((••)(••)))(••))) 
Product at (9, 10) is 2061706238863//2000000000000000 ⋅ (6((1((23)(45)))•)) ⋅ ((1((23)(45)))(6•)) = 2061706238863//5040000000000000000 ((••)((•((••)(••)))•))
Product at (9, 11) is -4491415782599//1250000000000000 ⋅ (6((1((23)(45)))•)) ⋅ (6((1•)((23)(45)))) = -4491415782599//3150000000000000000 ((•((••)((••)(••))))•)
Product at (10, 10) is 34271832083022191//10000000000000000 ⋅ ((1((23)(45)))(6•)) ⋅ ((1((23)(45)))(6•)) = 4895976011860313//1200000000000000000 ((•((••)(••)))(•(••)))
Product at (10, 11) is -374491601969281//1000000000000000 ⋅ ((1((23)(45)))(6•)) ⋅ (6((1•)((23)(45)))) = -374491601969281//1260000000000000000 ((••)((••)((••)(••))))
Product at (11, 11) is 5774726925682429//2500000000000000 ⋅ (6((1•)((23)(45)))) ⋅ (6((1•)((23)(45)))) = 5774726925682429//2100000000000000000 (•(((••)(••))(•(••))))
Block ((•((••)(••)))•) total:
 -374491601969281//630000000000000000 ((••)((••)((••)(••)))) + 4895976011860313//1200000000000000000 ((•((••)(••)))(•(••)))  + 822691091441//1200000000000000000 (•(((••)(•(••)))(••)))  + 34266645750703//12600000000000000000 ((••)((•((••)(••)))•))  + 1158810606029//315000000000000000 (•(•((•((••)(••)))•)))  + 310287487673//1680000000000000000 ((•((••)(•(••))))(••))  + 43174190824141//20160000000000000000 (•(((••)(•(•(••))))•))  + 5774726925682429//2100000000000000000 (•(((••)(••))(•(••))))  -2828018391329//8400000000000000000 (•((•((••)(•(••))))•)) -1891773122437//1200000000000000000 ((•((••)((••)(••))))•) -6427077786043//2520000000000000000 (•(•((•(••))(•(••))))) + 974471847283//5040000000000000000 (•((•((••)(••)))(••))) >=0

Block of type (•((•(•(••)))(•(••)))) with flags:
(1((2(3(45)))(6(78))))
PSD matrix:
30291//100000000
Nonzero flag products:
Product at (1, 1) is 30291//100000000 ⋅ (1((2(3(45)))(6(78)))) ⋅ (1((2(3(45)))(6(78)))) = 10097//336000000000 (•((•(•(••)))(•(••))))
Block (•((•(•(••)))(•(••)))) total:
 10097//336000000000 (•((•(•(••)))(•(••))))>=0

Block of type (•(((••)(•(••)))(••))) with flags:
(1(((23)(4(56)))(78)))
PSD matrix:
225649639//100000000
Nonzero flag products:
Product at (1, 1) is 225649639//100000000 ⋅ (1(((23)(4(56)))(78))) ⋅ (1(((23)(4(56)))(78))) = 225649639//504000000000 (•(((••)(•(••)))(••)))
Block (•(((••)(•(••)))(••))) total:
 225649639//504000000000 (•(((••)(•(••)))(••)))>=0

Block of type (•(•(•(•(••))))) with flags:
((1•)(2(3(4(56)))))
(1(2(•(3(4(56))))))
(•(1(2(3(4(56))))))
(1(2(3(4(5(6•))))))
((2((3•)(4(56))))1)
(1(2(3(4(•(56))))))
(1(•(2(3(4(56))))))
(((2•)(3(4(56))))1)
(1(2(3(4(6(5•))))))
(1(2(3(•(4(56))))))
(1((3((4•)(56)))2))
PSD matrix:
11×11 Matrix{Rational{BigInt}}:
  327874528923//2500000000000000   -258471311729//10000000000000000   317115550251//10000000000000000  -234616429051//5000000000000000    480505160793//10000000000000000  -234616429051//5000000000000000    -60055428323//5000000000000000    243544722259//5000000000000000   -234616429051//5000000000000000   -205157237289//5000000000000000    540294698997//10000000000000000
 -258471311729//10000000000000000  1845919708683//10000000000000000   -94651079361//5000000000000000    -51507856401//2500000000000000     77724034243//10000000000000000   -51507856401//2500000000000000   -158856913417//10000000000000000  -209717300731//10000000000000000   -51507856401//2500000000000000   -193547637863//10000000000000000     1910950883//2500000000000000
  317115550251//10000000000000000   -94651079361//5000000000000000   1144210515141//10000000000000000  -154128166063//5000000000000000     59692502949//2500000000000000   -154128166063//5000000000000000    -57742614133//5000000000000000     52105621947//2500000000000000   -154128166063//5000000000000000   -138639738173//5000000000000000    222419079909//10000000000000000
 -234616429051//5000000000000000    -51507856401//2500000000000000   -154128166063//5000000000000000    401450531699//2500000000000000   -114804851963//2500000000000000     -1590314803//125000000000000    -237468699411//10000000000000000  -187697419511//5000000000000000    345745229709//5000000000000000    -30793775061//2000000000000000    -73116871529//1250000000000000
  480505160793//10000000000000000    77724034243//10000000000000000    59692502949//2500000000000000   -114804851963//2500000000000000   2432839362593//10000000000000000  -114804851963//2500000000000000     66229065059//5000000000000000    372639119921//10000000000000000  -114804851963//2500000000000000   -203068111737//5000000000000000     28120239621//625000000000000
 -234616429051//5000000000000000    -51507856401//2500000000000000   -154128166063//5000000000000000     -1590314803//125000000000000    -114804851963//2500000000000000   1212258885227//5000000000000000   -237468699411//10000000000000000  -187697419511//5000000000000000     -1590314803//125000000000000     -30793775061//2000000000000000    -73116871529//1250000000000000
  -60055428323//5000000000000000   -158856913417//10000000000000000   -57742614133//5000000000000000   -237468699411//10000000000000000    66229065059//5000000000000000   -237468699411//10000000000000000   754916899089//5000000000000000     17178610643//2000000000000000   -237468699411//10000000000000000  -218765891833//10000000000000000    41362832149//5000000000000000
  243544722259//5000000000000000   -209717300731//10000000000000000    52105621947//2500000000000000   -187697419511//5000000000000000    372639119921//10000000000000000  -187697419511//5000000000000000     17178610643//2000000000000000   1383231796013//10000000000000000  -187697419511//5000000000000000    -16471050739//500000000000000     412147575151//10000000000000000
 -234616429051//5000000000000000    -51507856401//2500000000000000   -154128166063//5000000000000000    345745229709//5000000000000000   -114804851963//2500000000000000     -1590314803//125000000000000    -237468699411//10000000000000000  -187697419511//5000000000000000    401450531699//2500000000000000    -30793775061//2000000000000000    -73116871529//1250000000000000
 -205157237289//5000000000000000   -193547637863//10000000000000000  -138639738173//5000000000000000    -30793775061//2000000000000000   -203068111737//5000000000000000    -30793775061//2000000000000000   -218765891833//10000000000000000   -16471050739//500000000000000     -30793775061//2000000000000000   2252993223507//10000000000000000   -83387587077//10000000000000000
  540294698997//10000000000000000     1910950883//2500000000000000    222419079909//10000000000000000   -73116871529//1250000000000000     28120239621//625000000000000     -73116871529//1250000000000000     41362832149//5000000000000000    412147575151//10000000000000000   -73116871529//1250000000000000    -83387587077//10000000000000000  8004170577559//10000000000000000
With Cholesky factorization:
11×11 Matrix{Rational{BigInt}}:
 -117543//50000000    624097//100000000         0             -63463//100000000  -354737//100000000    119273//50000000     21491//6250000       21597//100000000         0            -336049//50000000    165489//50000000
  -83961//50000000    -46261//100000000         0             -86167//100000000   -65181//50000000     171157//50000000    -25839//2000000      -37987//100000000         0             -28397//50000000      6719//50000000
  -82551//50000000   -439289//100000000         0             175783//25000000   -320157//100000000     29277//12500000    125681//50000000       9691//100000000         0            -426929//100000000   163339//100000000
  -81757//50000000    -23469//50000000    676133//100000000   -35533//50000000    -14007//25000000    -256919//100000000    84001//100000000     13943//3125000    -652143//100000000    68539//12500000   -168407//50000000
  -15761//50000000    -61561//100000000         0             -10201//100000000     1821//10000000   -1013631//100000000  -272633//100000000     30903//100000000         0            -274547//25000000    172389//50000000
  -81757//50000000    -23469//50000000          0             -35533//50000000    -14007//25000000    -256919//100000000    84001//100000000     13943//3125000     652143//50000000     68539//12500000   -168407//50000000
  -34169//20000000     16071//50000000          0                711//625000     1173511//100000000    153857//100000000     8761//12500000      -6101//100000000         0            -236093//100000000    14397//20000000
  -41831//50000000   -465243//100000000         0            -140449//20000000    -58729//100000000     79567//25000000     44459//12500000      19019//100000000         0            -301357//50000000    267883//100000000
  -81757//50000000    -23469//50000000   -676133//100000000   -35533//50000000    -14007//25000000    -256919//100000000    84001//100000000     13943//3125000    -652143//100000000    68539//12500000   -168407//50000000
 -164583//100000000    -9577//20000000          0             -74399//100000000   -12929//20000000    -283437//100000000    62077//50000000   -1347409//100000000         0              21759//4000000     -10253//12500000
     -47//500000      -15121//100000000         0               2313//50000000     12427//100000000    -13637//25000000     -8779//50000000     114047//100000000         0              10431//2000000     347207//12500000
Nonzero flag products:
Product at (1, 1) is 327874528923//2500000000000000 ⋅ ((1•)(2(3(4(56))))) ⋅ ((1•)(2(3(4(56))))) = 109291509641//2800000000000000000 ((•(•(•(••))))(•(••)))
Product at (1, 2) is -258471311729//10000000000000000 ⋅ ((1•)(2(3(4(56))))) ⋅ (1(2(•(3(4(56)))))) = -258471311729//100800000000000000000 ((••)(•(•(•(•(••))))))
Product at (1, 3) is 317115550251//10000000000000000 ⋅ ((1•)(2(3(4(56))))) ⋅ (•(1(2(3(4(56)))))) = 35235061139//11200000000000000000 (•((••)(•(•(•(••))))))
Product at (1, 4) is -234616429051//5000000000000000 ⋅ ((1•)(2(3(4(56))))) ⋅ (1(2(3(4(5(6•)))))) = -234616429051//50400000000000000000 ((••)(•(•(•(•(••))))))
Product at (1, 5) is 480505160793//10000000000000000 ⋅ ((1•)(2(3(4(56))))) ⋅ ((2((3•)(4(56))))1) = 22881198133//2400000000000000000 ((•((••)(•(••))))(••))
Product at (1, 6) is -234616429051//5000000000000000 ⋅ ((1•)(2(3(4(56))))) ⋅ (1(2(3(4(•(56)))))) = -234616429051//50400000000000000000 ((••)(•(•(•(•(••))))))
Product at (1, 7) is -60055428323//5000000000000000 ⋅ ((1•)(2(3(4(56))))) ⋅ (1(•(2(3(4(56)))))) = -60055428323//50400000000000000000 ((••)(•(•(•(•(••))))))
Product at (1, 8) is 243544722259//5000000000000000 ⋅ ((1•)(2(3(4(56))))) ⋅ (((2•)(3(4(56))))1) = 243544722259//25200000000000000000 (((••)(•(•(••))))(••))
Product at (1, 9) is -234616429051//5000000000000000 ⋅ ((1•)(2(3(4(56))))) ⋅ (1(2(3(4(6(5•)))))) = -234616429051//50400000000000000000 ((••)(•(•(•(•(••))))))
Product at (1, 10) is -205157237289//5000000000000000 ⋅ ((1•)(2(3(4(56))))) ⋅ (1(2(3(•(4(56)))))) = -68385745763//16800000000000000000 ((••)(•(•(•(•(••))))))
Product at (1, 11) is 540294698997//10000000000000000 ⋅ ((1•)(2(3(4(56))))) ⋅ (1((3((4•)(56)))2)) = 60032744333//2800000000000000000 ((••)((•((••)(••)))•))
Product at (2, 2) is 1845919708683//10000000000000000 ⋅ (1(2(•(3(4(56)))))) ⋅ (1(2(•(3(4(56)))))) = 615306569561//33600000000000000000 (•(•(•(•(•(•(••))))))) + 615306569561//33600000000000000000 (•(((••)(•(•(••))))•)) 
Product at (2, 3) is -94651079361//5000000000000000 ⋅ (1(2(•(3(4(56)))))) ⋅ (•(1(2(3(4(56)))))) = -31550359787//33600000000000000000 (•(•(•(•(•(•(••)))))))
Product at (2, 4) is -51507856401//2500000000000000 ⋅ (1(2(•(3(4(56)))))) ⋅ (1(2(3(4(5(6•)))))) = -17169285467//16800000000000000000 (•(•(•(•(•(•(••)))))))
Product at (2, 5) is 77724034243//10000000000000000 ⋅ (1(2(•(3(4(56)))))) ⋅ ((2((3•)(4(56))))1) = 77724034243//100800000000000000000 (•((•((••)(•(••))))•))
Product at (2, 6) is -51507856401//2500000000000000 ⋅ (1(2(•(3(4(56)))))) ⋅ (1(2(3(4(•(56)))))) = -17169285467//16800000000000000000 (•(•(•(•(•(•(••)))))))
Product at (2, 7) is -158856913417//10000000000000000 ⋅ (1(2(•(3(4(56)))))) ⋅ (1(•(2(3(4(56)))))) = -158856913417//201600000000000000000 (•(•(•(•(•(•(••)))))))
Product at (2, 8) is -209717300731//10000000000000000 ⋅ (1(2(•(3(4(56)))))) ⋅ (((2•)(3(4(56))))1) = -209717300731//100800000000000000000 (•((••)(•(•(•(••))))))
Product at (2, 9) is -51507856401//2500000000000000 ⋅ (1(2(•(3(4(56)))))) ⋅ (1(2(3(4(6(5•)))))) = -17169285467//16800000000000000000 (•(•(•(•(•(•(••)))))))
Product at (2, 10) is -193547637863//10000000000000000 ⋅ (1(2(•(3(4(56)))))) ⋅ (1(2(3(•(4(56)))))) = -193547637863//201600000000000000000 (•(•(•(•(•(•(••)))))))
Product at (2, 11) is 1910950883//2500000000000000 ⋅ (1(2(•(3(4(56)))))) ⋅ (1((3((4•)(56)))2)) = 1910950883//12600000000000000000 (•(•((•((••)(••)))•)))
Product at (3, 3) is 1144210515141//10000000000000000 ⋅ (•(1(2(3(4(56)))))) ⋅ (•(1(2(3(4(56)))))) = 381403505047//33600000000000000000 (•(•(•(•(•(•(••))))))) + 381403505047//33600000000000000000 ((••)(•(•(•(•(••)))))) 
Product at (3, 4) is -154128166063//5000000000000000 ⋅ (•(1(2(3(4(56)))))) ⋅ (1(2(3(4(5(6•)))))) = -154128166063//100800000000000000000 (•(•(•(•(•(•(••)))))))
Product at (3, 5) is 59692502949//2500000000000000 ⋅ (•(1(2(3(4(56)))))) ⋅ ((2((3•)(4(56))))1) = 19897500983//8400000000000000000 (•((•((••)(•(••))))•))
Product at (3, 6) is -154128166063//5000000000000000 ⋅ (•(1(2(3(4(56)))))) ⋅ (1(2(3(4(•(56)))))) = -154128166063//100800000000000000000 (•(•(•(•(•(•(••)))))))
Product at (3, 7) is -57742614133//5000000000000000 ⋅ (•(1(2(3(4(56)))))) ⋅ (1(•(2(3(4(56)))))) = -57742614133//100800000000000000000 (•(•(•(•(•(•(••)))))))
Product at (3, 8) is 52105621947//2500000000000000 ⋅ (•(1(2(3(4(56)))))) ⋅ (((2•)(3(4(56))))1) = 17368540649//8400000000000000000 (•(((••)(•(•(••))))•))
Product at (3, 9) is -154128166063//5000000000000000 ⋅ (•(1(2(3(4(56)))))) ⋅ (1(2(3(4(6(5•)))))) = -154128166063//100800000000000000000 (•(•(•(•(•(•(••)))))))
Product at (3, 10) is -138639738173//5000000000000000 ⋅ (•(1(2(3(4(56)))))) ⋅ (1(2(3(•(4(56)))))) = -138639738173//100800000000000000000 (•(•(•(•(•(•(••)))))))
Product at (3, 11) is 222419079909//10000000000000000 ⋅ (•(1(2(3(4(56)))))) ⋅ (1((3((4•)(56)))2)) = 24713231101//5600000000000000000 (•(•((•((••)(••)))•)))
Product at (4, 4) is 401450531699//2500000000000000 ⋅ (1(2(3(4(5(6•)))))) ⋅ (1(2(3(4(5(6•)))))) = 57350075957//2400000000000000000 (•(•(•(•(•(•(••)))))))
Product at (4, 5) is -114804851963//2500000000000000 ⋅ (1(2(3(4(5(6•)))))) ⋅ ((2((3•)(4(56))))1) = -114804851963//25200000000000000000 (•(((••)(•(•(••))))•))
Product at (4, 6) is -1590314803//125000000000000 ⋅ (1(2(3(4(5(6•)))))) ⋅ (1(2(3(4(•(56)))))) = -227187829//360000000000000000 (•(•(•(•(•(•(••)))))))
Product at (4, 7) is -237468699411//10000000000000000 ⋅ (1(2(3(4(5(6•)))))) ⋅ (1(•(2(3(4(56)))))) = -79156233137//67200000000000000000 (•(•(•(•(•(•(••)))))))
Product at (4, 8) is -187697419511//5000000000000000 ⋅ (1(2(3(4(5(6•)))))) ⋅ (((2•)(3(4(56))))1) = -26813917073//7200000000000000000 (•((••)(•(•(•(••))))))
Product at (4, 9) is 345745229709//5000000000000000 ⋅ (1(2(3(4(5(6•)))))) ⋅ (1(2(3(4(6(5•)))))) = 115248409903//8400000000000000000 (•(•((•((••)(••)))•)))
Product at (4, 10) is -30793775061//2000000000000000 ⋅ (1(2(3(4(5(6•)))))) ⋅ (1(2(3(•(4(56)))))) = -1466370241//1920000000000000000 (•(•(•(•(•(•(••)))))))
Product at (4, 11) is -73116871529//1250000000000000 ⋅ (1(2(3(4(5(6•)))))) ⋅ (1((3((4•)(56)))2)) = -73116871529//12600000000000000000 (•((•((••)(•(••))))•))
Product at (5, 5) is 2432839362593//10000000000000000 ⋅ ((2((3•)(4(56))))1) ⋅ ((2((3•)(4(56))))1) = 2432839362593//16800000000000000000 (•(•((•(••))(•(••)))))
Product at (5, 6) is -114804851963//2500000000000000 ⋅ ((2((3•)(4(56))))1) ⋅ (1(2(3(4(•(56)))))) = -114804851963//25200000000000000000 (•(((••)(•(•(••))))•))
Product at (5, 7) is 66229065059//5000000000000000 ⋅ ((2((3•)(4(56))))1) ⋅ (1(•(2(3(4(56)))))) = 66229065059//50400000000000000000 (•((•((••)(•(••))))•))
Product at (5, 8) is 372639119921//10000000000000000 ⋅ ((2((3•)(4(56))))1) ⋅ (((2•)(3(4(56))))1) = 372639119921//50400000000000000000 (•(((••)(•(••)))(••)))
Product at (5, 9) is -114804851963//2500000000000000 ⋅ ((2((3•)(4(56))))1) ⋅ (1(2(3(4(6(5•)))))) = -114804851963//25200000000000000000 (•(((••)(•(•(••))))•))
Product at (5, 10) is -203068111737//5000000000000000 ⋅ ((2((3•)(4(56))))1) ⋅ (1(2(3(•(4(56)))))) = -67689370579//16800000000000000000 (•(((••)(•(•(••))))•))
Product at (5, 11) is 28120239621//625000000000000 ⋅ ((2((3•)(4(56))))1) ⋅ (1((3((4•)(56)))2)) = 3124471069//175000000000000000 ((•((••)((••)(••))))•)
Product at (6, 6) is 1212258885227//5000000000000000 ⋅ (1(2(3(4(•(56)))))) ⋅ (1(2(3(4(•(56)))))) = 1212258885227//50400000000000000000 (•(•(•(•(•(•(••))))))) + 1212258885227//25200000000000000000 (•(•((•((••)(••)))•))) 
Product at (6, 7) is -237468699411//10000000000000000 ⋅ (1(2(3(4(•(56)))))) ⋅ (1(•(2(3(4(56)))))) = -79156233137//67200000000000000000 (•(•(•(•(•(•(••)))))))
Product at (6, 8) is -187697419511//5000000000000000 ⋅ (1(2(3(4(•(56)))))) ⋅ (((2•)(3(4(56))))1) = -26813917073//7200000000000000000 (•((••)(•(•(•(••))))))
Product at (6, 9) is -1590314803//125000000000000 ⋅ (1(2(3(4(•(56)))))) ⋅ (1(2(3(4(6(5•)))))) = -227187829//360000000000000000 (•(•(•(•(•(•(••)))))))
Product at (6, 10) is -30793775061//2000000000000000 ⋅ (1(2(3(4(•(56)))))) ⋅ (1(2(3(•(4(56)))))) = -1466370241//1920000000000000000 (•(•(•(•(•(•(••)))))))
Product at (6, 11) is -73116871529//1250000000000000 ⋅ (1(2(3(4(•(56)))))) ⋅ (1((3((4•)(56)))2)) = -73116871529//12600000000000000000 (•((•((••)(•(••))))•))
Product at (7, 7) is 754916899089//5000000000000000 ⋅ (1(•(2(3(4(56)))))) ⋅ (1(•(2(3(4(56)))))) = 251638966363//16800000000000000000 (•(•(•(•(•(•(••))))))) + 251638966363//16800000000000000000 (•((••)(•(•(•(••)))))) 
Product at (7, 8) is 17178610643//2000000000000000 ⋅ (1(•(2(3(4(56)))))) ⋅ (((2•)(3(4(56))))1) = 17178610643//20160000000000000000 (•(((••)(•(•(••))))•))
Product at (7, 9) is -237468699411//10000000000000000 ⋅ (1(•(2(3(4(56)))))) ⋅ (1(2(3(4(6(5•)))))) = -79156233137//67200000000000000000 (•(•(•(•(•(•(••)))))))
Product at (7, 10) is -218765891833//10000000000000000 ⋅ (1(•(2(3(4(56)))))) ⋅ (1(2(3(•(4(56)))))) = -218765891833//201600000000000000000 (•(•(•(•(•(•(••)))))))
Product at (7, 11) is 41362832149//5000000000000000 ⋅ (1(•(2(3(4(56)))))) ⋅ (1((3((4•)(56)))2)) = 41362832149//25200000000000000000 (•(•((•((••)(••)))•)))
Product at (8, 8) is 1383231796013//10000000000000000 ⋅ (((2•)(3(4(56))))1) ⋅ (((2•)(3(4(56))))1) = 1383231796013//33600000000000000000 (•((•(•(••)))(•(••))))
Product at (8, 9) is -187697419511//5000000000000000 ⋅ (((2•)(3(4(56))))1) ⋅ (1(2(3(4(6(5•)))))) = -26813917073//7200000000000000000 (•((••)(•(•(•(••))))))
Product at (8, 10) is -16471050739//500000000000000 ⋅ (((2•)(3(4(56))))1) ⋅ (1(2(3(•(4(56)))))) = -16471050739//5040000000000000000 (•((••)(•(•(•(••))))))
Product at (8, 11) is 412147575151//10000000000000000 ⋅ (((2•)(3(4(56))))1) ⋅ (1((3((4•)(56)))2)) = 412147575151//25200000000000000000 (•((•((••)(••)))(••)))
Product at (9, 9) is 401450531699//2500000000000000 ⋅ (1(2(3(4(6(5•)))))) ⋅ (1(2(3(4(6(5•)))))) = 57350075957//2400000000000000000 (•(•(•(•(•(•(••)))))))
Product at (9, 10) is -30793775061//2000000000000000 ⋅ (1(2(3(4(6(5•)))))) ⋅ (1(2(3(•(4(56)))))) = -1466370241//1920000000000000000 (•(•(•(•(•(•(••)))))))
Product at (9, 11) is -73116871529//1250000000000000 ⋅ (1(2(3(4(6(5•)))))) ⋅ (1((3((4•)(56)))2)) = -73116871529//12600000000000000000 (•((•((••)(•(••))))•))
Product at (10, 10) is 2252993223507//10000000000000000 ⋅ (1(2(3(•(4(56)))))) ⋅ (1(2(3(•(4(56)))))) = 750997741169//33600000000000000000 (•(•(•(•(•(•(••))))))) + 750997741169//33600000000000000000 (•((•((••)(•(••))))•)) 
Product at (10, 11) is -83387587077//10000000000000000 ⋅ (1(2(3(•(4(56)))))) ⋅ (1((3((4•)(56)))2)) = -9265287453//5600000000000000000 (•(•((•((••)(••)))•)))
Product at (11, 11) is 8004170577559//10000000000000000 ⋅ (1((3((4•)(56)))2)) ⋅ (1((3((4•)(56)))2)) = 8004170577559//33600000000000000000 (•((•((••)(•(••))))•))
Block (•(•(•(•(••))))) total:
 4935008862043//50400000000000000000 (•(•(•(•(•(•(••))))))) + 243544722259//12600000000000000000 (((••)(•(•(••))))(••))  + 1383231796013//33600000000000000000 (•((•(•(••)))(•(••))))  + 372639119921//25200000000000000000 (•(((••)(•(••)))(••)))  -65921153693//5600000000000000000 (•((••)(•(•(•(••)))))) + 60032744333//1400000000000000000 ((••)((•((••)(••)))•))  + 101578585967//1200000000000000000 (•(•((•((••)(••)))•)))  + 22881198133//1200000000000000000 ((•((••)(•(••))))(••))  -1133038103371//100800000000000000000 (•(((••)(•(•(••))))•)) -1082993306459//33600000000000000000 ((••)(•(•(•(•(••)))))) + 11826899737553//50400000000000000000 (•((•((••)(•(••))))•))  + 3124471069//87500000000000000 ((•((••)((••)(••))))•)  + 2432839362593//16800000000000000000 (•(•((•(••))(•(••)))))  + 109291509641//2800000000000000000 ((•(•(•(••))))(•(••)))  + 412147575151//12600000000000000000 (•((•((••)(••)))(••))) >=0

Block of type (•((••)(•(•(•(••)))))) with flags:
(1((23)(4(5(6(78))))))
PSD matrix:
40849//100000000
Nonzero flag products:
Product at (1, 1) is 40849//100000000 ⋅ (1((23)(4(5(6(78)))))) ⋅ (1((23)(4(5(6(78)))))) = 40849//1008000000000 (•((••)(•(•(•(••))))))
Block (•((••)(•(•(•(••)))))) total:
 40849//1008000000000 (•((••)(•(•(•(••))))))>=0

Block of type ((•(•(••)))(•(•(••)))) with flags:
((1(2(34)))(5(6(78))))
PSD matrix:
20121//100000000
Nonzero flag products:
Product at (1, 1) is 20121//100000000 ⋅ ((1(2(34)))(5(6(78)))) ⋅ ((1(2(34)))(5(6(78)))) = 6707//168000000000 ((•(•(••)))(•(•(••))))
Block ((•(•(••)))(•(•(••)))) total:
 6707//168000000000 ((•(•(••)))(•(•(••))))>=0

Block of type ((•((••)((••)(••))))•) with flags:
((1((23)((45)(67))))8)
PSD matrix:
31702219//25000000
Nonzero flag products:
Product at (1, 1) is 31702219//25000000 ⋅ ((1((23)((45)(67))))8) ⋅ ((1((23)((45)(67))))8) = 31702219//63000000000 ((•((••)((••)(••))))•)
Block ((•((••)((••)(••))))•) total:
 31702219//63000000000 ((•((••)((••)(••))))•)>=0
Quotient:
-3295911//25000000 ⋅ ( -1//1 ∅ + 1//1 • ) = 3295911//25000000 ∅ -3295911//25000000 •= 0
-3295911//25000000 ⋅ ( 1//1 (••) -1//1 •) = -3295911//25000000 (••) + 3295911//25000000 • = 0
-3295911//25000000 ⋅ ( 1//1 (•(••)) -1//1 (••)) = -3295911//25000000 (•(••)) + 3295911//25000000 (••) = 0
-205777143//50000000 ⋅ ( -1//1 (•(••)) + 1//1 ((••)(••))  + 1//1 (•(•(••))) ) = 205777143//50000000 (•(••)) -205777143//50000000 ((••)(••)) -205777143//50000000 (•(•(••)))= 0
-219//50000 ⋅ ( 1//1 (•(•(•(••)))) + 4//5 (•((••)(••)))  -1//1 (•(•(••))) + 2//5 ((••)(•(••))) ) = -219//50000 (•(•(•(••)))) -219//62500 (•((••)(••))) + 219//50000 (•(•(••)))  -219//125000 ((••)(•(••)))= 0
-205777143//50000000 ⋅ ( -1//1 ((••)(••)) + 1//5 (•((••)(••)))  + 3//5 ((••)(•(••))) ) = 205777143//50000000 ((••)(••)) -205777143//250000000 (•((••)(••))) -617331429//250000000 ((••)(•(••)))= 0
-219//50000 ⋅ ( 2//3 ((•((••)(••)))•) + 1//3 ((••)(•(•(••))))  -1//1 (•(•(•(••)))) + 1//3 (•((••)(•(••))))  + 1//1 (•(•(•(•(••))))) ) = -73//25000 ((•((••)(••)))•) -73//50000 ((••)(•(•(••)))) + 219//50000 (•(•(•(••))))  -73//50000 (•((••)(•(••)))) -219//50000 (•(•(•(•(••)))))= 0
-61776943//25000000 ⋅ ( 2//3 ((••)(•(•(••)))) + 1//6 (•((••)(•(••))))  + 2//3 ((••)((••)(••)))  + 1//1 ((•(••))(•(••)))  -1//1 ((••)(•(••)))) = -61776943//37500000 ((••)(•(•(••)))) -61776943//150000000 (•((••)(•(••)))) -61776943//37500000 ((••)((••)(••))) -61776943//25000000 ((•(••))(•(••))) + 61776943//25000000 ((••)(•(••))) = 0
-82661257//100000000 ⋅ ( 1//3 ((•((••)(••)))•) + 1//2 (•((••)(•(••))))  + 1//3 ((••)((••)(••)))  -1//1 (•((••)(••)))) = -82661257//300000000 ((•((••)(••)))•) -82661257//200000000 (•((••)(•(••)))) -82661257//300000000 ((••)((••)(••))) + 82661257//100000000 (•((••)(••))) = 0
-219//50000 ⋅ ( 2//7 ((•((••)(•(••))))•) + 4//7 (•((•((••)(••)))•))  + 2//7 ((••)(•(•(•(••)))))  + 1//1 (•(•(•(•(•(••))))))  + 2//7 (((••)(•(•(••))))•)  -1//1 (•(•(•(•(••)))))) = -219//175000 ((•((••)(•(••))))•) -219//87500 (•((•((••)(••)))•)) -219//175000 ((••)(•(•(•(••))))) -219//50000 (•(•(•(•(•(••)))))) -219//175000 (((••)(•(•(••))))•) + 219//50000 (•(•(•(•(••))))) = 0
-82442257//50000000 ⋅ ( 4//7 ((•((••)(••)))(••)) -1//1 ((••)(•(•(••)))) + 3//7 ((•(•(••)))(•(••)))  + 5//7 ((••)(•(•(•(••)))))  + 1//7 (((••)(•(•(••))))•)  + 2//7 (((••)(•(••)))(••)) ) = -82442257//87500000 ((•((••)(••)))(••)) + 82442257//50000000 ((••)(•(•(••))))  -247326771//350000000 ((•(•(••)))(•(••))) -82442257//70000000 ((••)(•(•(•(••))))) -82442257//350000000 (((••)(•(•(••))))•) -82442257//175000000 (((••)(•(••)))(••))= 0
-82661257//100000000 ⋅ ( 6//7 (•((•(••))(•(••)))) + 2//7 ((•((••)(•(••))))•)  + 4//7 (•((••)((••)(••))))  + 2//7 (((••)(•(••)))(••))  -1//1 (•((••)(•(••)))) + 4//7 (((••)(•(•(••))))•) ) = -35426253//50000000 (•((•(••))(•(••)))) -11808751//50000000 ((•((••)(•(••))))•) -11808751//25000000 (•((••)((••)(••)))) -11808751//50000000 (((••)(•(••)))(••)) + 82661257//100000000 (•((••)(•(••))))  -11808751//25000000 (((••)(•(•(••))))•)= 0
-3480719//12500000 ⋅ ( 2//7 ((•((••)(••)))(••)) + 3//7 ((•((••)(•(••))))•)  -1//1 ((•((••)(••)))•) + 3//7 (•((•((••)(••)))•))  + 2//7 (•((••)((••)(••)))) ) = -3480719//43750000 ((•((••)(••)))(••)) -10442157//87500000 ((•((••)(•(••))))•) + 3480719//12500000 ((•((••)(••)))•)  -10442157//87500000 (•((•((••)(••)))•)) -3480719//43750000 (•((••)((••)(••))))= 0
-36776943//25000000 ⋅ ( 1//7 (•((•(••))(•(••)))) + 4//7 (((••)(••))(•(••)))  + 4//7 ((•(•(••)))(•(••)))  -1//1 ((•(••))(•(••)))) = -5253849//25000000 (•((•(••))(•(••)))) -5253849//6250000 (((••)(••))(•(••))) -5253849//6250000 ((•(•(••)))(•(••))) + 36776943//25000000 ((•(••))(•(••))) = 0
-192292267//100000000 ⋅ ( 1//7 ((•((••)(••)))(••)) + 3//7 (((••)(••))(•(••)))  + 1//7 (•((••)((••)(••))))  + 3//7 (((••)(•(••)))(••))  -1//1 ((••)((••)(••)))) = -192292267//700000000 ((•((••)(••)))(••)) -576876801//700000000 (((••)(••))(•(••))) -192292267//700000000 (•((••)((••)(••)))) -576876801//700000000 (((••)(•(••)))(••)) + 192292267//100000000 ((••)((••)(••))) = 0
126106941//25000000 ⋅ ( 1//1 (•(•(•(•(•(•(••))))))) + 1//2 (•(•((•((••)(••)))•)))  + 1//4 (•(((••)(•(•(••))))•))  + 1//4 ((••)(•(•(•(•(••))))))  + 1//4 (•((•((••)(•(••))))•))  -1//1 (•(•(•(•(•(••)))))) + 1//4 (•((••)(•(•(•(••)))))) ) = 126106941//25000000 (•(•(•(•(•(•(••))))))) + 126106941//50000000 (•(•((•((••)(••)))•)))  + 126106941//100000000 (•(((••)(•(•(••))))•))  + 126106941//100000000 ((••)(•(•(•(•(••))))))  + 126106941//100000000 (•((•((••)(•(••))))•))  -126106941//25000000 (•(•(•(•(•(••)))))) + 126106941//100000000 (•((••)(•(•(•(••)))))) = 0
242718607//100000000 ⋅ ( 1//2 ((••)((•((••)(••)))•)) + 1//4 ((•((••)(•(••))))(••))  + 1//4 (((••)(•(•(••))))(••))  + 3//4 ((••)(•(•(•(•(••))))))  -1//1 ((••)(•(•(•(••))))) + 3//8 ((•(•(•(••))))(•(••)))  + 1//8 (•((••)(•(•(•(••)))))) ) = 242718607//200000000 ((••)((•((••)(••)))•)) + 242718607//400000000 ((•((••)(•(••))))(••))  + 242718607//400000000 (((••)(•(•(••))))(••))  + 728155821//400000000 ((••)(•(•(•(•(••))))))  -242718607//100000000 ((••)(•(•(•(••))))) + 728155821//800000000 ((•(•(•(••))))(•(••)))  + 242718607//800000000 (•((••)(•(•(•(••)))))) = 0
34740227//10000000 ⋅ ( 1//4 (((••)(•(•(••))))(••)) + 3//8 (•((•(•(••)))(•(••))))  + 1//4 (•(((••)(•(••)))(••)))  + 1//4 (•(((••)(•(•(••))))•))  -1//1 (((••)(•(•(••))))•) + 1//2 (•((•((••)(••)))(••)))  + 5//8 (•((••)(•(•(•(••)))))) ) = 34740227//40000000 (((••)(•(•(••))))(••)) + 104220681//80000000 (•((•(•(••)))(•(••))))  + 34740227//40000000 (•(((••)(•(••)))(••)))  + 34740227//40000000 (•(((••)(•(•(••))))•))  -34740227//10000000 (((••)(•(•(••))))•) + 34740227//20000000 (•((•((••)(••)))(••)))  + 34740227//16000000 (•((••)(•(•(•(••)))))) = 0
425915017//100000000 ⋅ ( -1//1 ((•((••)(•(••))))•) + 1//4 ((•((••)(•(••))))(••))  + 1//2 (•(((••)(•(•(••))))•))  + 1//4 (•(((••)(•(••)))(••)))  + 1//2 ((•((••)((••)(••))))•)  + 3//8 (•((•((••)(•(••))))•))  + 3//4 (•(•((•(••))(•(••))))) ) = -425915017//100000000 ((•((••)(•(••))))•) + 425915017//400000000 ((•((••)(•(••))))(••))  + 425915017//200000000 (•(((••)(•(•(••))))•))  + 425915017//400000000 (•(((••)(•(••)))(••)))  + 425915017//200000000 ((•((••)((••)(••))))•)  + 1277745051//800000000 (•((•((••)(•(••))))•))  + 1277745051//400000000 (•(•((•(••))(•(••))))) = 0
478256849//100000000 ⋅ ( 1//4 ((••)((•((••)(••)))•)) + 1//2 (•(•((•((••)(••)))•)))  -1//1 (•((•((••)(••)))•)) + 1//4 ((•((••)((••)(••))))•)  + 3//8 (•((•((••)(•(••))))•))  + 1//4 (•((•((••)(••)))(••))) ) = 478256849//400000000 ((••)((•((••)(••)))•)) + 478256849//200000000 (•(•((•((••)(••)))•)))  -478256849//100000000 (•((•((••)(••)))•)) + 478256849//400000000 ((•((••)((••)(••))))•)  + 1434770547//800000000 (•((•((••)(•(••))))•))  + 478256849//400000000 (•((•((••)(••)))(••))) = 0
45247069//50000000 ⋅ ( 1//1 ((•(•(••)))(•(•(••)))) + 1//8 (•((•(•(••)))(•(••))))  + 1//2 ((•((••)(••)))(•(••)))  + 1//2 (((••)(••))(•(•(••))))  + 1//4 (((••)(•(••)))(•(••)))  -1//1 ((•(•(••)))(•(••))) + 5//8 ((•(•(•(••))))(•(••))) ) = 45247069//50000000 ((•(•(••)))(•(•(••)))) + 45247069//400000000 (•((•(•(••)))(•(••))))  + 45247069//100000000 ((•((••)(••)))(•(••)))  + 45247069//100000000 (((••)(••))(•(•(••))))  + 45247069//200000000 (((••)(•(••)))(•(••)))  -45247069//50000000 ((•(•(••)))(•(••))) + 45247069//80000000 ((•(•(•(••))))(•(••))) = 0
8210293//5000000 ⋅ ( 1//2 ((••)((••)((••)(••)))) + 1//8 ((•((••)(•(••))))(••))  + 1//2 (((••)(•(•(••))))(••))  + 1//8 (•(((••)(•(••)))(••)))  -1//1 (((••)(•(••)))(••)) + 3//8 (((••)(•(••)))(•(••)))  + 3//4 ((••)((•(••))(•(••)))) ) = 8210293//10000000 ((••)((••)((••)(••)))) + 8210293//40000000 ((•((••)(•(••))))(••))  + 8210293//10000000 (((••)(•(•(••))))(••))  + 8210293//40000000 (•(((••)(•(••)))(••)))  -8210293//5000000 (((••)(•(••)))(••)) + 24630879//40000000 (((••)(•(••)))(•(••)))  + 24630879//20000000 ((••)((•(••))(•(••)))) = 0
216547691//100000000 ⋅ ( 1//4 ((••)((••)((••)(••)))) -1//1 ((•((••)(••)))(••)) + 1//4 ((••)((•((••)(••)))•))  + 3//8 ((•((••)(•(••))))(••))  + 3//8 ((•((••)(••)))(•(••)))  + 1//8 (•((•((••)(••)))(••))) ) = 216547691//400000000 ((••)((••)((••)(••)))) -216547691//100000000 ((•((••)(••)))(••)) + 216547691//400000000 ((••)((•((••)(••)))•))  + 649643073//800000000 ((•((••)(•(••))))(••))  + 649643073//800000000 ((•((••)(••)))(•(••)))  + 216547691//800000000 (•((•((••)(••)))(••))) = 0
283175237//100000000 ⋅ ( -1//1 (•((•(••))(•(••)))) + 1//2 (•((•(•(••)))(•(••))))  + 1//2 (•(((••)(••))(•(••))))  + 1//4 (•(•((•(••))(•(••)))))  + 1//4 ((••)((•(••))(•(••)))) ) = -283175237//100000000 (•((•(••))(•(••)))) + 283175237//200000000 (•((•(•(••)))(•(••))))  + 283175237//200000000 (•(((••)(••))(•(••))))  + 283175237//400000000 (•(•((•(••))(•(••)))))  + 283175237//400000000 ((••)((•(••))(•(••)))) = 0
160615677//50000000 ⋅ ( 1//4 ((••)((••)((••)(••)))) -1//1 (•((••)((••)(••)))) + 3//8 (•(((••)(••))(•(••))))  + 3//8 (•(((••)(•(••)))(••)))  + 1//4 ((•((••)((••)(••))))•)  + 1//8 (•((•((••)(••)))(••))) ) = 160615677//200000000 ((••)((••)((••)(••)))) -160615677//50000000 (•((••)((••)(••)))) + 481847031//400000000 (•(((••)(••))(•(••))))  + 481847031//400000000 (•(((••)(•(••)))(••)))  + 160615677//200000000 ((•((••)((••)(••))))•)  + 160615677//400000000 (•((•((••)(••)))(••))) = 0
64323223//100000000 ⋅ ( 1//1 (((••)(••))((••)(••))) -1//1 (((••)(••))(•(••))) + 1//8 ((•((••)(••)))(•(••)))  + 1//8 (•(((••)(••))(•(••))))  + 3//8 (((••)(•(••)))(•(••)))  + 1//2 (((••)(••))(•(•(••)))) ) = 64323223//100000000 (((••)(••))((••)(••))) -64323223//100000000 (((••)(••))(•(••))) + 64323223//800000000 ((•((••)(••)))(•(••)))  + 64323223//800000000 (•(((••)(••))(•(••))))  + 192969669//800000000 (((••)(•(••)))(•(••)))  + 64323223//200000000 (((••)(••))(•(•(••)))) = 0
Quotient sum:
 126106941//25000000 (•(•(•(•(•(•(••))))))) + 64323223//100000000 (((••)(••))((••)(••)))  -3433087199//700000000 (•((•((••)(••)))•)) -2524328819//700000000 ((••)(•(•(•(••))))) + 3295911//25000000 ∅  + 590120877//200000000 ((••)((•((••)(••)))•))  + 982684613//200000000 (•(•((•((••)(••)))•)))  -1//1 ((•(••))(•(••))) + 34663021//32000000 (((••)(•(••)))(•(••)))  -205558143//50000000 (•(•(••))) + 173238153//80000000 ((••)((••)((••)(••))))  -1//150000000 ((••)(•(•(••)))) -429135899//175000000 ((•(•(••)))(•(••))) -375043139//100000000 (•((•(••))(•(••)))) + 199185321//50000000 (•(••))  + 425915017//100000000 (•(((••)(•(•(••))))•))  -1//600000000 (•((••)(•(••)))) + 246516717//80000000 ((••)(•(•(•(•(••))))))  + 1180626511//800000000 ((•(•(•(••))))(•(••)))  + 775792817//400000000 ((••)((•(••))(•(••))))  + 2883901823//800000000 (•((•((••)(••)))(••)))  + 918532597//400000000 (((••)(•(•(••))))(••))  + 16811607//12500000 ((•((••)(••)))(•(••)))  -126216441//25000000 (•(•(•(•(•(••)))))) -32311409//14000000 (((••)(••))(•(••))) + 154817361//200000000 (((••)(••))(•(•(••))))  -2221409363//700000000 (((••)(•(••)))(••)) -1//500000000 (•((••)(••))) -366027679//87500000 (((••)(•(•(••))))•) + 1860685563//400000000 (•((•((••)(•(••))))•))  + 2160718233//800000000 (•(((••)(••))(•(••))))  + 1//250000000 ((••)(•(••)))  -1//300000000 ((•((••)(••)))•) + 283175237//100000000 (•((•(•(••)))(•(••))))  + 83579203//25000000 (•(((••)(•(••)))(••)))  + 597717097//160000000 (•((••)(•(•(•(••))))))  -3231140889//700000000 ((•((••)(•(••))))•) -151459729//43750000 ((•((••)(••)))(••)) + 2151116181//800000000 ((•((••)(•(••))))(••))  + 45247069//50000000 ((•(•(••)))(•(•(••))))  -403892611//100000000 (•((••)((••)(••)))) + 1651318237//400000000 ((•((••)((••)(••))))•)  + 48778759//12500000 (•(•((•(••))(•(••))))) =0

Razborov model result:
 43765567416248049067//8400000000000000000 (•(•(•(•(•(•(••))))))) + 119089979827772197//50000000000000000 (((••)(••))((••)(••)))  -3433087199//700000000 (•((•((••)(••)))•)) -2524328819//700000000 ((••)(•(•(•(••))))) + 25008895697239310299//8400000000000000000 ((••)((•((••)(••)))•))  + 3295911//25000000 ∅  + 51018147196758905621//10080000000000000000 (•(•((•((••)(••)))•)))  -1//1 ((•(••))(•(••))) + 1875667204456310537//6300000000000000000 (((••)(•(••)))(•(••)))  -205558143//50000000 (•(•(••))) + 2084074641456658533//700000000000000000 ((••)((••)((••)(••))))  -1//150000000 ((••)(•(•(••)))) -429135899//175000000 ((•(•(••)))(•(••))) -375043139//100000000 (•((•(••))(•(••)))) + 199185321//50000000 (•(••))  + 1942655289278542637//450000000000000000 (•(((••)(•(•(••))))•))  + 300106748236640517251//100800000000000000000 ((••)(•(•(•(•(••))))))  -1//600000000 (•((••)(•(••)))) + 18756671783411118953//6300000000000000000 ((••)((•(••))(•(••))))  + 25008895732502516011//33600000000000000000 ((•(•(•(••))))(•(••)))  + 90032024503195903181//25200000000000000000 (•((•((••)(••)))(••)))  + 75026687122604668111//25200000000000000000 (((••)(•(•(••))))(••))  + 15005337440081122753//25200000000000000000 ((•((••)(••)))(•(••)))  -126216441//25000000 (•(•(•(•(•(••)))))) -32311409//14000000 (((••)(••))(•(••))) + 60021349681523277413//25200000000000000000 (•(((••)(••))(•(••))))  + 1714895706595195433//720000000000000000 (((••)(••))(•(•(••))))  + 120042699287991007517//25200000000000000000 (•((•((••)(•(••))))•))  -2221409363//700000000 (((••)(•(••)))(••)) -1//500000000 (•((••)(••))) -366027679//87500000 (((••)(•(•(••))))•) + 1//250000000 ((••)(•(••)))  -1//300000000 ((•((••)(••)))•) + 28343415124433556453//11200000000000000000 (•((•(•(••)))(•(••))))  + 4584964209375236073//1400000000000000000 (•(((••)(•(••)))(••)))  + 37513343528513511649//10080000000000000000 (•((••)(•(•(•(••))))))  -3231140889//700000000 ((•((••)(•(••))))•) -151459729//43750000 ((•((••)(••)))(••)) + 12754536797169111913//5040000000000000000 ((•(•(••)))(•(•(••))))  + 4287239260390518479//1440000000000000000 ((•((••)(•(••))))(••))  -403892611//100000000 (•((••)((••)(••)))) + 21007472375910791317//5040000000000000000 ((•((••)((••)(••))))•)  + 195069386309876293717//50400000000000000000 (•(•((•(••))(•(••))))) >= 0

Equality module coming from constraint
 -101//128 ∅ + 1//1 (•(•(••))) = 0
Times -26050933//5000000(•(•(••))) :
 -26050933//5000000 (•(•(•(•(•(•(••))))))) -26050933//10937500 (((••)(••))((••)(••))) -26050933//8750000 (((••)(•(•(••))))(••)) -26050933//43750000 ((•((••)(••)))(•(••))) -26050933//8750000 ((••)((•((••)(••)))•)) -442865861//87500000 (•(•((•((••)(••)))•))) -26050933//10937500 (•(((••)(••))(•(••)))) -26050933//10937500 (((••)(••))(•(•(••)))) -26050933//87500000 (((••)(•(••)))(•(••))) -26050933//5468750 (•((•((••)(•(••))))•)) + 2631144233//640000000 (•(•(••)))  -26050933//8750000 ((••)((••)((••)(••)))) -442865861//175000000 (•((•(•(••)))(•(••)))) -286560263//87500000 (•(((••)(•(••)))(••))) -26050933//7000000 (•((••)(•(•(•(••)))))) -442865861//175000000 ((•(•(••)))(•(•(••)))) -26050933//8750000 ((•((••)(•(••))))(••)) -755477057//175000000 (•(((••)(•(•(••))))•)) -26050933//8750000 ((••)(•(•(•(•(••)))))) -26050933//6250000 ((•((••)((••)(••))))•) -338662129//87500000 (•(•((•(••))(•(••))))) -26050933//8750000 ((••)((•(••))(•(••)))) -26050933//35000000 ((•(•(•(••))))(•(••))) -78152799//21875000 (•((•((••)(••)))(••)))= 0
Times 126216441//25000000(•(••)) :
 2145679497//437500000 (•((•((••)(••)))•)) + 126216441//35000000 ((••)(•(•(•(••)))))  + 2145679497//875000000 ((•(•(••)))(•(••)))  + 126216441//25000000 (•(•(•(•(•(••))))))  + 378649323//109375000 ((•((••)(••)))(••))  + 1640813733//437500000 (•((•(••))(•(••))))  + 126216441//54687500 (((••)(••))(•(••)))  + 126216441//27343750 ((•((••)(•(••))))•)  -12747860541//3200000000 (•(••)) + 126216441//31250000 (•((••)((••)(••))))  + 1388380851//437500000 (((••)(•(••)))(••))  + 3660276789//875000000 (((••)(•(•(••))))•) = 0
Equality module result:
 -26050933//5000000 (•(•(•(•(•(•(••))))))) -26050933//10937500 (((••)(••))((••)(••))) + 2145679497//437500000 (•((•((••)(••)))•))  -26050933//8750000 (((••)(•(•(••))))(••)) + 126216441//35000000 ((••)(•(•(•(••)))))  -26050933//43750000 ((•((••)(••)))(•(••))) + 126216441//25000000 (•(•(•(•(•(••))))))  + 126216441//54687500 (((••)(••))(•(••)))  -26050933//8750000 ((••)((•((••)(••)))•)) -442865861//87500000 (•(•((•((••)(••)))•))) + 1388380851//437500000 (((••)(•(••)))(••))  -26050933//10937500 (•(((••)(••))(•(••)))) + 3660276789//875000000 (((••)(•(•(••))))•)  -26050933//10937500 (((••)(••))(•(•(••)))) + 2631144233//640000000 (•(•(••)))  -26050933//87500000 (((••)(•(••)))(•(••))) -26050933//5468750 (•((•((••)(•(••))))•)) -26050933//8750000 ((••)((••)((••)(••)))) -442865861//175000000 (•((•(•(••)))(•(••)))) + 2145679497//875000000 ((•(•(••)))(•(••)))  -286560263//87500000 (•(((••)(•(••)))(••))) -26050933//7000000 (•((••)(•(•(•(••)))))) + 378649323//109375000 ((•((••)(••)))(••))  + 1640813733//437500000 (•((•(••))(•(••))))  + 126216441//27343750 ((•((••)(•(••))))•)  -12747860541//3200000000 (•(••)) -442865861//175000000 ((•(•(••)))(•(•(••)))) + 126216441//31250000 (•((••)((••)(••))))  -26050933//8750000 ((•((••)(•(••))))(••)) -755477057//175000000 (•(((••)(•(•(••))))•)) -26050933//8750000 ((••)(•(•(•(•(••)))))) -26050933//6250000 ((•((••)((••)(••))))•) -338662129//87500000 (•(•((•(••))(•(••))))) -26050933//8750000 ((••)((•(••))(•(••)))) -26050933//35000000 ((•(•(•(••))))(•(••))) -78152799//21875000 (•((•((••)(••)))(••)))= 0

SOS result:
 -23751950933//8400000000000000000 (•(•(•(•(•(•(••))))))) + 2794405379//350000000000000000 (((••)(••))((••)(••)))  -19//3500000000 (•((•((••)(••)))•)) + 1//700000000 ((••)(•(•(•(••)))))  + 17239310299//8400000000000000000 ((••)((•((••)(••)))•))  + 3295911//25000000 ∅  + 9558905621//10080000000000000000 (•(•((•((••)(••)))•)))  -1//1 ((•(••))(•(••))) + 28456310537//6300000000000000000 (((••)(•(••)))(•(••)))  + 13//3200000000 (•(•(••)))  + 1456658533//700000000000000000 ((••)((••)((••)(••))))  -1//150000000 ((••)(•(•(••)))) + 1//437500000 ((•(•(••)))(•(••)))  -1//3500000000 (•((•(••))(•(••)))) + 3//3200000000 (•(••))  -1050201541//3150000000000000000 (•(((••)(•(•(••))))•)) + 76640517251//100800000000000000000 ((••)(•(•(•(•(••))))))  -1//600000000 (•((••)(•(••)))) + 23411118953//6300000000000000000 ((••)((•(••))(•(••))))  + 52502516011//33600000000000000000 ((•(•(•(••))))(•(••)))  + 55195903181//25200000000000000000 (•((•((••)(••)))(••)))  + 11800666873//3600000000000000000 (((••)(•(•(••))))(••))  + 32081122753//25200000000000000000 ((•((••)(••)))(•(••)))  -13//1750000000 (((••)(••))(•(••))) + 49523277413//25200000000000000000 (•(((••)(••))(•(••))))  + 19766368031//5040000000000000000 (((••)(••))(•(•(••))))  + 23991007517//25200000000000000000 (•((•((••)(•(••))))•))  -1//500000000 (((••)(•(••)))(••)) -1//500000000 (•((••)(••))) -1//875000000 (((••)(•(•(••))))•) + 1//250000000 ((••)(•(••)))  -1//300000000 ((•((••)(••)))•) + 20433556453//11200000000000000000 (•((•(•(••)))(•(••))))  + 1375236073//1400000000000000000 (•(((••)(•(••)))(••)))  + 8513511649//10080000000000000000 (•((••)(•(•(•(••))))))  + 3//3500000000 ((•((••)(•(••))))•)  + 1//218750000 ((•((••)(••)))(••))  + 369111913//5040000000000000000 ((•(•(••)))(•(•(••))))  + 6733629353//10080000000000000000 ((•((••)(•(••))))(••))  + 1//500000000 (•((••)((••)(••))))  + 4710791317//5040000000000000000 ((•((••)((••)(••))))•)  + 839470531//7200000000000000000 (•(•((•(••))(•(••)))))  >= 0

Summary:
Flag algebra model of type BinaryTreeFlag
Objective:  -1//1 ((•(••))(•(••)))
Flagmatic style blocks with 33 types and 186 flags
Equality constraint ( -101//128 ∅ + 1//1 (•(•(••)))  == 0) multiplied with 2 flags.
Constant:
3295911//25000000
Error:
834457465127//25200000000000000000
Final rigorous bound:
 3322279122457465127//25200000000000000000 ∅ -1//1 ((•(••))(•(••))) >= 0
Floating point bound (rounded appropriately):
 0.1318364731133915*∅ -1.0*((•(••))(•(••))) >= 0


==> anc/TreeSOS/LICENSE <==
                    GNU GENERAL PUBLIC LICENSE
                       Version 3, 29 June 2007

 Copyright (C) 2007 Free Software Foundation, Inc. <https://fsf.org/>
 Everyone is permitted to copy and distribute verbatim copies
 of this license document, but changing it is not allowed.

                            Preamble

  The GNU General Public License is a free, copyleft license for
software and other kinds of works.

  The licenses for most software and other practical works are designed
to take away your freedom to share and change the works.  By contrast,
the GNU General Public License is intended to guarantee your freedom to
share and change all versions of a program--to make sure it remains free
software for all its users.  We, the Free Software Foundation, use the
GNU General Public License for most of our software; it applies also to
any other work released this way by its authors.  You can apply it to
your programs, too.

  When we speak of free software, we are referring to freedom, not
price.  Our General Public Licenses are designed to make sure that you
have the freedom to distribute copies of free software (and charge for
them if you wish), that you receive source code or can get it if you
want it, that you can change the software or use pieces of it in new
free programs, and that you know you can do these things.

  To protect your rights, we need to prevent others from denying you
these rights or asking you to surrender the rights.  Therefore, you have
certain responsibilities if you distribute copies of the software, or if
you modify it: responsibilities to respect the freedom of others.

  For example, if you distribute copies of such a program, whether
gratis or for a fee, you must pass on to the recipients the same
freedoms that you received.  You must make sure that they, too, receive
or can get the source code.  And you must show them these terms so they
know their rights.

  Developers that use the GNU GPL protect your rights with two steps:
(1) assert copyright on the software, and (2) offer you this License
giving you legal permission to copy, distribute and/or modify it.

  For the developers' and authors' protection, the GPL clearly explains
that there is no warranty for this free software.  For both users' and
authors' sake, the GPL requires that modified versions be marked as
changed, so that their problems will not be attributed erroneously to
authors of previous versions.

  Some devices are designed to deny users access to install or run
modified versions of the software inside them, although the manufacturer
can do so.  This is fundamentally incompatible with the aim of
protecting users' freedom to change the software.  The systematic
pattern of such abuse occurs in the area of products for individuals to
use, which is precisely where it is most unacceptable.  Therefore, we
have designed this version of the GPL to prohibit the practice for those
products.  If such problems arise substantially in other domains, we
stand ready to extend this provision to those domains in future versions
of the GPL, as needed to protect the freedom of users.

  Finally, every program is threatened constantly by software patents.
States should not allow patents to restrict development and use of
software on general-purpose computers, but in those that do, we wish to
avoid the special danger that patents applied to a free program could
make it effectively proprietary.  To prevent this, the GPL assures that
patents cannot be used to render the program non-free.

  The precise terms and conditions for copying, distribution and
modification follow.

                       TERMS AND CONDITIONS

  0. Definitions.

  "This License" refers to version 3 of the GNU General Public License.

  "Copyright" also means copyright-like laws that apply to other kinds of
works, such as semiconductor masks.

  "The Program" refers to any copyrightable work licensed under this
License.  Each licensee is addressed as "you".  "Licensees" and
"recipients" may be individuals or organizations.

  To "modify" a work means to copy from or adapt all or part of the work
in a fashion requiring copyright permission, other than the making of an
exact copy.  The resulting work is called a "modified version" of the
earlier work or a work "based on" the earlier work.

  A "covered work" means either the unmodified Program or a work based
on the Program.

  To "propagate" a work means to do anything with it that, without
permission, would make you directly or secondarily liable for
infringement under applicable copyright law, except executing it on a
computer or modifying a private copy.  Propagation includes copying,
distribution (with or without modification), making available to the
public, and in some countries other activities as well.

  To "convey" a work means any kind of propagation that enables other
parties to make or receive copies.  Mere interaction with a user through
a computer network, with no transfer of a copy, is not conveying.

  An interactive user interface displays "Appropriate Legal Notices"
to the extent that it includes a convenient and prominently visible
feature that (1) displays an appropriate copyright notice, and (2)
tells the user that there is no warranty for the work (except to the
extent that warranties are provided), that licensees may convey the
work under this License, and how to view a copy of this License.  If
the interface presents a list of user commands or options, such as a
menu, a prominent item in the list meets this criterion.

  1. Source Code.

  The "source code" for a work means the preferred form of the work
for making modifications to it.  "Object code" means any non-source
form of a work.

  A "Standard Interface" means an interface that either is an official
standard defined by a recognized standards body, or, in the case of
interfaces specified for a particular programming language, one that
is widely used among developers working in that language.

  The "System Libraries" of an executable work include anything, other
than the work as a whole, that (a) is included in the normal form of
packaging a Major Component, but which is not part of that Major
Component, and (b) serves only to enable use of the work with that
Major Component, or to implement a Standard Interface for which an
implementation is available to the public in source code form.  A
"Major Component", in this context, means a major essential component
(kernel, window system, and so on) of the specific operating system
(if any) on which the executable work runs, or a compiler used to
produce the work, or an object code interpreter used to run it.

  The "Corresponding Source" for a work in object code form means all
the source code needed to generate, install, and (for an executable
work) run the object code and to modify the work, including scripts to
control those activities.  However, it does not include the work's
System Libraries, or general-purpose tools or generally available free
programs which are used unmodified in performing those activities but
which are not part of the work.  For example, Corresponding Source
includes interface definition files associated with source files for
the work, and the source code for shared libraries and dynamically
linked subprograms that the work is specifically designed to require,
such as by intimate data communication or control flow between those
subprograms and other parts of the work.

  The Corresponding Source need not include anything that users
can regenerate automatically from other parts of the Corresponding
Source.

  The Corresponding Source for a work in source code form is that
same work.

  2. Basic Permissions.

  All rights granted under this License are granted for the term of
copyright on the Program, and are irrevocable provided the stated
conditions are met.  This License explicitly affirms your unlimited
permission to run the unmodified Program.  The output from running a
covered work is covered by this License only if the output, given its
content, constitutes a covered work.  This License acknowledges your
rights of fair use or other equivalent, as provided by copyright law.

  You may make, run and propagate covered works that you do not
convey, without conditions so long as your license otherwise remains
in force.  You may convey covered works to others for the sole purpose
of having them make modifications exclusively for you, or provide you
with facilities for running those works, provided that you comply with
the terms of this License in conveying all material for which you do
not control copyright.  Those thus making or running the covered works
for you must do so exclusively on your behalf, under your direction
and control, on terms that prohibit them from making any copies of
your copyrighted material outside their relationship with you.

  Conveying under any other circumstances is permitted solely under
the conditions stated below.  Sublicensing is not allowed; section 10
makes it unnecessary.

  3. Protecting Users' Legal Rights From Anti-Circumvention Law.

  No covered work shall be deemed part of an effective technological
measure under any applicable law fulfilling obligations under article
11 of the WIPO copyright treaty adopted on 20 December 1996, or
similar laws prohibiting or restricting circumvention of such
measures.

  When you convey a covered work, you waive any legal power to forbid
circumvention of technological measures to the extent such circumvention
is effected by exercising rights under this License with respect to
the covered work, and you disclaim any intention to limit operation or
modification of the work as a means of enforcing, against the work's
users, your or third parties' legal rights to forbid circumvention of
technological measures.

  4. Conveying Verbatim Copies.

  You may convey verbatim copies of the Program's source code as you
receive it, in any medium, provided that you conspicuously and
appropriately publish on each copy an appropriate copyright notice;
keep intact all notices stating that this License and any
non-permissive terms added in accord with section 7 apply to the code;
keep intact all notices of the absence of any warranty; and give all
recipients a copy of this License along with the Program.

  You may charge any price or no price for each copy that you convey,
and you may offer support or warranty protection for a fee.

  5. Conveying Modified Source Versions.

  You may convey a work based on the Program, or the modifications to
produce it from the Program, in the form of source code under the
terms of section 4, provided that you also meet all of these conditions:

    a) The work must carry prominent notices stating that you modified
    it, and giving a relevant date.

    b) The work must carry prominent notices stating that it is
    released under this License and any conditions added under section
    7.  This requirement modifies the requirement in section 4 to
    "keep intact all notices".

    c) You must license the entire work, as a whole, under this
    License to anyone who comes into possession of a copy.  This
    License will therefore apply, along with any applicable section 7
    additional terms, to the whole of the work, and all its parts,
    regardless of how they are packaged.  This License gives no
    permission to license the work in any other way, but it does not
    invalidate such permission if you have separately received it.

    d) If the work has interactive user interfaces, each must display
    Appropriate Legal Notices; however, if the Program has interactive
    interfaces that do not display Appropriate Legal Notices, your
    work need not make them do so.

  A compilation of a covered work with other separate and independent
works, which are not by their nature extensions of the covered work,
and which are not combined with it such as to form a larger program,
in or on a volume of a storage or distribution medium, is called an
"aggregate" if the compilation and its resulting copyright are not
used to limit the access or legal rights of the compilation's users
beyond what the individual works permit.  Inclusion of a covered work
in an aggregate does not cause this License to apply to the other
parts of the aggregate.

  6. Conveying Non-Source Forms.

  You may convey a covered work in object code form under the terms
of sections 4 and 5, provided that you also convey the
machine-readable Corresponding Source under the terms of this License,
in one of these ways:

    a) Convey the object code in, or embodied in, a physical product
    (including a physical distribution medium), accompanied by the
    Corresponding Source fixed on a durable physical medium
    customarily used for software interchange.

    b) Convey the object code in, or embodied in, a physical product
    (including a physical distribution medium), accompanied by a
    written offer, valid for at least three years and valid for as
    long as you offer spare parts or customer support for that product
    model, to give anyone who possesses the object code either (1) a
    copy of the Corresponding Source for all the software in the
    product that is covered by this License, on a durable physical
    medium customarily used for software interchange, for a price no
    more than your reasonable cost of physically performing this
    conveying of source, or (2) access to copy the
    Corresponding Source from a network server at no charge.

    c) Convey individual copies of the object code with a copy of the
    written offer to provide the Corresponding Source.  This
    alternative is allowed only occasionally and noncommercially, and
    only if you received the object code with such an offer, in accord
    with subsection 6b.

    d) Convey the object code by offering access from a designated
    place (gratis or for a charge), and offer equivalent access to the
    Corresponding Source in the same way through the same place at no
    further charge.  You need not require recipients to copy the
    Corresponding Source along with the object code.  If the place to
    copy the object code is a network server, the Corresponding Source
    may be on a different server (operated by you or a third party)
    that supports equivalent copying facilities, provided you maintain
    clear directions next to the object code saying where to find the
    Corresponding Source.  Regardless of what server hosts the
    Corresponding Source, you remain obligated to ensure that it is
    available for as long as needed to satisfy these requirements.

    e) Convey the object code using peer-to-peer transmission, provided
    you inform other peers where the object code and Corresponding
    Source of the work are being offered to the general public at no
    charge under subsection 6d.

  A separable portion of the object code, whose source code is excluded
from the Corresponding Source as a System Library, need not be
included in conveying the object code work.

  A "User Product" is either (1) a "consumer product", which means any
tangible personal property which is normally used for personal, family,
or household purposes, or (2) anything designed or sold for incorporation
into a dwelling.  In determining whether a product is a consumer product,
doubtful cases shall be resolved in favor of coverage.  For a particular
product received by a particular user, "normally used" refers to a
typical or common use of that class of product, regardless of the status
of the particular user or of the way in which the particular user
actually uses, or expects or is expected to use, the product.  A product
is a consumer product regardless of whether the product has substantial
commercial, industrial or non-consumer uses, unless such uses represent
the only significant mode of use of the product.

  "Installation Information" for a User Product means any methods,
procedures, authorization keys, or other information required to install
and execute modified versions of a covered work in that User Product from
a modified version of its Corresponding Source.  The information must
suffice to ensure that the continued functioning of the modified object
code is in no case prevented or interfered with solely because
modification has been made.

  If you convey an object code work under this section in, or with, or
specifically for use in, a User Product, and the conveying occurs as
part of a transaction in which the right of possession and use of the
User Product is transferred to the recipient in perpetuity or for a
fixed term (regardless of how the transaction is characterized), the
Corresponding Source conveyed under this section must be accompanied
by the Installation Information.  But this requirement does not apply
if neither you nor any third party retains the ability to install
modified object code on the User Product (for example, the work has
been installed in ROM).

  The requirement to provide Installation Information does not include a
requirement to continue to provide support service, warranty, or updates
for a work that has been modified or installed by the recipient, or for
the User Product in which it has been modified or installed.  Access to a
network may be denied when the modification itself materially and
adversely affects the operation of the network or violates the rules and
protocols for communication across the network.

  Corresponding Source conveyed, and Installation Information provided,
in accord with this section must be in a format that is publicly
documented (and with an implementation available to the public in
source code form), and must require no special password or key for
unpacking, reading or copying.

  7. Additional Terms.

  "Additional permissions" are terms that supplement the terms of this
License by making exceptions from one or more of its conditions.
Additional permissions that are applicable to the entire Program shall
be treated as though they were included in this License, to the extent
that they are valid under applicable law.  If additional permissions
apply only to part of the Program, that part may be used separately
under those permissions, but the entire Program remains governed by
this License without regard to the additional permissions.

  When you convey a copy of a covered work, you may at your option
remove any additional permissions from that copy, or from any part of
it.  (Additional permissions may be written to require their own
removal in certain cases when you modify the work.)  You may place
additional permissions on material, added by you to a covered work,
for which you have or can give appropriate copyright permission.

  Notwithstanding any other provision of this License, for material you
add to a covered work, you may (if authorized by the copyright holders of
that material) supplement the terms of this License with terms:

    a) Disclaiming warranty or limiting liability differently from the
    terms of sections 15 and 16 of this License; or

    b) Requiring preservation of specified reasonable legal notices or
    author attributions in that material or in the Appropriate Legal
    Notices displayed by works containing it; or

    c) Prohibiting misrepresentation of the origin of that material, or
    requiring that modified versions of such material be marked in
    reasonable ways as different from the original version; or

    d) Limiting the use for publicity purposes of names of licensors or
    authors of the material; or

    e) Declining to grant rights under trademark law for use of some
    trade names, trademarks, or service marks; or

    f) Requiring indemnification of licensors and authors of that
    material by anyone who conveys the material (or modified versions of
    it) with contractual assumptions of liability to the recipient, for
    any liability that these contractual assumptions directly impose on
    those licensors and authors.

  All other non-permissive additional terms are considered "further
restrictions" within the meaning of section 10.  If the Program as you
received it, or any part of it, contains a notice stating that it is
governed by this License along with a term that is a further
restriction, you may remove that term.  If a license document contains
a further restriction but permits relicensing or conveying under this
License, you may add to a covered work material governed by the terms
of that license document, provided that the further restriction does
not survive such relicensing or conveying.

  If you add terms to a covered work in accord with this section, you
must place, in the relevant source files, a statement of the
additional terms that apply to those files, or a notice indicating
where to find the applicable terms.

  Additional terms, permissive or non-permissive, may be stated in the
form of a separately written license, or stated as exceptions;
the above requirements apply either way.

  8. Termination.

  You may not propagate or modify a covered work except as expressly
provided under this License.  Any attempt otherwise to propagate or
modify it is void, and will automatically terminate your rights under
this License (including any patent licenses granted under the third
paragraph of section 11).

  However, if you cease all violation of this License, then your
license from a particular copyright holder is reinstated (a)
provisionally, unless and until the copyright holder explicitly and
finally terminates your license, and (b) permanently, if the copyright
holder fails to notify you of the violation by some reasonable means
prior to 60 days after the cessation.

  Moreover, your license from a particular copyright holder is
reinstated permanently if the copyright holder notifies you of the
violation by some reasonable means, this is the first time you have
received notice of violation of this License (for any work) from that
copyright holder, and you cure the violation prior to 30 days after
your receipt of the notice.

  Termination of your rights under this section does not terminate the
licenses of parties who have received copies or rights from you under
this License.  If your rights have been terminated and not permanently
reinstated, you do not qualify to receive new licenses for the same
material under section 10.

  9. Acceptance Not Required for Having Copies.

  You are not required to accept this License in order to receive or
run a copy of the Program.  Ancillary propagation of a covered work
occurring solely as a consequence of using peer-to-peer transmission
to receive a copy likewise does not require acceptance.  However,
nothing other than this License grants you permission to propagate or
modify any covered work.  These actions infringe copyright if you do
not accept this License.  Therefore, by modifying or propagating a
covered work, you indicate your acceptance of this License to do so.

  10. Automatic Licensing of Downstream Recipients.

  Each time you convey a covered work, the recipient automatically
receives a license from the original licensors, to run, modify and
propagate that work, subject to this License.  You are not responsible
for enforcing compliance by third parties with this License.

  An "entity transaction" is a transaction transferring control of an
organization, or substantially all assets of one, or subdividing an
organization, or merging organizations.  If propagation of a covered
work results from an entity transaction, each party to that
transaction who receives a copy of the work also receives whatever
licenses to the work the party's predecessor in interest had or could
give under the previous paragraph, plus a right to possession of the
Corresponding Source of the work from the predecessor in interest, if
the predecessor has it or can get it with reasonable efforts.

  You may not impose any further restrictions on the exercise of the
rights granted or affirmed under this License.  For example, you may
not impose a license fee, royalty, or other charge for exercise of
rights granted under this License, and you may not initiate litigation
(including a cross-claim or counterclaim in a lawsuit) alleging that
any patent claim is infringed by making, using, selling, offering for
sale, or importing the Program or any portion of it.

  11. Patents.

  A "contributor" is a copyright holder who authorizes use under this
License of the Program or a work on which the Program is based.  The
work thus licensed is called the contributor's "contributor version".

  A contributor's "essential patent claims" are all patent claims
owned or controlled by the contributor, whether already acquired or
hereafter acquired, that would be infringed by some manner, permitted
by this License, of making, using, or selling its contributor version,
but do not include claims that would be infringed only as a
consequence of further modification of the contributor version.  For
purposes of this definition, "control" includes the right to grant
patent sublicenses in a manner consistent with the requirements of
this License.

  Each contributor grants you a non-exclusive, worldwide, royalty-free
patent license under the contributor's essential patent claims, to
make, use, sell, offer for sale, import and otherwise run, modify and
propagate the contents of its contributor version.

  In the following three paragraphs, a "patent license" is any express
agreement or commitment, however denominated, not to enforce a patent
(such as an express permission to practice a patent or covenant not to
sue for patent infringement).  To "grant" such a patent license to a
party means to make such an agreement or commitment not to enforce a
patent against the party.

  If you convey a covered work, knowingly relying on a patent license,
and the Corresponding Source of the work is not available for anyone
to copy, free of charge and under the terms of this License, through a
publicly available network server or other readily accessible means,
then you must either (1) cause the Corresponding Source to be so
available, or (2) arrange to deprive yourself of the benefit of the
patent license for this particular work, or (3) arrange, in a manner
consistent with the requirements of this License, to extend the patent
license to downstream recipients.  "Knowingly relying" means you have
actual knowledge that, but for the patent license, your conveying the
covered work in a country, or your recipient's use of the covered work
in a country, would infringe one or more identifiable patents in that
country that you have reason to believe are valid.

  If, pursuant to or in connection with a single transaction or
arrangement, you convey, or propagate by procuring conveyance of, a
covered work, and grant a patent license to some of the parties
receiving the covered work authorizing them to use, propagate, modify
or convey a specific copy of the covered work, then the patent license
you grant is automatically extended to all recipients of the covered
work and works based on it.

  A patent license is "discriminatory" if it does not include within
the scope of its coverage, prohibits the exercise of, or is
conditioned on the non-exercise of one or more of the rights that are
specifically granted under this License.  You may not convey a covered
work if you are a party to an arrangement with a third party that is
in the business of distributing software, under which you make payment
to the third party based on the extent of your activity of conveying
the work, and under which the third party grants, to any of the
parties who would receive the covered work from you, a discriminatory
patent license (a) in connection with copies of the covered work
conveyed by you (or copies made from those copies), or (b) primarily
for and in connection with specific products or compilations that
contain the covered work, unless you entered into that arrangement,
or that patent license was granted, prior to 28 March 2007.

  Nothing in this License shall be construed as excluding or limiting
any implied license or other defenses to infringement that may
otherwise be available to you under applicable patent law.

  12. No Surrender of Others' Freedom.

  If conditions are imposed on you (whether by court order, agreement or
otherwise) that contradict the conditions of this License, they do not
excuse you from the conditions of this License.  If you cannot convey a
covered work so as to satisfy simultaneously your obligations under this
License and any other pertinent obligations, then as a consequence you may
not convey it at all.  For example, if you agree to terms that obligate you
to collect a royalty for further conveying from those to whom you convey
the Program, the only way you could satisfy both those terms and this
License would be to refrain entirely from conveying the Program.

  13. Use with the GNU Affero General Public License.

  Notwithstanding any other provision of this License, you have
permission to link or combine any covered work with a work licensed
under version 3 of the GNU Affero General Public License into a single
combined work, and to convey the resulting work.  The terms of this
License will continue to apply to the part which is the covered work,
but the special requirements of the GNU Affero General Public License,
section 13, concerning interaction through a network will apply to the
combination as such.

  14. Revised Versions of this License.

  The Free Software Foundation may publish revised and/or new versions of
the GNU General Public License from time to time.  Such new versions will
be similar in spirit to the present version, but may differ in detail to
address new problems or concerns.

  Each version is given a distinguishing version number.  If the
Program specifies that a certain numbered version of the GNU General
Public License "or any later version" applies to it, you have the
option of following the terms and conditions either of that numbered
version or of any later version published by the Free Software
Foundation.  If the Program does not specify a version number of the
GNU General Public License, you may choose any version ever published
by the Free Software Foundation.

  If the Program specifies that a proxy can decide which future
versions of the GNU General Public License can be used, that proxy's
public statement of acceptance of a version permanently authorizes you
to choose that version for the Program.

  Later license versions may give you additional or different
permissions.  However, no additional obligations are imposed on any
author or copyright holder as a result of your choosing to follow a
later version.

  15. Disclaimer of Warranty.

  THERE IS NO WARRANTY FOR THE PROGRAM, TO THE EXTENT PERMITTED BY
APPLICABLE LAW.  EXCEPT WHEN OTHERWISE STATED IN WRITING THE COPYRIGHT
HOLDERS AND/OR OTHER PARTIES PROVIDE THE PROGRAM "AS IS" WITHOUT WARRANTY
OF ANY KIND, EITHER EXPRESSED OR IMPLIED, INCLUDING, BUT NOT LIMITED TO,
THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR
PURPOSE.  THE ENTIRE RISK AS TO THE QUALITY AND PERFORMANCE OF THE PROGRAM
IS WITH YOU.  SHOULD THE PROGRAM PROVE DEFECTIVE, YOU ASSUME THE COST OF
ALL NECESSARY SERVICING, REPAIR OR CORRECTION.

  16. Limitation of Liability.

  IN NO EVENT UNLESS REQUIRED BY APPLICABLE LAW OR AGREED TO IN WRITING
WILL ANY COPYRIGHT HOLDER, OR ANY OTHER PARTY WHO MODIFIES AND/OR CONVEYS
THE PROGRAM AS PERMITTED ABOVE, BE LIABLE TO YOU FOR DAMAGES, INCLUDING ANY
GENERAL, SPECIAL, INCIDENTAL OR CONSEQUENTIAL DAMAGES ARISING OUT OF THE
USE OR INABILITY TO USE THE PROGRAM (INCLUDING BUT NOT LIMITED TO LOSS OF
DATA OR DATA BEING RENDERED INACCURATE OR LOSSES SUSTAINED BY YOU OR THIRD
PARTIES OR A FAILURE OF THE PROGRAM TO OPERATE WITH ANY OTHER PROGRAMS),
EVEN IF SUCH HOLDER OR OTHER PARTY HAS BEEN ADVISED OF THE POSSIBILITY OF
SUCH DAMAGES.

  17. Interpretation of Sections 15 and 16.

  If the disclaimer of warranty and limitation of liability provided
above cannot be given local legal effect according to their terms,
reviewing courts shall apply local law that most closely approximates
an absolute waiver of all civil liability in connection with the
Program, unless a warranty or assumption of liability accompanies a
copy of the Program in return for a fee.

                     END OF TERMS AND CONDITIONS

            How to Apply These Terms to Your New Programs

  If you develop a new program, and you want it to be of the greatest
possible use to the public, the best way to achieve this is to make it
free software which everyone can redistribute and change under these terms.

  To do so, attach the following notices to the program.  It is safest
to attach them to the start of each source file to most effectively
state the exclusion of warranty; and each file should have at least
the "copyright" line and a pointer to where the full notice is found.

    <one line to give the program's name and a brief idea of what it does.>
    Copyright (C) <year>  <name of author>

    This program is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program.  If not, see <https://www.gnu.org/licenses/>.

Also add information on how to contact you by electronic and paper mail.

  If the program does terminal interaction, make it output a short
notice like this when it starts in an interactive mode:

    <program>  Copyright (C) <year>  <name of author>
    This program comes with ABSOLUTELY NO WARRANTY; for details type `show w'.
    This is free software, and you are welcome to redistribute it
    under certain conditions; type `show c' for details.

The hypothetical commands `show w' and `show c' should show the appropriate
parts of the General Public License.  Of course, your program's commands
might be different; for a GUI interface, you would use an "about box".

  You should also get your employer (if you work as a programmer) or school,
if any, to sign a "copyright disclaimer" for the program, if necessary.
For more information on this, and how to apply and follow the GNU GPL, see
<https://www.gnu.org/licenses/>.

  The GNU General Public License does not permit incorporating your program
into proprietary programs.  If your program is a subroutine library, you
may consider it more useful to permit linking proprietary applications with
the library.  If this is what you want to do, use the GNU Lesser General
Public License instead of this License.  But first, please read
<https://www.gnu.org/licenses/why-not-lgpl.html>.


==> anc/TreeSOS/Project.toml <==
[deps]
CairoMakie = "13f3f980-e62b-5c42-98c6-ff1f3baf88f0"
ClusteredLowRankSolver = "cadeb640-247c-4e6d-a8b8-270aef5e1f95"
Combinatorics = "861a8166-3701-5b0c-9a16-15d98fcdc6aa"
FlagSOS = "78b365f2-6d95-4275-8db6-8dceb35a712b"
Hypatia = "b99e6be6-89ff-11e8-14f8-45c827f4f8f2"
JLD2 = "033835bb-8acc-5ee8-8aae-3f567f8a3819"
JuMP = "4076af6c-e467-56ae-b986-b466b2749572"
LinearAlgebra = "37e2e46d-f89d-539d-b4ee-838fcccc9c8e"
MathTeXEngine = "0a4f8689-d25c-4efe-a92b-7142dfc1aa53"
MosekTools = "1ec41992-ff65-5c91-ac43-2df89e9693a4"
ProgressMeter = "92933f4c-e287-5a05-a399-4b506db050ca"


==> anc/TreeSOS/README.md <==
# Code for the paper: "Getting to the Root of the Problem: Sums of Squares for Infinite Trees"
By [Daniel Brosch](DanielBrosch.com) and [Diane Puges](https://www.aau.at/en/team/puges-diane/).

All code to compute the bounds, create the plots and generate some tables of the paper available at [arXiv:2404.12838](https://arxiv.org/abs/2404.12838).

## How to run the code
The scripts automatically install all required packages and run all code in sequence, only a [Julia](https://julialang.org/) install is required. It was only tested with Julia 1.10.3. We recommend running Julia with as many threads as your computer provides, see below. We provide a few different options:

- `runAll_lvl6_Hypatia.jl`: Uses up to level 6 of the hierarchy, and uses the (Julia native) solver [Hypatia](https://github.com/jump-dev/Hypatia.jl). Meant to check whether the code produces the expected results and plots within a couple of minutes.
- `runAll_lvl8_Hypatia.jl`: Uses up to level 8 of the hierarchy, and uses the (Julia native) solver [Hypatia](https://github.com/jump-dev/Hypatia.jl). Takes significantly longer, but gives much better bounds than level 6.
- `runAll_lvl11_Mosek.jl`: Uses up to level 11 of the hierarchy, and was used to compute the bounds and plots given in the paper. It uses the commercial solver [Mosek](https://www.mosek.com/) (tested with version 10.0.24). **The solver needs to be installed separately, [academic licenses](https://www.mosek.com/products/academic-licenses/) are available**. The code requires **significant amount of memory** (128GB should be enough) and **time** (order of multiple days on a server).

After installing Julia (and potentially Mosek), the code can be run by executing
`julia -t auto runAll_lvlX_solver.jl`
in a terminal. Note that on first execution relevant Julia packages will be installed, which may take a moment.

## Output
The code will generate multiple folders with output files:

- `Bounds` contains `JLD2` files with all computed inducibility bounds.
- `Certificates` will contain the SOS certificates for the bounds on the inducibility graphs, and the corner of the caterpillar profiles. Only the corner certificates and the exact certificates are given in a human-readable form, the others are given as compressed [JLD2](https://github.com/JuliaIO/JLD2.jl) files.
- `GeneratedLatex` contains tables and lists for the paper, which we can generate automatically.
- `Models` contains computed flag SOS models (including the SDP coefficients), which speeds up further computations and can be used to verify the results.
- `Pictures` will contain the generated plots in `svg` and `pdf` formats.

## File Overview
On the upper level:

- `runAll_lvlX_solver.jl`: multiple variants of scripts executing all code, see above.

In folder `src`:

- `BlockSizeTable.jl`: Generates the table of block sizes of the optimization problems.
- `CornerCat456.jl`: Computes the corner certificate for the caterpillar profiles, and makes it rigorous.
- `DrawProfiles.jl`: Uses the computed bounds to plot the various approximations of tree profiles.
- `ExactInducibility.jl`: Computes the exact bounds for recovered and new inducibilities. The certificates are rounded using the `ClusteredLowRankSolver`.
- `NonConvexity.jl`: Computes a rigorous non convexity certificate.
- `TreeInducibility.jl`: Computes bounds on the inducibility of trees.
- `TreeProductTable.jl`: Generates the table for products of small tree flags.
- `TreeProfiles.jl`: Computes the approximations of the profiles of trees.

## A note on the implementation of the flag algebra
The flag algebra itself was implemented by the authors as part of the Julia package [FlagSOS.jl](https://github.com/DanielBrosch/FlagSOS.jl), which this code uses. The package is designed to be easily expandable. Given appropriate functions for gluing and checking for automorphisms (implemented for trees in the file [src/FlagAlgebras/BinaryTrees.jl](https://github.com/DanielBrosch/FlagSOS.jl/blob/main/src/FlagAlgebras/BinaryTrees.jl) of the FlagSOS package), the package provides all functions necessary to solve flag sums of squares problems. 

==> anc/TreeSOS/runAll_lvl11_Mosek.jl <==
using Pkg
Pkg.activate(".")
Pkg.instantiate()

using MosekTools

using FlagSOS, JLD2, JuMP, LinearAlgebra, ProgressMeter, CairoMakie

maxLvl = 11
solver = Mosek.Optimizer

include("src/CornerCat456.jl")
include("src/TreeInducibility.jl")
include("src/ExactInducibility.jl")
include("src/BlockSizeTable.jl")
include("src/TreeProductTable.jl")
include("src/TreeProfiles.jl")
include("src/DrawProfiles.jl")
include("src/NonConvexity.jl")

==> anc/TreeSOS/runAll_lvl6_Hypatia.jl <==
using Pkg
Pkg.activate(".")
Pkg.instantiate()

using Hypatia

using FlagSOS, JLD2, JuMP, LinearAlgebra, ProgressMeter, CairoMakie

maxLvl = 6
solver = Hypatia.Optimizer

include("src/CornerCat456.jl")
include("src/TreeInducibility.jl")
include("src/ExactInducibility.jl")
include("src/BlockSizeTable.jl")
include("src/TreeProductTable.jl")
include("src/TreeProfiles.jl")
include("src/DrawProfiles.jl")
include("src/NonConvexity.jl")

==> anc/TreeSOS/runAll_lvl8_Hypatia.jl <==
using Pkg
Pkg.activate(".")
Pkg.instantiate()

using Hypatia

using FlagSOS, JLD2, JuMP, LinearAlgebra, ProgressMeter, CairoMakie

maxLvl = 8
solver = Hypatia.Optimizer

include("src/CornerCat456.jl")
include("src/TreeInducibility.jl")
include("src/ExactInducibility.jl")
include("src/BlockSizeTable.jl")
include("src/TreeProductTable.jl")
include("src/TreeProfiles.jl")
include("src/DrawProfiles.jl")
include("src/NonConvexity.jl")

==> anc/TreeSOS/src/BlockSizeTable.jl <==
using FlagSOS, JLD2, JuMP, LinearAlgebra, ProgressMeter, CairoMakie

!isdir("GeneratedLatex") && mkdir("GeneratedLatex")
open("GeneratedLatex/blockTable.tex", "w") do io
    println(io, "\\begin{tabular}{@{}ccc@{}}")
	println(io, "\\toprule")
    println(io, "Level & Block sizes & Sum \\\\\\midrule")
    for lvl in 4:maxLvl
        !isfile("Models/modelLvl$lvl.jld2") && continue
        print(io, "\$$lvl\$ & \$")

        @load "Models/modelLvl$lvl.jld2" m
        bs = modelSize(m).part
        for b in sort(unique(bs); rev=true)
            bc = count(x->x==b, bs)
            print(io, "$(b)_{$bc}")
        end
        println(io, "\$ & \$$(sum(bs))\$\\\\")
        # @show modelSize(m)
        # @show sum(modelSize(m))
    end
    println(io, "\\bottomrule")
    println(io, "\\end{tabular}")


end


==> anc/TreeSOS/src/CornerCat456.jl <==
using FlagSOS, JLD2, JuMP, LinearAlgebra, ProgressMeter, CairoMakie

lvl = 6

trees = generateAll(BinaryTreeFlag, lvl)
trees = labelCanonically.(trees)
E6 = trees[14]

for Cat in trees[[5, 7, 10]]

    # Corner: (size(Cat)+1)//2^(size(Cat)-1), 5//16

    m = FlagModel{BinaryTreeFlag,:limit,Rational{Int}}()
    rM = addRazborovBlock!(m, lvl)

    blocks = sort!(collect(keys(rM.basis)), by=x -> string(x), rev=true)
    deleteBlocks = [1, 2, 3, 4, 7, 8, 9]

    for b in deleteBlocks
        delete!(rM.basis, blocks[b])
    end

    qM = FlagSOS.EqualityModule{BinaryTreeFlag,BinaryTreeFlag,:limit,Rational{Int}}(1 // 1 * Cat - (size(Cat) + 1) // 2^(size(Cat) - 1) * one(Cat))

    Fs = generateAll(BinaryTreeFlag, lvl - size(Cat))
    push!(qM.basis, one(BinaryTreeFlag))
    push!(m.subModels, qM)

    computeSDP!(m)


    m.objective = -30 * E6 # scaled such that all coefficients are integers
    type = Float64

    jm = buildJuMPModel(m, Dict(), GenericModel{type}(), false)

    set_optimizer(jm.model, solver)

    optimize!(jm.model)
    @show termination_status(jm.model)
    @show objective_value(jm.model)

    # Exact solution

    ex = [Dict(), Dict()]

    for (i, B) in enumerate(jm.blocks)
        for (mu, b) in B
            ex[i][mu] = round.(Int, value(b))
        end
    end


    !isdir("Certificates") && mkdir("Certificates")
    open("Certificates/MiddleCornerCat$(size(Cat)).txt", "w") do io
        res = FlagSOS.verifySOS(m, ex; io=io)
        res = 1 // res.coeff[E6] * res
        @show res
    end

end

==> anc/TreeSOS/src/DrawProfiles.jl <==
using FlagSOS, JLD2, JuMP, LinearAlgebra, ProgressMeter, CairoMakie

function latexify(T)
    tmp = "$(FlagSOS.labelLex(T.tree))"
    tmp = replace(tmp, "•" => "\\bullet")
    return L"%$tmp"
end


@load "Certificates/profiles.jld2" profiles

trees = generateAll(BinaryTreeFlag, 7)
trees = labelCanonically.(trees)

profileFigs = Dict()

for (t1, t2) in keys(profiles)

    fig = Figure()
    # ax = Axis(fig[1, 1], xlabel="$(FlagSOS.labelLex(t1.tree))", ylabel="$(FlagSOS.labelLex(t2.tree))")#,aspect = DataAspect(),  limits=(0,1,0,1))
    ax = Axis(fig[1, 1], xlabel=latexify(t1), ylabel=latexify(t2))#,aspect = DataAspect(),  limits=(0,1,0,1))

    profs = collect(profiles[(t1, t2)])
    sort!(profs, by=x -> x[1])

    for (i, (lower, upper)) in profs
        xPos = vcat([[l[1][1], l[2][1]] for l in lower]...)
        yLower = vcat([[l[1][2], l[2][2]] for l in lower]...)
        yUpper = vcat([[u[1][2], u[2][2]] for u in upper]...)
        lines!(xPos, yUpper; color=:black, linewidth=0.5)
        band!(xPos, yLower, yUpper; color=(:black, 0.2))
        lines!(xPos, yLower; color=:black, linewidth=0.5)
        lines!([xPos[1], xPos[1]], [yUpper[1], yLower[1]], color=:black, linewidth=0.5)
        lines!([xPos[end], xPos[end]], [yUpper[end], yLower[end]], color=:black, linewidth=0.5)
        # display(fig)
    end
    t1n = findfirst(x -> x == t1, trees)
    t2n = findfirst(x -> x == t2, trees)
    !isdir("Pictures") && mkdir("Pictures")
    save("Pictures/profile$(t1n)_$t2n.svg", fig)
    save("Pictures/profile$(t1n)_$t2n.pdf", fig)
    profileFigs[(t1, t2)] = fig
end

## Profiles with lower bounds 

fig = Figure()
trees = generateAll(BinaryTreeFlag, 7)
trees = labelCanonically.(trees)

lowerFigs = Dict()

t2 = trees[14]
t1s = trees[[5, 7, 10]]

for (k, t1) in enumerate(t1s)

    if k == 1
        ax = Axis(fig[1, k], ylabel=latexify(t2))
    else
        ax = Axis(fig[1, k])
    end

    profs = collect(profiles[(t1, t2)])
    sort!(profs, by=x -> x[1])

    for (i, (lower, upper)) in profs
        xPos = vcat([[l[1][1], l[2][1]] for l in lower]...)
        yLower = vcat([[l[1][2], l[2][2]] for l in lower]...)
        yUpper = vcat([[u[1][2], u[2][2]] for u in upper]...)
        lines!(ax, xPos, yUpper; color=:black, linewidth=0.5)
        band!(ax, xPos, yLower, yUpper; color=(:black, 0.2))
        lines!(ax, xPos, yLower; color=:black, linewidth=0.5)
        lines!(ax, [xPos[1], xPos[1]], [yUpper[1], yLower[1]], color=:black, linewidth=0.5)
        lines!(ax, [xPos[end], xPos[end]], [yUpper[end], yLower[end]], color=:black, linewidth=0.5)
        # display(fig)
        t1n = findfirst(x -> x == t1, trees)
        t2n = findfirst(x -> x == t2, trees)
    end


    ax = Axis(fig[2, k], xlabel=latexify(t1))
    sharpInd = [7, 8, 8][k]
    @show (t1, t2)
    @show sharpInd 
    @show keys(profiles[(t1,t2)])
    firstLower = profiles[(t1, t2)][min(sharpInd, maximum(keys(profiles[(t1,t2)])))][1]
    firstYLower = vcat([[l[1][2], l[2][2]] for l in firstLower]...)

    profs = collect(profiles[(t1, t2)])
    sort!(profs, by=x -> x[1])

    for (i, (lower, upper)) in profs
        xPos = vcat([[l[1][1], l[2][1]] for l in lower]...)
        yLower = vcat([[l[1][2], l[2][2]] for l in lower]...) - firstYLower
        yUpper = vcat([[u[1][2], u[2][2]] for u in upper]...)

        lines!(ax, xPos, yLower; label="$i", color=:black, linewidth=1)
    end
    # display(fig)
    lowerFigs[(t1, t2)] = fig
end


colsize!(fig.layout, 1, Aspect(1, 1.0))
colsize!(fig.layout, 2, Aspect(1, 1.0))
colsize!(fig.layout, 3, Aspect(1, 1.0))
Label(fig[1, 3, Right()], "Profiles", rotation=-pi / 2, fontsize=15, padding=(15.0f0, 0.0f0, 0.0f0, 0.0f0))
Label(fig[2, 3, Right()], "Lower bound differences", rotation=-pi / 2, fontsize=15, padding=(15.0f0, 0.0f0, 0.0f0, 0.0f0))
resize_to_layout!(fig)
# display(fig)


!isdir("Pictures") && mkdir("Pictures")
save("Pictures/caterpillars.svg", fig)
save("Pictures/caterpillars.pdf", fig)

## Caterpillar 4 vs balanced

trees = generateAll(BinaryTreeFlag, 7)
trees = labelCanonically.(trees)

t1 = trees[5]
t2 = trees[14]

fig = Figure()


xL = L"C_4 = (\bullet(\bullet(\bullet\bullet)))"
yL = L"E_6 = ((\bullet(\bullet\bullet))(\bullet(\bullet\bullet)))"


ax = Axis(fig[1, 1], xlabel=xL, ylabel=yL, xautolimitmargin=(0.05f0, 0.09f0), yautolimitmargin=(0.05f0, 0.12f0))

firstUpper = profiles[(t1, t2)][min(8, maximum(keys(profiles[(t1,t2)])))][2]
firstYUpper = vcat([[l[1][2], l[2][2]] for l in firstUpper]...)

profs = collect(profiles[(t1, t2)])
sort!(profs, by=x -> x[1])

profs = profs[end:end]

for (i, (lower, upper)) in profs
    xPos = vcat([[l[1][1], l[2][1]] for l in lower]...)
    yLower = vcat([[l[1][2], l[2][2]] for l in lower]...)
    yUpper = vcat([[u[1][2], u[2][2]] for u in upper]...)
    lines!(xPos, yUpper; color=:black, linewidth=0.5)
    band!(xPos, yLower, yUpper; color=(:black, 0.2))
    lines!(xPos, yLower; color=:black, linewidth=0.5)
    lines!([xPos[1], xPos[1]], [yUpper[1], yLower[1]], color=:black, linewidth=0.5)
    lines!([xPos[end], xPos[end]], [yUpper[end], yLower[end]], color=:black, linewidth=0.5)
end

# display(fig)
t1n = findfirst(x -> x == t1, trees)
t2n = findfirst(x -> x == t2, trees)
fy = t -> 20 * t^3 * (1 - t)^3
fx = t -> t^4 + (1 - t)^4 + 4 * (t * (1 - t)^3 + t^3 * (1 - t))

gy = t -> 10 / 31 * (t^6 + (1 - t)^6) + 20 * t^3 * (1 - t)^3
gx = t -> begin
    factorial(4) / 2 * prod((2^j - 1)^(-1) for j = 1:2) * *((t^4 + (1 - t)^4) / (2^3 - 1) + t^3 * (1 - t) + (1 - t)^3 * t)
end

tRange = range(1 // 2, 1 // 1, 500)
lines!(fx.(tRange), fy.(tRange), color=:red)


text!(5 // 8 + 0.015, 5 // 16 - 0.01; text=L"\mathrm{DCat}^{1/2,1/2}_\infty:\left(\frac{5}{8},\enspace \frac{5}{16}\right)", color=:blue)
scatter!([5 // 8], [5 // 16], color=:blue, markersize=10)
text!(1 // 1 - 0.04, 0 // 1 + 0.015; text=L"C_{\infty}:\left(\frac{1}{1},\enspace \frac{0}{1}\right)", color=:blue)
scatter!([1 // 1], [0 // 1], color=:blue, markersize=10)
text!(4 // 7 - 0.01, 10 // 31 + 0.01; text=L"E_{\infty}:\left(\frac{4}{7},\enspace \frac{10}{31}\right)", color=:blue)
scatter!([4 // 7], [10 // 31], color=:blue, markersize=10)


text!(0.66, 0.27; text=L"\mathrm{DCat}^{t,1-t}:\left(20t^3(1-t)^3, t^4+(1-t^4)+4(t^3(t-1)+t(t-1)^3)\right)", color=:red, rotation=1.78 * pi)


!isdir("Pictures") && mkdir("Pictures")
save("Pictures/profile_marked$(t1n)_$t2n.svg", fig)
save("Pictures/profile_marked$(t1n)_$t2n.pdf", fig)
# fig


==> anc/TreeSOS/src/ExactInducibility.jl <==
using FlagSOS, JLD2, JuMP, LinearAlgebra, ProgressMeter, CairoMakie
using ClusteredLowRankSolver


function exact_certificate(T::BinaryTreeFlag, lvl::Int)
    T = labelCanonically(T)
    m = FlagModel{BinaryTreeFlag,:limit,Rational{Int}}()
    rM = addRazborovBlock!(m, lvl)
    computeSDP!(m)


    o = permute(BinaryTreeFlag(), 1:1)
    m.objective = -1 // 1 * T
    for _ in size(T):lvl-1
        m.objective *= 1 // 1 * o
    end

    obj, vars, blocks, blockSizes = buildStandardModel(m)

    varDicts = Dict(
        G => Dict{Any,Any}(
            mu[2] => Matrix(B[G])
            for (mu, B) in blocks if haskey(B, G) && blockSizes[mu] > 0
        )
        for G in vars
    )

    freeVarDicts = Dict(
        G => Dict(
            mu[2] => B[G][1, 1]
            for (mu, B) in blocks if haskey(B, G) && blockSizes[mu] < 0
        )
        for G in vars
    )

    clObj = Objective(0, Dict(), Dict(:t => -1))
    clCons = Constraint[]

    for G in vars
        c = Constraint(get(obj.coeff, G, 0), varDicts[G], Dict(:t => 1))
        push!(clCons, c)
    end
    P = Problem(Minimize(clObj), clCons)

    bits = 2^10
    setprecision(bits)
    status, primalsol, dualsol, time, errorcode = solvesdp(P;
        # step_length_threshold=BigFloat(10e-14),
        duality_gap_threshold=1 / (BigFloat(2)^(bits / 4)))
    objvalue(P, dualsol)

    success, exactdualsol = exact_solution(P, primalsol, dualsol; settings=RoundingSettings(kernel_lll=false, kernel_use_primal=false))
    # success, exactdualsol, transform = exact_solution(P, primalsol, dualsol; settings = RoundingSettings(kernel_lll = false, kernel_use_primal=false), transformed=true)

    @assert success
    success, objvalue(P, exactdualsol), exactdualsol, m
end

function write_SOS_certificate(m, sol, T, lvl, file=nothing)
    res = Dict{Any,Any}(T => Rational{BigInt}.(M) for (T, M) in sol.matrixvars)
    ct = Rational{BigInt}(sol.freevars[:t])
    quot = m.subModels[1].quotient
    for i in eachindex(quot)
        res["Q$i"] = ct
    end
    if lvl > size(T)
        o = permute(BinaryTreeFlag(), 1:1)
        Ti = -1 // 1 * T
        for _ in size(T):lvl-1
            for (t, c) in Ti.coeff
                to = -1 // 1 * t + t * o
                k = findfirst(x -> x == to, quot)
                res["Q$k"] -= c
            end
            Ti *= 1 // 1 * o
        end
    end
    res
    m.objective = -1 // 1 * T
    if file === nothing
        return FlagSOS.verifySOS(m, [res])
    else
        !isdir("Certificates") && mkdir("Certificates")
        filepath = joinpath("Certificates", file)
        open(filepath, "w") do io
            return FlagSOS.verifySOS(m, [res]; io=io)
        end
    end
end

##

t = BinaryTree
trees = generateAll(BinaryTreeFlag, 6)

cat4 = BinaryTreeFlag(t(t(false), t(t(false), t(t(false), t(false)))))
lvl = 4
(success, bound, sol, m) = exact_certificate(cat4, lvl)
@assert success && bound == 1
write_SOS_certificate(m, sol, cat4, lvl, "Inducibility_exact_Cat4.txt")

E4 = BinaryTreeFlag(t(t(t(false), t(false)), t(t(false), t(false))))
lvl = 4
(success, bound, sol, m) = exact_certificate(E4, lvl)
@assert success && bound == 3 // 7
write_SOS_certificate(m, sol, E4, lvl, "Inducibility_exact_E4.txt")

E5 = BinaryTreeFlag(t(t(t(false), t(false)), t(t(false), t(t(false), t(false)))))
lvl = 5
(success, bound, sol, m) = exact_certificate(E5, lvl)
@assert success && bound == 2 // 3
write_SOS_certificate(m, sol, E5, lvl, "Inducibility_exact_E5.txt")

E6 = BinaryTreeFlag(t(t(t(false), t(t(false), t(false))), t(t(false), t(t(false), t(false)))))
(success, bound, sol, m) = exact_certificate(E6, 6)
@assert success && bound == 10 // 31
write_SOS_certificate(m, sol, E6, 6, "Inducibility_exact_E6.txt")

if maxLvl >= 7
    E7 = BinaryTreeFlag(t(t(t(t(false), t(false)), t(t(false), t(false))), t(t(false), t(t(false), t(false)))))
    (success, bound, sol, m) = exact_certificate(E7, 7)
    @assert success && bound == 5 // 21
    write_SOS_certificate(m, sol, E7, 7, "Inducibility_exact_E7.txt")
end

if maxLvl >= 8
    E8 = BinaryTreeFlag(t(t(t(t(false), t(false)), t(t(false), t(false))), t(t(t(false), t(false)), t(t(false), t(false)))))
    (success, bound, sol, m) = exact_certificate(E8, 8)
    @assert success && bound == 45 // 889
    write_SOS_certificate(m, sol, E8, 8, "Inducibility_exact_E8.txt")
end

if maxLvl >= 9
    E9 = BinaryTreeFlag(labelCanonically(t(t(t(t(false), t(false)), t(t(false), t(false))), t(t(t(false), t(false)), t(t(false), t(t(false), t(false)))))))
    (success, bound, sol, m) = exact_certificate(E9, 9)
    @assert success && bound == 12 // 85
    write_SOS_certificate(m, sol, E9, 9, "Inducibility_exact_E9.txt")
end

if maxLvl >= 10
    E10 = BinaryTreeFlag(t(E5.tree, E5.tree))
    (success, bound, sol, m) = exact_certificate(E10, 10)
    @assert success && bound == 8 // 73
    write_SOS_certificate(m, sol, E10, 10, "Inducibility_exact_E10.txt")
end

## New exact bounds

if maxLvl >= 7
    T = BinaryTreeFlag(t(t(t(false), t(false)), cat4.tree))
    lvl = 7
    (success, bound, sol, m) = exact_certificate(T, lvl)
    @assert success && bound == 15 // 32
    write_SOS_certificate(m, sol, T, lvl, "Inducibility_exact_E2_Cat4.txt")
end

T = trees[15]
T == BinaryTreeFlag(t(t(t(false), t(false)), E4.tree))
lvl = 6
(success, bound, sol, m) = exact_certificate(T, lvl)
@assert success && bound == 45 // 217
write_SOS_certificate(m, sol, T, lvl, "Inducibility_exact_E2_E4.txt")

==> anc/TreeSOS/src/NonConvexity.jl <==
using FlagSOS, JLD2, JuMP, LinearAlgebra, ProgressMeter, CairoMakie

lvl = 8

function latexify(T)
    tmp = "$(FlagSOS.labelLex(T.tree))"
    tmp = replace(tmp, "•" => "\\bullet")
    return L"%$tmp"
end

trees = generateAll(BinaryTreeFlag, lvl)
trees = labelCanonically.(trees)
t1 = trees[5]
t2 = trees[14]
fig = Figure()
ax = Axis(fig[1, 1], xlabel=latexify(t1), ylabel=latexify(t2))

profiles = Dict()
if isfile("Certificates/profiles.jld2")
    @load "Certificates/profiles.jld2" profiles
end

profs = collect(profiles[(t1, t2)])
sort!(profs, by = x -> x[1])

for (i, (lower, upper)) in profs
    i > 8 && continue
    xPos = vcat([[l[1][1], l[2][1]] for l in lower]...)
    yLower = vcat([[l[1][2], l[2][2]] for l in lower]...)
    yUpper = vcat([[u[1][2], u[2][2]] for u in upper]...)
    lines!(xPos, yUpper; color=:black, linewidth=0.5)
    band!(xPos, yLower, yUpper; color=(:black, 0.2))
    lines!(xPos, yLower; color=:black, linewidth=0.5)
    lines!([xPos[1], xPos[1]], [yUpper[1], yLower[1]], color=:black, linewidth=0.5)
    lines!([xPos[end], xPos[end]], [yUpper[end], yLower[end]], color=:black, linewidth=0.5)
end


cD = t -> t^4 + (1 - t)^4 + 4 * (t * (1 - t)^3 + t^3 * (1 - t))
bD = t -> 20 * t^3 * (1 - t)^3
steps = range(0,1,500)
lines!(cD.(steps), bD.(steps))

t = 1 // 4

m = FlagModel{BinaryTreeFlag,:limit,Rational{Int}}()
rM = addRazborovBlock!(m, lvl)


qM = FlagSOS.EqualityModule{BinaryTreeFlag,BinaryTreeFlag,:limit,Rational{Int}}(1 // 1 * t1 - cD(t) * one(t1))

Fs = generateAll(BinaryTreeFlag, lvl - size(t1))[4:5]

for F in Fs
    push!(qM.basis, F)
end

push!(m.subModels, qM)

computeSDP!(m)

m.objective = -1 // 1 * t2
type = Float64

jm = buildJuMPModel(m, Dict(), GenericModel{type}(), false)
set_optimizer(jm.model, solver)

optimize!(jm.model)

## Rigorous solution

using LinearAlgebra

ex = FlagSOS.roundResults(m, jm...; prec=1 // 10^8)

!isdir("Certificates") && mkdir("Certificates")
open("Certificates/NonconvexityCat4E6.txt", "w") do io
    res = FlagSOS.verifySOS(m, ex; io=io)
    @show roundedUpperBound = res.coeff[one(BinaryTreeFlag)]
    @show floatBound = Float64(roundedUpperBound, RoundUp)
end


rig = scatter!([cD(t)], [objective_value(jm.model)], label = "rigorous bound", color=:red)
Legend(fig[1,2],
    [rig],
    ["rigorous upper bound"])

!isdir("Pictures") && mkdir("Pictures")
save("Pictures/nonconvexity.svg", fig)
save("Pictures/nonconvexity.pdf", fig)

==> anc/TreeSOS/src/TreeInducibility.jl <==
using FlagSOS, JLD2, JuMP, LinearAlgebra, ProgressMeter, CairoMakie

## Computes bounds on the inducibility of trees with up to maxLvl leaves, rounds them, and generates a table

for lvl in 4:maxLvl

    trees = generateAll(BinaryTreeFlag, lvl)[2:end]
    trees = labelCanonically.(trees)
    m = FlagModel{BinaryTreeFlag,:limit,Rational{Int}}()

    if isfile("Models/modelLvl$lvl.jld2")
        @load "Models/modelLvl$lvl.jld2" m
    else
        rM = addRazborovBlock!(m, lvl)
        computeSDP!(m)

        !isdir("Models") && mkdir("Models")
        @save "Models/modelLvl$lvl.jld2" {compress = true} m
    end

    modelSize(m) # lvl 9: 70₁54₃13₁₁9₁1₄₆

    #

    inducibilityBounds = Dict()
    inducibilityCertificates = Dict()

    @showprogress "Solving SDPs..." for T in trees
        m.objective = -1 * T
        jm = buildJuMPModel(m)

        set_optimizer(jm.model, solver)
        optimize!(jm.model)
        @show T
        # @show termination_status(jm.model)
        @show objective_value(jm.model)
        inducibilityBounds[T.tree] = objective_value(jm.model)
        inducibilityCertificates[T.tree] = jm
    end
    @show inducibilityBounds


    !isdir("Bounds") && mkdir("Bounds")
    @save "Bounds/InducibilityBounds$lvl.jld2" {compress = true} inducibilityBounds

    # Rounding results 

    roundedBounds = Dict()
    roundedCertificates = Dict()
    @showprogress "Rounding certificates..." for T in trees
        m.objective = -1 * T
        exT = FlagSOS.roundResults(m, inducibilityCertificates[T.tree]...; prec=1 // 10^8)
        roundedCertificates[T.tree] = exT
        bound = FlagSOS.verifySOS(m, exT; io=Base.DevNull())
        roundedBounds[T.tree] = bound
        @show inducibilityBounds[T.tree]
        display(convert(QuantumFlag{BinaryTreeFlag,Float64}, bound))

    end


    !isdir("Bounds") && mkdir("Bounds")
    !isdir("Certificates") && mkdir("Certificates")
    @save "Bounds/InducibilityBoundsRounded$lvl.jld2" {compress = true} roundedBounds
    @save "Certificates/InducibilityCertificatesRounded$lvl.jld2" {compress = true} roundedCertificates

end

## Inducibility table

@load "Bounds/InducibilityBoundsRounded$(maxLvl).jld2" roundedBounds
roundedBounds11 = roundedBounds
@load "Bounds/InducibilityBoundsRounded$(maxLvl-1).jld2" roundedBounds
roundedBounds10 = roundedBounds

e = one(BinaryTreeFlag)

# bounds = collect(inducibilityBounds)
# sort!(bounds, by=x -> (size(x[1]), string(FlagSOS.labelLex(x[1]))))


!isdir("GeneratedLatex") && mkdir("GeneratedLatex")
open("GeneratedLatex/InducibilityBounds.tex", "w") do io
    println(io, "{\\scriptsize\\allowdisplaybreaks\\begin{align*}")

    for (T, c) in roundedBounds11
        print(io, "$(FlagSOS.labelLex(T))&")
        tmp11 = 0.0
        # if haskey(roundedBounds11, T)
        c2 = Float64(roundedBounds11[T].coeff[e], RoundUp)
        tmp11 = round(c2, RoundUp; digits=7)
        print(io, "\\leq $(tmp11)")
        # else
        #     tmp11 = round(c, RoundUp; digits=7)
        #     print(io, "\\red{\\leq $(tmp11)}")
        # end
        if haskey(roundedBounds10, T)
            c2 = Float64(roundedBounds[T].coeff[e], RoundUp)
            tmp = round(c2, RoundUp; digits=7)
            if tmp11 <= tmp
                print(io, "\\leq ")
            else
                print(io, "\\red{\\leq} ")
            end
            print(io, "$(tmp)")
        end
        println(io, "\\\\")

    end
    println(io, "\\end{align*}}")
end

==> anc/TreeSOS/src/TreeProductTable.jl <==
using FlagSOS, JLD2, JuMP, LinearAlgebra, ProgressMeter, CairoMakie

lvl = 6

trees = generateAll(BinaryTreeFlag, lvl)
trees = labelCanonically.(trees)

m = FlagModel{BinaryTreeFlag,:limit,Rational{Int}}()
rM = addRazborovBlock!(m, lvl)
rM2 = addRazborovBlock!(m, lvl - 1)

modelSize(rM)
modelSize(rM2)

modelSize(m)
computeSDP!(m)

##
allProducts = []


blocks = vcat(collect(rM.basis), collect(rM2.basis))
sort!(blocks, by=x -> size(x[1]))

!isdir("GeneratedLatex") && mkdir("GeneratedLatex")
open("GeneratedLatex/treeProducts.tex", "w") do io
    println(io, "{\\allowdisplaybreaks\\tiny")
    for (T, b) in blocks
        bUnsorted = deepcopy(b)
        sort!(b, by = x->(size(x), string(x)))
        @show b
        razM = haskey(rM.basis, T) ? rM : rM2
        println(io, "Type \\resizebox{.06\\textwidth}{!}{" * FlagSOS.printTreeLatex(T) * "}")
        println(io, "\\begin{align*}")
        coveredInds = Int[]
        for (it, b1) in enumerate(b)
            for (jt, b2) in enumerate(b)
                # i > j && continue
                i = findfirst(x->x==b1, bUnsorted)
                j = findfirst(x->x==b2, bUnsorted)
                # if CartesianIndex(j, i) != findfirst(x -> x == razM.blockSymmetry[T].pattern[i, j], razM.blockSymmetry[T].pattern)
                #     continue
                # end
                p = razM.blockSymmetry[T].pattern[i, j]
                if in(p, coveredInds)
                    continue 
                end
                push!(coveredInds, p)
                # print(io, "\$\$" * FlagSOS.printTreeLatex(b1) * " \\cdot " * FlagSOS.printTreeLatex(b2) * " = ")
                print(io, "\\llbracket $b1" * " \\cdot " * "$b2\\rrbracket" * " &= ")
                first = true
                count = 0
                tmp = prod(razM.sdpData) do (G, B)
                    if haskey(B, T)
                        c = B[T][i, j]
                        iszero(c) && return ""
                        fraction = ""
                        if c.den == 1
                            if c.num != 1
                                fraction = "$(c.num)"
                            end
                        else
                            fraction = "\\textstyle\\tfrac{$(c.num)}{$(c.den)}"
                        end
                        if !first
                            fraction = "+ " * fraction
                        end
                        if count == 2
                            fraction = "\\\\&\\qquad " *fraction
                            count -= 2
                        end
                        first = false
                        count += 1
                        return fraction * "$G"
                        # return fraction * FlagSOS.printTreeLatex(G)
                    else
                        return ""
                    end
                end
                println(io, tmp * "\\\\")
            end
        end

        println(io, "\\end{align*}")
    end

    println(io, "Quotient:")
    println(io, "\\begin{align*}")
    for F in rM.quotient
        @show F
        neg = findfirst(x -> x == -1, F.coeff)
        FPos = F + neg
        @show FPos
        first = true
        tmp = prod(FPos.coeff) do (G, c)
            iszero(c) && return ""
            fraction = ""
            if c.den == 1
                if c.num != 1
                    fraction = "$(c.num)"
                end
            else
                fraction = "\\tfrac{$(c.num)}{$(c.den)}"
            end
            if !first
                fraction = "+ " * fraction
            end
            first = false
            return fraction * "$G"
        end
        println(io, "$neg &= \\bullet \\cdot $neg \\\\&= " * tmp * "\\\\")
    end
    println(io, "\\end{align*}")

    println(io, "}")
end

==> anc/TreeSOS/src/TreeProfiles.jl <==
using FlagSOS, JLD2, JuMP, LinearAlgebra, ProgressMeter, CairoMakie

## Computes outer approximations of tree-profiles

function boundProfileQuantumFlag(m::FlagModel{T,N,D}, G1::QuantumFlag, G2::QuantumFlag, razLevel; steps=range(0 // 1, 1 // 1, 10), solver=solver, type=Float64, lb=true, ub=true, coeffLimit=-1, maxDegree=2) where {T,N,D}

    function flagPow(F, i)
        if i == 0
            return 1 // 1 * BinaryTreeFlag()
        elseif i == 1
            return 1 // 1 * F
        else
            return (1 // 1 * F) * flagPow(F, i - 1)
        end
    end

    fVars = Any[flagPow(G1, i) for i = 0:maxDegree]


    quadModuleModel = RazborovModel{T,N,D}(m)
    computeRazborovBasis!(quadModuleModel, razLevel - size(G1))

    function approxStep(minEdge, maxEdge, lowerBound=true)
        @show minEdge, maxEdge
        m.objective = nothing


        lm = addInequality!(m, G1 - minEdge * one(T), deepcopy(quadModuleModel))
        rm = addInequality!(m, maxEdge * one(T) - G1, deepcopy(quadModuleModel))

        computeSDP!.(m.subModels[end-1:end])


        jM = buildJuMPModel(m)
        set_optimizer(jM.model, solver)

        fact = lowerBound ? -1 : 1
        goalCoeff = Dict()
        for (A, d) in G2.coeff
            goalCoeff[A.tree] = get(goalCoeff, A.tree, 0) - fact * d
        end

        degVars = [1 * @variable(jM.model, base_name = "deg$(i-1)") for i in eachindex(fVars)]

        intF = AffExpr()
        for i in eachindex(fVars)
            degI = degVars[i]
            push!(degVars, degI)
            f = degI * fact
            for (A, d) in fVars[i].coeff
                goalCoeff[A.tree] = get(goalCoeff, A.tree, 0) + d * f
            end
            intF += fact * degI * (Float64(maxEdge)^i - Float64(minEdge)^i) / i
        end

        for (G, c) in jM.variables
            @constraint(jM.model, c == get(goalCoeff, G.tree, 0))
        end

        objective = fact * intF
        if lowerBound
            @objective(jM.model, Max, objective)
        else
            @objective(jM.model, Min, objective)
        end

        @time optimize!(jM.model)

        deleteat!(m.subModels, length(m.subModels))
        deleteat!(m.subModels, length(m.subModels))


        status = termination_status(jM.model)

        if status in [MOI.OPTIMAL, MOI.SLOW_PROGRESS, MOI.ALMOST_OPTIMAL]
            status == MOI.SLOW_PROGRESS && @warn "Slow progress!"
            coeff = deepcopy([value(degVars[i+1]) for i = 0:length(fVars)-1])

            lastPos = (maxEdge, sum(coeff[i+1] * maxEdge^i for i = 0:length(fVars)-1))

            firstPos = (minEdge, sum(coeff[i+1] * minEdge^i for i = 0:length(fVars)-1))

            return [firstPos, lastPos]
        else
            lastPos = nothing
            @error "Could not solve, $status"
            return [(minEdge, fact), (maxEdge, fact)]
        end
    end

    if lb
        lastPos = nothing
        lowerBounds = [approxStep(steps[i], steps[i+1], true) for i in 1:length(steps)-1]
    else
        lowerBound = 0
    end
    if ub
        lastPos = nothing
        upperBounds = [approxStep(steps[i], steps[i+1], false) for i in 1:length(steps)-1]
    else
        upperBound = 1
    end
    return lowerBounds, upperBounds
end

## Multiple levels of profile
profiles = Dict()

if isfile("Certificates/profiles.jld2")
    @load "Certificates/profiles.jld2" profiles
end
##
CairoMakie.activate!(type="svg")

trees = generateAll(BinaryTreeFlag, 7)
trees = labelCanonically.(trees)

interestingProfiles = [
    (trees[5], trees[14]),
    (trees[7], trees[14]),
    (trees[10], trees[14]),
    (trees[16], trees[14]),
    (trees[6], trees[9]),
    (trees[9], trees[13]),
    (trees[9], trees[12]),
    (trees[12], trees[13]),
    (trees[5], trees[15]),
]

for (t1, t2) in interestingProfiles

    # fig = Figure()
    # ax = Axis(fig[1, 1], xlabel="$t1", ylabel="$t2")#,aspect = DataAspect(),  limits=(0,1,0,1))


    if !haskey(profiles, (t1, t2))
        profiles[(t1, t2)] = Dict()
    end

    for lvl in max(size(t1), size(t2)):maxLvl
        if haskey(profiles[(t1, t2)], lvl)
            continue
        end


        if isfile("Models/modelLvl$lvl.jld2")
            @load "Models/modelLvl$lvl.jld2" m
        else
            rM = addRazborovBlock!(m, lvl)
            computeSDP!(m)

            !isdir("Models") && mkdir("Models")
            @save "Models/modelLvl$lvl.jld2" {compress = true} m
        end

        @show modelSize(m)
        T1 = 1 // 1 * t1
        T2 = 1 // 1 * t2

        m.objective = 1 * t1
        jm = buildJuMPModel(m)
        set_optimizer(jm.model, solver)
        optimize!(jm.model)
        @show termination_status(jm.model)
        t1Min = max(0 // 1, -rationalize(objective_value(jm.model) + 2e-5; tol=1e-5))

        m.objective = -1 * t1
        jm = buildJuMPModel(m)
        set_optimizer(jm.model, solver)
        optimize!(jm.model)
        @show termination_status(jm.model)
        t1Max = min(1 // 1, rationalize(objective_value(jm.model) + 2e-5; tol=1e-5))

        @time lower, upper = boundProfileQuantumFlag(m, T1, T2, lvl; maxDegree=1, steps=range(t1Min, t1Max, 100), solver=solver)

        profiles[(t1, t2)][lvl] = (lower, upper)

        # xPos = vcat([[l[1][1], l[2][1]] for l in lower]...)
        # yLower = vcat([[l[1][2], l[2][2]] for l in lower]...)
        # yUpper = vcat([[u[1][2], u[2][2]] for u in upper]...)
        # lines!(xPos, yUpper; color=:black)
        # band!(xPos, yLower, yUpper; color=(:black, 0.2))
        # lines!(xPos, yLower; color=:black)
        # lines!([xPos[1], xPos[1]], [yUpper[1], yLower[1]], color=:black)
        # lines!([xPos[end], xPos[end]], [yUpper[end], yLower[end]], color=:black)
        # display(fig)
        @save "Certificates/profiles.jld2" profiles
    end


end
